Boole-Bell-type inequalities in Mathematica

Classical Pitowsky correlation polytopes are reviewed with particular emphasis on the Minkowski-Weyl representation theorem. The inequalities representing the faces of polytopes are Boole's ``conditions of possible experience.'' Many of these inequalities have been discussed in the context of Bell's inequalities. We introduce CddIF, a Mathematica package created as an interface between Mathematica and the cdd program by Komei Fukuda, which represents a highly efficient method to solve the hull problem for general classical correlation polytopes.

==> 3_2.NB <==
(***********************************************************************

                    Mathematica-Compatible Notebook

This notebook can be used on any computer system with Mathematica 4.0,
MathReader 4.0, or any compatible application. The data for the notebook 
starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do one of 
the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing the 
word CacheID, otherwise Mathematica-compatible applications may try to 
use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
***********************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[    566920,      15752]*)
(*NotebookOutlinePosition[    567618,      15777]*)
(*  CellTagsIndexPosition[    567574,      15773]*)
(*WindowFrame->Normal*)



Notebook[{

Cell[CellGroupData[{
Cell["\<\
Load CddIF - Package (insert your path to cddif.m if \
necessary)\
\>", "Subsubsection"],

Cell[BoxData[
    \(<< ~/dev/pra1/final/cddif.m\)], "Input"]
}, Open  ]],

Cell["\<\
3 Particles - 2 Measurement Directions
    \
\>", "Title"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Functions used to calculate the quantum mechanical \
probabilities:", "Text"]], "Subsubsection",
  Evaluatable->False],

Cell[BoxData[{
    \(Prob[{x_}] := 1\/2\), "\[IndentingNewLine]", 
    \(Prob[{x_, y_}] := 1\/4\), "\[IndentingNewLine]", 
    \(Prob[{x_, y_, z_}] := \(1\/8\) \((1 - Sin[x + y + z])\)\)}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Truthtable for this configuration:", "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
    \(TruthTable[3, 2]\)], "Input"],

Cell[BoxData[
    TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
            {"a1", "a2", "b1", "b2", "c1", "c2", "a1b1", "a1b2", "a2b1", 
              "a2b2", "a1c1", "a1c2", "a2c1", "a2c2", "b1c1", "b1c2", "b2c1", 
              "b2c2", "a1b1c1", "a1b1c2", "a1b2c1", "a1b2c2", "a2b1c1", 
              "a2b1c2", "a2b2c1", "a2b2c2"},
            {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"1", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
              "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"0", "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
              "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"1", "1", "1", "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", 
              "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"1", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
              "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"0", "1", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
              "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"1", "1", "0", "1", "0", "0", "0", "1", "0", "1", "0", "0", "0", 
              "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"1", "0", "1", "1", "0", "0", "1", "1", "0", "0", "0", "0", "0", 
              "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"0", "1", "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", 
              "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"1", "1", "1", "1", "0", "0", "1", "1", "1", "1", "0", "0", "0", 
              "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"1", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
              "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"0", "1", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", 
              "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"1", "1", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "1", 
              "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"1", "0", "1", "0", "1", "0", "1", "0", "0", "0", "1", "0", "0", 
              "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"0", "1", "1", "0", "1", "0", "0", "0", "1", "0", "0", "0", "1", 
              "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
              "0"},
            {"1", "1", "1", "0", "1", "0", "1", "0", "1", "0", "1", "0", "1", 
              "0", "1", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
              "0"},
            {"0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"1", "0", "0", "1", "1", "0", "0", "1", "0", "0", "1", "0", "0", 
              "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", 
              "0"},
            {"0", "1", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", 
              "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", 
              "0"},
            {"1", "1", "0", "1", "1", "0", "0", "1", "0", "1", "1", "0", "1", 
              "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "1", 
              "0"},
            {"0", "0", "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"1", "0", "1", "1", "1", "0", "1", "1", "0", "0", "1", "0", "0", 
              "0", "1", "0", "1", "0", "1", "0", "1", "0", "0", "0", "0", 
              "0"},
            {"0", "1", "1", "1", "1", "0", "0", "0", "1", "1", "0", "0", "1", 
              "0", "1", "0", "1", "0", "0", "0", "0", "0", "1", "0", "1", 
              "0"},
            {"1", "1", "1", "1", "1", "0", "1", "1", "1", "1", "1", "0", "1", 
              "0", "1", "0", "1", "0", "1", "0", "1", "0", "1", "0", "1", 
              "0"},
            {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
              "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"1", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
              "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
              "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"1", "1", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
              "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
              "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"1", "0", "1", "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", 
              "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
              "0"},
            {"0", "1", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", 
              "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
              "0"},
            {"1", "1", "1", "0", "0", "1", "1", "0", "1", "0", "0", "1", "0", 
              "1", "0", "1", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
              "0"},
            {"0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
              "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"1", "0", "0", "1", "0", "1", "0", "1", "0", "0", "0", "1", "0", 
              "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
              "0"},
            {"0", "1", "0", "1", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
              "1", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
              "1"},
            {"1", "1", "0", "1", "0", "1", "0", "1", "0", "1", "0", "1", "0", 
              "1", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
              "1"},
            {"0", "0", "1", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
              "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"1", "0", "1", "1", "0", "1", "1", "1", "0", "0", "0", "1", "0", 
              "0", "0", "1", "0", "1", "0", "1", "0", "1", "0", "0", "0", 
              "0"},
            {"0", "1", "1", "1", "0", "1", "0", "0", "1", "1", "0", "0", "0", 
              "1", "0", "1", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
              "1"},
            {"1", "1", "1", "1", "0", "1", "1", "1", "1", "1", "0", "1", "0", 
              "1", "0", "1", "0", "1", "0", "1", "0", "1", "0", "1", "0", 
              "1"},
            {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
              "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"1", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", 
              "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"0", "1", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "1", 
              "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"1", "1", "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "1", 
              "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"0", "0", "1", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
              "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"1", "0", "1", "0", "1", "1", "1", "0", "0", "0", "1", "1", "0", 
              "0", "1", "1", "0", "0", "1", "1", "0", "0", "0", "0", "0", 
              "0"},
            {"0", "1", "1", "0", "1", "1", "0", "0", "1", "0", "0", "0", "1", 
              "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
              "0"},
            {"1", "1", "1", "0", "1", "1", "1", "0", "1", "0", "1", "1", "1", 
              "1", "1", "1", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
              "0"},
            {"0", "0", "0", "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
              "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"1", "0", "0", "1", "1", "1", "0", "1", "0", "0", "1", "1", "0", 
              "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "0", 
              "0"},
            {"0", "1", "0", "1", "1", "1", "0", "0", "0", "1", "0", "0", "1", 
              "1", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "1", 
              "1"},
            {"1", "1", "0", "1", "1", "1", "0", "1", "0", "1", "1", "1", "1", 
              "1", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "1", 
              "1"},
            {"0", "0", "1", "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
              "0", "1", "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
              "0"},
            {"1", "0", "1", "1", "1", "1", "1", "1", "0", "0", "1", "1", "0", 
              "0", "1", "1", "1", "1", "1", "1", "1", "1", "0", "0", "0", 
              "0"},
            {"0", "1", "1", "1", "1", "1", "0", "0", "1", "1", "0", "0", "1", 
              "1", "1", "1", "1", "1", "0", "0", "0", "0", "1", "1", "1", 
              "1"},
            {"1", "1", "1", "1", "1", "1", "1", "1", "1", "1", "1", "1", "1", 
              "1", "1", "1", "1", "1", "1", "1", "1", "1", "1", "1", "1", 
              "1"}
            }], "\[NoBreak]", ")"}],
      (MatrixForm[ #]&)]], "Output"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Calculation of the H-Representation in the case \
\"3-particles, 2-measurement directions\"", "Text"]], "Subsubsection",
  Evaluatable->False],

Cell[CellGroupData[{

Cell["\<\
Please note, that in this case the runtime of the calculation can \
be quite long using the function ConvToHRep[3,2]:\
\>", "Text"],

Cell[BoxData[
    \(hrep = ConvToHRep[3, 2]\)], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
  "It is recommended to write the truthtable needed for the evaluation to a \
file using the function ToCddExtFile[\"3_2\",3,2], afterwards execute the \
command \"cdd 3_2.ext\" outside of ",
  StyleBox["Mathematica",
    FontSlant->"Italic"],
  " (eventually on a faster computer). The file \"3_2.ine\" created by \
\"cdd\" can be read in using ReadInHRep[\"3_2\"], but this is also a memory - \
and time consuming procedure. Therefore some functions can be called with the \
specific filename as argument so that the calculation is done line by line, \
which saves a lot of ressources."
}], "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(ToCddExtFile["\<3_2\>", 3, 2]\)], "Input"],

Cell[BoxData[
    \("3_2.ext"\)], "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Display violated inequalities, in this case the \
inequalities must be violated more than 0.4 to get included. The option \
PrintOut->True shows the inequalities during runtime on the display.\n", \
"Subsubsection",
  Evaluatable->False]], "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
    \(GetViolInequalities["\<3_2.ine\>", {{0, \[Pi]/2}, {0, \[Pi]/
            2}, {0, \[Pi]/2}}, Prob, All, 0.4, 
      PrintOut \[Rule] True]\)], "Input"],

Cell[BoxData[
    \({\(-3\)\ a1 + 2\ a1b1 + a1b1c1 - 4\ a1b1c2 + 3\ a1b2 - 3\ a1b2c1 - 
          a1b2c2 + a1c1 + 3\ a1c2 + 2\ a2b1 - 2\ a2b1c1 - a2b1c2 - 2\ a2b2 + 
          a2b2c1 + 3\ a2b2c2 + a2c1 - a2c2 - 2\ b1 + b1c1 + 2\ b1c2 + b2c1 - 
          2\ b2c2 - c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 + a1b1c1 - 4\ a1b1c2 + 2\ a1b2 - 2\ a1b2c1 - 
          a1b2c2 + a1c1 + 2\ a1c2 + 3\ a2b1 - 3\ a2b1c1 - a2b1c2 - 2\ a2b2 + 
          a2b2c1 + 3\ a2b2c2 + a2c1 - 2\ a2c2 - 3\ b1 + b1c1 + 3\ b1c2 + 
          b2c1 - b2c2 - c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + a1b1 + a1b1c1 - 4\ a1b1c2 + 2\ a1b2 - 3\ a1b2c1 - 
          a1b2c2 + 2\ a1c1 + 2\ a1c2 + 2\ a2b1 - 3\ a2b1c1 - a2b1c2 - a2b2 + 
          a2b2c1 + 2\ a2b2c2 + a2c1 - a2c2 - 2\ b1 + 2\ b1c1 + 2\ b1c2 + 
          b2c1 - b2c2 - 2\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 + a1b1c1 - 4\ a1b1c2 + 2\ a1b2 - 3\ a1b2c1 - 
          a1b2c2 + 3\ a1c2 + 2\ a2b1 - 3\ a2b1c1 - a2b1c2 - 2\ a2b2 + 
          a2b2c1 + 2\ a2b2c2 + a2c1 - 2\ b1 + 2\ b1c1 + 2\ b1c2 + b2c1 - 
          b2c2 - c1 - c2 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1 + a1b1c1 - 4\ a1b1c2 + a1b2 - 3\ a1b2c1 - a1b2c2 + 
          a1c1 + 2\ a1c2 + a2 + a2b1 - 2\ a2b1c1 - a2b1c2 - 2\ a2b2 + 
          a2b2c1 + 3\ a2b2c2 - a2c2 - b1 + b1c1 + 2\ b1c2 + b2 + b2c1 - 
          2\ b2c2 - c1 \[LessEqual] 1, 1.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + a1b2 - 4\ a1b2c1 + a1b2c2 + 
          3\ a1c1 + a2 + a2b1 - 2\ a2b1c1 - a2b1c2 - 2\ a2b2 + a2b2c1 + 
          3\ a2b2c2 - a2c2 - 2\ b1 + 2\ b1c1 + 2\ b1c2 + b2 + 2\ b2c1 - 
          3\ b2c2 - 2\ c1 + c2 \[LessEqual] 1, 1.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + a1b2 - 2\ a1b2c1 - 
          a1b2c2 + 2\ a1c1 + 2\ a1c2 + a2 + a2b1 - 4\ a2b1c1 + a2b1c2 - 
          2\ a2b2 + a2b2c1 + 3\ a2b2c2 + 2\ a2c1 - 3\ a2c2 - b1 + 3\ b1c1 + 
          b2 - b2c2 - 2\ c1 + c2 \[LessEqual] 1, 1.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1 + a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 4\ a1b2c1 - a1b2c2 + 
          a1c1 + a1c2 + a2 - 2\ a2b1c1 + a2b1c2 - a2b2 - a2b2c1 + 3\ a2b2c2 + 
          a2c1 - 2\ a2c2 - b1 + b1c1 + b1c2 + 2\ b2c1 - 2\ b2c2 - c1 + 
          c2 \[LessEqual] 1, 1.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1 - a1b1c1 - 3\ a1b1c2 + a1b2 - 4\ a1b2c1 + a1b2c2 + 
          3\ a1c1 + a1c2 + 2\ a2b1 - 3\ a2b1c1 - a2b1c2 - a2b2 + a2b2c1 + 
          2\ a2b2c2 + a2c1 - a2c2 - 2\ b1 + 3\ b1c1 + 2\ b1c2 + 2\ b2c1 - 
          2\ b2c2 - 3\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1 + a1b1c1 - 3\ a1b1c2 - 2\ a1b2c1 + a1b2c2 + a1c1 + 
          a1c2 + 2\ a2b1 - 4\ a2b1c1 - a2b1c2 - a2b2 - a2b2c1 + 3\ a2b2c2 + 
          2\ a2c1 - 2\ a2c2 - b1 + b1c1 + b1c2 + b2 + b2c1 - 2\ b2c2 - c1 + 
          c2 \[LessEqual] 1, 1.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + a1b2 - 3\ a1b2c1 - a1b2c2 + 
          2\ a1c1 + a1c2 + a2b1 - 2\ a2b1c1 - a2b1c2 - a2b2 - a2b2c1 + 
          4\ a2b2c2 + a2c1 - a2c2 - 2\ b1 + 2\ b1c1 + 2\ b1c2 + 2\ b2c1 - 
          2\ b2c2 - 2\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 + a1b1c1 - 4\ a1b1c2 + 2\ a1b2 - 3\ a1b2c1 - 
          a1b2c2 + 2\ a1c1 + 2\ a1c2 + 2\ a2b1 - 3\ a2b1c1 - a2b1c2 - 
          2\ a2b2 + a2b2c1 + 2\ a2b2c2 + a2c1 - a2c2 - 2\ b1 + 3\ b1c2 + 
          b2c1 - c1 - c2 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1 + a1b1c1 - 4\ a1b1c2 + a1b2 - 2\ a1b2c1 - a1b2c2 + 
          a1c1 + 2\ a1c2 + a2 + a2b1 - 3\ a2b1c1 - a2b1c2 - 2\ a2b2 + 
          a2b2c1 + 3\ a2b2c2 + a2c1 - 2\ a2c2 - b1 + b1c1 + 2\ b1c2 + b2 - 
          b2c2 - c1 \[LessEqual] 1, 1.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + a1b2 - 2\ a1b2c1 - 
          a1b2c2 + 2\ a1c1 + 2\ a1c2 + a2b1 - 3\ a2b1c1 - a2b1c2 - a2b2 - 
          a2b2c1 + 4\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - b1 + 2\ b1c1 + b1c2 + 
          b2c1 - b2c2 - 2\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1c1 - 3\ a1b1c2 + a1b2 - 3\ a1b2c1 + a1b2c2 + 2\ a1c1 + 
          a1c2 - a2 + 3\ a2b1 - 4\ a2b1c1 - a2b1c2 - a2b2c1 + 2\ a2b2c2 + 
          2\ a2c1 - a2c2 - 2\ b1 + 2\ b1c1 + 2\ b1c2 + 2\ b2c1 - 2\ b2c2 - 
          2\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + a1b1c1 - 3\ a1b1c2 + 3\ a1b2 - 4\ a1b2c1 - a1b2c2 + 
          2\ a1c1 + 2\ a1c2 + a2b1 - 3\ a2b1c1 + a2b1c2 - a2b2c1 + 
          2\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - b1 + 2\ b1c1 + b1c2 - b2 + 
          2\ b2c1 - b2c2 - 2\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + a1b1 - a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 3\ a1b2c1 - 
          a1b2c2 + 3\ a1c1 + 2\ a1c2 + a2b1 - 4\ a2b1c1 + a2b1c2 - a2b2 + 
          a2b2c1 + 2\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - b1 + 3\ b1c1 + b1c2 + 
          b2c1 - b2c2 - 3\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({a1b1 + a1b1c1 - 3\ a1b1c2 - 3\ a1b2c1 + a1b2c2 + a1c1 + 2\ a2 - 
          2\ a2b1c1 + a2b1c2 - 3\ a2b2 + a2b2c1 + 4\ a2b2c2 - 3\ a2c2 - b1 + 
          b1c1 + b1c2 + 2\ b2 + b2c1 - 3\ b2c2 - c1 + 2\ c2 \[LessEqual] 2, 
      2.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1 + a1b1c1 - 4\ a1b1c2 + a1b2 - 3\ a1b2c1 - a1b2c2 + 
          a1c1 + 3\ a1c2 + a2b1 - 2\ a2b1c1 - a2b1c2 - 2\ a2b2 + a2b2c1 + 
          3\ a2b2c2 + a2c1 - a2c2 - b1 + 3\ b1c2 + b2c1 - c1 - 
          2\ c2 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1 + a1b1c1 - 3\ a1b1c2 - 2\ a1b2c1 + a1b2c2 + a1c1 + 
          a1c2 + 2\ a2 - 3\ a2b1c1 + a2b1c2 - 3\ a2b2 + a2b2c1 + 4\ a2b2c2 + 
          a2c1 - 3\ a2c2 + b1c1 + 2\ b2 - 3\ b2c2 - c1 + 2\ c2 \[LessEqual] 
        2, 2.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1 + a1b1c1 - 4\ a1b1c2 + a1b2 - 2\ a1b2c1 - a1b2c2 + 
          3\ a1c2 + a2b1 - 3\ a2b1c1 - a2b1c2 - 2\ a2b2 + a2b2c1 + 
          3\ a2b2c2 + a2c1 - b1 + b1c1 + 3\ b1c2 + b2c1 - b2c2 - c1 - 
          2\ c2 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + 3\ a1b1 - a1b1c1 - 4\ a1b1c2 - 2\ a1b2c1 + a1b2c2 + a1c1 + 
          a1c2 - 3\ a2b1c1 + a2b1c2 - a2b2 - a2b2c1 + 3\ a2b2c2 + 2\ a2c1 - 
          a2c2 - 2\ b1 + 2\ b1c1 + 2\ b1c2 + 2\ b2c1 - 2\ b2c2 - 
          2\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({a1b1 + a1b1c1 - 3\ a1b1c2 - 2\ a1b2c1 + a1b2c2 + a1c2 + a2 - 
          3\ a2b1c1 + a2b1c2 - 3\ a2b2 + a2b2c1 + 4\ a2b2c2 + a2c1 - 
          2\ a2c2 - b1 + b1c1 + 2\ b1c2 + b2 + b2c1 - 2\ b2c2 - 
          c1 \[LessEqual] 1, 1.5`}\)], "Print"],

Cell[BoxData[
    \({a1b1c1 - 2\ a1b1c2 + a1b2 - 3\ a1b2c1 + a1b2c2 + a1c1 + a2 + a2b1 - 
          3\ a2b1c1 + a2b1c2 - 2\ a2b2 + a2b2c1 + 4\ a2b2c2 - 3\ a2c2 - b1 + 
          b1c1 + b1c2 + 2\ b2c1 - 2\ b2c2 - c1 + c2 \[LessEqual] 1, 
      1.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 2\ a1b1c2 + 2\ a1b2 - 3\ a1b2c1 - 
          a1b2c2 + 2\ a1c1 + 2\ a1c2 + 2\ a2b1 - 4\ a2b1c1 + a2b1c2 - 
          3\ a2b2 + a2b2c1 + 3\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - 2\ b1 + 
          2\ b1c1 + b1c2 + 2\ b2c1 - b2c2 - 2\ c1 \[LessEqual] 0, 
      0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + a1b2 - 2\ a1b2c1 - a1b2c2 + 
          a1c1 + 2\ a1c2 + a2b1 - 4\ a2b1c1 + a2b1c2 - 2\ a2b2 + a2b2c1 + 
          3\ a2b2c2 + a2c1 - a2c2 - 2\ b1 + 2\ b1c1 + 2\ b1c2 + b2c1 - b2c2 - 
          c1 - c2 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 2\ a1b1c2 + 2\ a1b2 - 4\ a1b2c1 + 
          a1b2c2 + 2\ a1c1 + a1c2 + 2\ a2b1 - 3\ a2b1c1 - a2b1c2 - 3\ a2b2 + 
          a2b2c1 + 3\ a2b2c2 + 2\ a2c1 - a2c2 - 2\ b1 + 2\ b1c1 + 2\ b1c2 + 
          2\ b2c1 - 2\ b2c2 - 2\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 3\ a1b1 - a1b1c1 - 4\ a1b1c2 - 3\ a1b2c1 + a1b2c2 + 
          2\ a1c1 + 2\ a1c2 - 2\ a2b1c1 + a2b1c2 - a2b2 - a2b2c1 + 
          3\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - b1 + b1c1 + b1c2 + 2\ b2c1 - b2c2 - 
          2\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + a1b2 - 4\ a1b2c1 + 
          a1b2c2 + 2\ a1c1 + 2\ a1c2 + a2b1 - 2\ a2b1c1 - a2b1c2 - 2\ a2b2 + 
          a2b2c1 + 3\ a2b2c2 + a2c1 - a2c2 - b1 + b1c1 + 2\ b1c2 + b2c1 - 
          b2c2 - c1 - c2 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({a1b1 + a1b1c1 - 3\ a1b1c2 - 2\ a1b2c1 + a1b2c2 + a1c2 - a2 + 2\ a2b1 - 
          4\ a2b1c1 - a2b1c2 - a2b2 - a2b2c1 + 3\ a2b2c2 + 3\ a2c1 - 2\ b1 + 
          2\ b1c1 + 3\ b1c2 + 2\ b2c1 - 2\ b2c2 - 2\ c1 - c2 \[LessEqual] 0, 
      0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1 + a1b1c1 - 3\ a1b1c2 - 3\ a1b2c1 + a1b2c2 + a1c1 + 
          2\ a1c2 + a2 - 2\ a2b1c1 + a2b1c2 - 3\ a2b2 + a2b2c1 + 4\ a2b2c2 + 
          a2c1 - 2\ a2c2 + b1c2 + b2 + b2c1 - 2\ b2c2 - c1 \[LessEqual] 1, 
      1.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1c1 - 2\ a1b1c2 + a1b2 - 3\ a1b2c1 + a1b2c2 + a1c1 + 
          a1c2 + a2b1 - 3\ a2b1c1 + a2b1c2 - 2\ a2b2 + a2b2c1 + 4\ a2b2c2 + 
          2\ a2c1 - 2\ a2c2 + b1c1 + b2 - 3\ b2c2 - c1 + c2 \[LessEqual] 1, 
      1.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1 + a1b1c1 - 2\ a1b1c2 + a1b2 - 3\ a1b2c1 + a1b2c2 + 
          a1c1 + a1c2 + 2\ a2b1 - 4\ a2b1c1 - a2b1c2 - 2\ a2b2 - a2b2c1 + 
          3\ a2b2c2 + 3\ a2c1 - a2c2 - 2\ b1 + 2\ b1c1 + 2\ b1c2 + 3\ b2c1 - 
          2\ b2c2 - 3\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + a1b1 + a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 4\ a1b2c1 - 
          a1b2c2 + 2\ a1c1 + 3\ a1c2 - 2\ a2b1c1 + a2b1c2 - a2b2 - a2b2c1 + 
          3\ a2b2c2 + 2\ a2c1 - 2\ a2c2 + b1c2 - b2 + 3\ b2c1 - 2\ c1 - 
          c2 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + a1b1 + a1b1c1 - 2\ a1b1c2 + 2\ a1b2 - 4\ a1b2c1 - 
          a1b2c2 + 2\ a1c1 + 2\ a1c2 + a2b1 - 3\ a2b1c1 + a2b1c2 - 2\ a2b2 - 
          a2b2c1 + 3\ a2b2c2 + 3\ a2c1 - 2\ a2c2 - b1 + b1c1 + b1c2 + 
          3\ b2c1 - b2c2 - 3\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1c1 - 3\ a1b1c2 + 3\ a1b2 - 4\ a1b2c1 - a1b2c2 + a1c1 + 
          2\ a1c2 - a2 + a2b1 - 3\ a2b1c1 + a2b1c2 - a2b2c1 + 2\ a2b2c2 + 
          2\ a2c1 - a2c2 + b1c2 - 2\ b2 + 3\ b2c1 - c1 - c2 \[LessEqual] 0, 
      0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1 - a1b1c1 - 3\ a1b1c2 + a1b2 - 4\ a1b2c1 + a1b2c2 + 
          2\ a1c1 + a1c2 - a2 + 2\ a2b1 - 3\ a2b1c1 - a2b1c2 - a2b2 + 
          a2b2c1 + 2\ a2b2c2 + a2c1 - b1 + b1c1 + 2\ b1c2 + b2c1 - b2c2 - 
          c1 - c2 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 2\ a1b2c1 - 
          a1b2c2 + a1c1 + 2\ a1c2 + 2\ a2b1 - 4\ a2b1c1 + a2b1c2 - 2\ a2b2 + 
          a2b2c1 + 3\ a2b2c2 + a2c1 - a2c2 - 2\ b1 + 3\ b1c1 - b2c2 - 
          c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1 - a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 3\ a1b2c1 - a1b2c2 + 
          a1c1 + 2\ a1c2 + a2b1 - 4\ a2b1c1 + a2b1c2 - a2b2 + a2b2c1 + 
          2\ a2b2c2 + a2c1 - a2c2 - b1 + 2\ b1c1 + b1c2 - b2 + b2c1 - c1 - 
          c2 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1 - a1b1c1 - 2\ a1b1c2 + 2\ a1b2 - 3\ a1b2c1 - a1b2c2 + 
          2\ a1c1 + a1c2 + 2\ a2b1 - 3\ a2b1c1 - a2b1c2 - a2b2 - a2b2c1 + 
          4\ a2b2c2 + a2c1 - a2c2 - 2\ b1 + 2\ b1c1 + 2\ b1c2 - b2 + 
          3\ b2c1 - 2\ b2c2 - 2\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + 2\ a1b1 - a1b1c1 - 4\ a1b1c2 + a1b2 - 3\ a1b2c1 + a1b2c2 + 
          a1c1 + a1c2 - a2 + a2b1 - 3\ a2b1c1 + a2b1c2 - a2b2c1 + 2\ a2b2c2 + 
          2\ a2c1 - a2c2 - b1 + b1c1 + b1c2 - b2 + 2\ b2c1 - b2c2 - 
          c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1 + a1b1c1 - 4\ a1b1c2 + 2\ a1b2 - 3\ a1b2c1 - a1b2c2 + 
          3\ a1c2 - a2 + 2\ a2b1 - 3\ a2b1c1 - a2b1c2 - a2b2 + a2b2c1 + 
          2\ a2b2c2 + a2c1 - b1 + 3\ b1c2 - b2 + b2c1 - 2\ c2 \[LessEqual] 0, 
      0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 2\ a1b2c1 - 
          a1b2c2 + 2\ a1c1 + 2\ a1c2 + 2\ a2b1 - 4\ a2b1c1 + a2b1c2 - 
          2\ a2b2 + a2b2c1 + 3\ a2b2c2 + 2\ a2c1 - 3\ a2c2 - 2\ b1 + 
          2\ b1c1 + 2\ b1c2 + b2c1 - b2c2 - 2\ c1 \[LessEqual] 0, 
      0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1 + a1b1c1 - 3\ a1b1c2 + 3\ a1b2 - 4\ a1b2c1 - a1b2c2 + 
          a1c1 + a1c2 + a2b1 - 2\ a2b1c1 + a2b1c2 - a2b2 - a2b2c1 + 
          3\ a2b2c2 + a2c1 - 2\ a2c2 - b1 + b1c2 - 2\ b2 + 3\ b2c1 - 
          c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 4\ a1b1c2 + 2\ a1b2 - 3\ a1b2c1 + 
          a1b2c2 + 2\ a1c1 + a1c2 + a2b1 - 2\ a2b1c1 + a2b1c2 - a2b2 - 
          a2b2c1 + 3\ a2b2c2 + a2c1 - 2\ a2c2 - b1 + b1c1 + b1c2 - b2 + 
          2\ b2c1 - b2c2 - c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-3\)\ a1 + 3\ a1b1 - a1b1c1 - 4\ a1b1c2 + a1b2 - 3\ a1b2c1 + 
          a1b2c2 + 3\ a1c1 + 2\ a1c2 + a2b1 - 3\ a2b1c1 + a2b1c2 - a2b2 - 
          a2b2c1 + 2\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - b1 + b1c1 + b1c2 + 
          2\ b2c1 - b2c2 - 2\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1 + a1b1c1 - 3\ a1b1c2 + a1b2 - 2\ a1b2c1 + a1b2c2 + 
          a1c2 - 2\ a2 + 3\ a2b1 - 4\ a2b1c1 - a2b1c2 - a2b2 - a2b2c1 + 
          3\ a2b2c2 + 3\ a2c1 - b1 + b1c1 + b1c2 + b2c1 - 2\ b2c2 - 
          c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1 + a1b1c1 - 2\ a1b1c2 + a1b2 - 3\ a1b2c1 + a1b2c2 + 
          a1c1 + 2\ a2b1 - 4\ a2b1c1 - a2b1c2 - 2\ a2b2 - a2b2c1 + 
          3\ a2b2c2 + 2\ a2c1 - a2c2 - b1 + b1c1 + b1c2 + b2 + b2c1 - 
          2\ b2c2 - c1 + c2 \[LessEqual] 1, 1.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + 3\ a1b2 - 3\ a1b2c1 - 
          a1b2c2 + 2\ a1c1 + a1c2 + 2\ a2b1 - 2\ a2b1c1 - a2b1c2 - 2\ a2b2 - 
          a2b2c1 + 4\ a2b2c2 + a2c1 - a2c2 - 2\ b1 + b1c1 + 2\ b1c2 - b2 + 
          2\ b2c1 - b2c2 - c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 4\ a1b2c1 + 
          a1b2c2 + 3\ a1c1 + 2\ a2b1 - 2\ a2b1c1 - a2b1c2 - 2\ a2b2 + 
          a2b2c1 + 3\ a2b2c2 - a2c2 - 2\ b1 + b1c1 + 2\ b1c2 + b2c1 - b2c2 - 
          c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1 + a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 3\ a1b2c1 + a1b2c2 + 
          a1c1 + a2 + a2b1 - 2\ a2b1c1 + a2b1c2 - 2\ a2b2 + a2b2c1 + 
          4\ a2b2c2 - 3\ a2c2 - b1 + b1c2 + b2c1 - 2\ b2c2 + c2 \[LessEqual] 
        1, 1.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 + a1b1c1 - 4\ a1b1c2 + 3\ a1b2 - 3\ a1b2c1 - 
          a1b2c2 + a1c1 + 2\ a1c2 + 2\ a2b1 - 2\ a2b1c1 - a2b1c2 - 2\ a2b2 + 
          a2b2c1 + 3\ a2b2c2 - a2c2 - 2\ b1 + 3\ b1c2 - b2 + b2c1 - 
          c2 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 2\ a1b2c1 - 
          a1b2c2 + a1c1 + 2\ a1c2 - a2 + 3\ a2b1 - 3\ a2b1c1 - a2b1c2 - 
          2\ a2b2 - a2b2c1 + 4\ a2b2c2 + 2\ a2c1 - a2c2 - 2\ b1 + 2\ b1c1 + 
          b1c2 + b2c1 - b2c2 - c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + a1b1 - a1b1c1 - 2\ a1b1c2 + 2\ a1b2 - 3\ a1b2c1 - 
          a1b2c2 + 2\ a1c1 + 2\ a1c2 - a2 + 2\ a2b1 - 3\ a2b1c1 - a2b1c2 - 
          a2b2 - a2b2c1 + 4\ a2b2c2 + 3\ a2c1 - 2\ a2c2 - b1 + 2\ b1c1 + 
          b1c2 + b2c1 - b2c2 - 2\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1 + a1b1c1 - 3\ a1b1c2 + a1b2 - 2\ a1b2c1 + a1b2c2 + 
          a1c2 + 2\ a2b1 - 3\ a2b1c1 + a2b1c2 - 2\ a2b2 + a2b2c1 + 
          4\ a2b2c2 + a2c1 - 2\ a2c2 - b1 + b1c1 + b2 - 3\ b2c2 + 
          c2 \[LessEqual] 1, 1.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1 + a1b1c1 - 2\ a1b1c2 + a1b2 - 3\ a1b2c1 + a1b2c2 + 
          a1c1 + 2\ a2 + a2b1 - 3\ a2b1c1 + a2b1c2 - 3\ a2b2 + a2b2c1 + 
          4\ a2b2c2 - 3\ a2c2 - b1 + b1c1 + 2\ b2 - 3\ b2c2 + 
          2\ c2 \[LessEqual] 2, 2.5`}\)], "Print"],

Cell[BoxData[
    \({a1b1c1 - 3\ a1b1c2 + a1b2 - 3\ a1b2c1 + a1b2c2 + a1c2 - 2\ a2 + 
          3\ a2b1 - 4\ a2b1c1 - a2b1c2 - a2b2c1 + 2\ a2b2c2 + 3\ a2c1 - b1 + 
          b1c1 + 2\ b1c2 - b2 + 2\ b2c1 - b2c2 - c1 - c2 \[LessEqual] 0, 
      0.5`}\)], "Print"],

Cell[BoxData[
    \({a1b1c1 - 2\ a1b1c2 + a1b2 - 3\ a1b2c1 + a1b2c2 + a1c1 - a2 + 3\ a2b1 - 
          4\ a2b1c1 - a2b1c2 - a2b2c1 + 3\ a2b2c2 + 2\ a2c1 - a2c2 - 2\ b1 + 
          2\ b1c1 + 2\ b1c2 - b2 + 3\ b2c1 - 2\ b2c2 - 2\ c1 \[LessEqual] 0, 
      0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 4\ a1b1c2 + a1b2 - 2\ a1b2c1 + 
          a1b2c2 + 2\ a1c1 + 2\ a1c2 + 2\ a2b1 - 3\ a2b1c1 + a2b1c2 - a2b2 - 
          a2b2c1 + 3\ a2b2c2 + 2\ a2c1 - 3\ a2c2 - 2\ b1 + 2\ b1c1 + 
          2\ b1c2 + 2\ b2c1 - 2\ b2c2 - 2\ c1 \[LessEqual] 0, 
      0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1 + a1b1c1 - 3\ a1b1c2 + a1b2 - 2\ a1b2c1 + a1b2c2 + 
          a1c1 + a1c2 + 3\ a2b1 - 4\ a2b1c1 - a2b1c2 - a2b2 - a2b2c1 + 
          3\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - 3\ b1 + 2\ b1c1 + 3\ b1c2 + 
          2\ b2c1 - 2\ b2c2 - 2\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + 3\ a1b1 - a1b1c1 - 4\ a1b1c2 + a1b2 - 3\ a1b2c1 + a1b2c2 + 
          a1c1 + a1c2 + a2b1 - 3\ a2b1c1 + a2b1c2 - a2b2 - a2b2c1 + 
          2\ a2b2c2 + 2\ a2c1 - a2c2 - 3\ b1 + 3\ b1c1 + 2\ b1c2 + 2\ b2c1 - 
          2\ b2c2 - 2\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + 2\ a1b1 - a1b1c1 - 4\ a1b1c2 + a1b2 - 2\ a1b2c1 + a1b2c2 + 
          a1c1 + a1c2 - a2 + 2\ a2b1 - 3\ a2b1c1 + a2b1c2 - a2b2 - a2b2c1 + 
          3\ a2b2c2 + 2\ a2c1 - a2c2 - 2\ b1 + 2\ b1c1 + b1c2 + b2c1 - 
          2\ b2c2 - c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1 + a1b1c1 - 2\ a1b1c2 + 2\ a1b2 - 4\ a1b2c1 - a1b2c2 + 
          a1c1 + a1c2 + a2 + a2b1 - 3\ a2b1c1 + a2b1c2 - 2\ a2b2 - a2b2c1 + 
          3\ a2b2c2 + a2c1 - 2\ a2c2 - b1 + b1c1 + 2\ b2c1 - b2c2 - c1 + 
          c2 \[LessEqual] 1, 1.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 + a1b1c1 - 4\ a1b1c2 + 2\ a1b2 - 2\ a1b2c1 - 
          a1b2c2 + 3\ a1c2 - a2 + 3\ a2b1 - 3\ a2b1c1 - a2b1c2 - 2\ a2b2 + 
          a2b2c1 + 3\ a2b2c2 + a2c1 - 2\ b1 + b1c1 + 2\ b1c2 - b2c2 - 
          c2 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 3\ a1b1 - a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 4\ a1b2c1 + 
          a1b2c2 + 2\ a1c1 + a1c2 + 2\ a2b1 - 3\ a2b1c1 - a2b1c2 - 2\ a2b2 + 
          a2b2c1 + 2\ a2b2c2 + a2c1 - 3\ b1 + 3\ b1c1 + 2\ b1c2 + 2\ b2c1 - 
          2\ b2c2 - 2\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 2\ a1b1c2 + 2\ a1b2 - 3\ a1b2c1 - 
          a1b2c2 + 2\ a1c1 + a1c2 + 2\ a2b1 - 3\ a2b1c1 - a2b1c2 - 2\ a2b2 - 
          a2b2c1 + 4\ a2b2c2 + a2c1 - a2c2 - 2\ b1 + 2\ b1c1 + b1c2 + b2c1 - 
          b2c2 - c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 2\ a1b1c2 + 2\ a1b2 - 3\ a1b2c1 - 
          a1b2c2 + 2\ a1c1 + a1c2 + a2 + 2\ a2b1 - 4\ a2b1c1 + a2b1c2 - 
          3\ a2b2 + a2b2c1 + 3\ a2b2c2 + a2c1 - 2\ a2c2 - 2\ b1 + 3\ b1c1 + 
          b2 - b2c2 - c1 + c2 \[LessEqual] 1, 1.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 2\ a1b1c2 + 2\ a1b2 - 4\ a1b2c1 + 
          a1b2c2 + 3\ a1c1 + a2 + 2\ a2b1 - 3\ a2b1c1 - a2b1c2 - 3\ a2b2 + 
          a2b2c1 + 3\ a2b2c2 - a2c2 - 2\ b1 + 2\ b1c1 + b1c2 + b2 + b2c1 - 
          2\ b2c2 - c1 + c2 \[LessEqual] 1, 1.5`}\)], "Print"],

Cell[BoxData[
    \({\(-3\)\ a1 + 3\ a1b1 - a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 3\ a1b2c1 - 
          a1b2c2 + 3\ a1c1 + 2\ a1c2 + 2\ a2b1 - 4\ a2b1c1 + a2b1c2 - 
          2\ a2b2 + a2b2c1 + 2\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - 2\ b1 + 
          2\ b1c1 + b1c2 + b2c1 - 2\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + a1b1c1 - 2\ a1b1c2 + 3\ a1b2 - 4\ a1b2c1 - a1b2c2 + 
          2\ a1c1 + 2\ a1c2 - a2 + a2b1 - 3\ a2b1c1 + a2b1c2 - a2b2c1 + 
          3\ a2b2c2 + 3\ a2c1 - 2\ a2c2 + b1c1 - b2 + 2\ b2c1 - b2c2 - 
          2\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 4\ a1b1c2 + 2\ a1b2 - 3\ a1b2c1 + 
          a1b2c2 + 2\ a1c1 + 2\ a1c2 + a2b1 - 2\ a2b1c1 + a2b1c2 - a2b2 - 
          a2b2c1 + 3\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - 2\ b1 + 2\ b1c1 + 
          2\ b1c2 + 2\ b2c1 - 3\ b2c2 - 2\ c1 \[LessEqual] 0, 
      0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-3\)\ a1 + a1b1 + a1b1c1 - 3\ a1b1c2 + 3\ a1b2 - 4\ a1b2c1 - 
          a1b2c2 + 2\ a1c1 + 3\ a1c2 + a2b1 - 2\ a2b1c1 + a2b1c2 - a2b2 - 
          a2b2c1 + 3\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - b1 + b1c1 + b1c2 + 
          2\ b2c1 - 2\ b2c2 - 2\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 4\ a1b2c1 + 
          a1b2c2 + 2\ a1c1 + 2\ a1c2 + 2\ a2b1 - 2\ a2b1c1 - a2b1c2 - 
          2\ a2b2 + a2b2c1 + 3\ a2b2c2 + a2c1 - a2c2 - 2\ b1 + 2\ b1c1 + 
          2\ b1c2 + 2\ b2c1 - 3\ b2c2 - 2\ c1 \[LessEqual] 0, 
      0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 2\ a1b2c1 - 
          a1b2c2 + 2\ a1c1 + 2\ a1c2 + 3\ a2b1 - 3\ a2b1c1 - a2b1c2 - 
          2\ a2b2 - a2b2c1 + 4\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - 3\ b1 + 
          2\ b1c1 + 3\ b1c2 + 2\ b2c1 - 2\ b2c2 - 2\ c1 \[LessEqual] 0, 
      0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-3\)\ a1 + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + 3\ a1b2 - 3\ a1b2c1 - 
          a1b2c2 + 2\ a1c1 + 3\ a1c2 + 2\ a2b1 - 2\ a2b1c1 - a2b1c2 - 
          2\ a2b2 - a2b2c1 + 4\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - 2\ b1 + 
          2\ b1c1 + 2\ b1c2 + 2\ b2c1 - 2\ b2c2 - 2\ c1 \[LessEqual] 0, 
      0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-3\)\ a1 + 3\ a1b1 - a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 4\ a1b2c1 + 
          a1b2c2 + 3\ a1c1 + a1c2 + 2\ a2b1 - 3\ a2b1c1 - a2b1c2 - 2\ a2b2 + 
          a2b2c1 + 2\ a2b2c2 + a2c1 - a2c2 - 2\ b1 + b1c1 + 2\ b1c2 + b2c1 - 
          b2c2 - c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + a1b2 - 3\ a1b2c1 - 
          a1b2c2 + 2\ a1c1 + 3\ a1c2 + a2b1 - 2\ a2b1c1 - a2b1c2 - a2b2 - 
          a2b2c1 + 4\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - b1 + b1c1 + 2\ b1c2 + 
          2\ b2c1 - b2c2 - 2\ c1 - c2 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 + a1b1c1 - 3\ a1b1c2 + a1b2 - 3\ a1b2c1 + 
          a1b2c2 + 2\ a1c1 + a1c2 + 2\ a2b1 - 4\ a2b1c1 - a2b1c2 - a2b2 - 
          a2b2c1 + 2\ a2b2c2 + 2\ a2c1 - a2c2 - 2\ b1 + b1c1 + 2\ b1c2 + 
          2\ b2c1 - b2c2 - 2\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1 - a1b1c1 - 2\ a1b1c2 + a1b2 - 4\ a1b2c1 + a1b2c2 + 
          3\ a1c1 + 2\ a2b1 - 3\ a2b1c1 - a2b1c2 - a2b2 + a2b2c1 + 
          3\ a2b2c2 - a2c2 - 2\ b1 + 2\ b1c1 + 2\ b1c2 + 2\ b2c1 - 2\ b2c2 - 
          2\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 3\ a1b1 - a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 3\ a1b2c1 - 
          a1b2c2 + a1c1 + 2\ a1c2 + 2\ a2b1 - 4\ a2b1c1 + a2b1c2 - 2\ a2b2 + 
          a2b2c1 + 2\ a2b2c2 + a2c1 - a2c2 - 3\ b1 + 3\ b1c1 + b1c2 + b2c1 - 
          b2c2 - c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + a1b2 - 2\ a1b2c1 - a1b2c2 + 
          a1c1 + 2\ a1c2 + a2b1 - 3\ a2b1c1 - a2b1c2 - a2b2 - a2b2c1 + 
          4\ a2b2c2 + 2\ a2c1 - a2c2 - 2\ b1 + 2\ b1c1 + 3\ b1c2 + 2\ b2c1 - 
          2\ b2c2 - 2\ c1 - c2 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + a1b1 - a1b1c1 - 2\ a1b1c2 + 2\ a1b2 - 3\ a1b2c1 - 
          a1b2c2 + 2\ a1c1 + 2\ a1c2 + a2b1 - 4\ a2b1c1 + a2b1c2 - a2b2 + 
          a2b2c1 + 3\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - b1 + 3\ b1c1 - b2c2 - 
          2\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1c1 - 2\ a1b1c2 + 3\ a1b2 - 4\ a1b2c1 - a1b2c2 + a1c1 + 
          a1c2 + a2b1 - 3\ a2b1c1 + a2b1c2 - a2b2c1 + 3\ a2b2c2 + a2c1 - 
          2\ a2c2 - b1 + b1c1 + b1c2 - 2\ b2 + 3\ b2c1 - b2c2 - 
          c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1 - a1b1c1 - 2\ a1b1c2 + 2\ a1b2 - 3\ a1b2c1 - a1b2c2 + 
          2\ a1c1 + a1c2 + a2b1 - 4\ a2b1c1 + a2b1c2 - a2b2 + a2b2c1 + 
          3\ a2b2c2 + a2c1 - 2\ a2c2 - b1 + 2\ b1c1 + b1c2 - b2 + 2\ b2c1 - 
          b2c2 - 2\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 + a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 4\ a1b2c1 - 
          a1b2c2 + a1c1 + 2\ a1c2 + a2b1 - 3\ a2b1c1 + a2b1c2 - a2b2 - 
          a2b2c1 + 2\ a2b2c2 + 2\ a2c1 - a2c2 - 2\ b1 + 2\ b1c1 + b1c2 + 
          2\ b2c1 - b2c2 - 2\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 4\ a1b1c2 + a1b2 - 3\ a1b2c1 + 
          a1b2c2 + 3\ a1c1 + 2\ a1c2 + a2b1 - 3\ a2b1c1 + a2b1c2 - a2b2c1 + 
          2\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - 2\ b1 + 3\ b1c1 + 2\ b1c2 + 
          2\ b2c1 - 2\ b2c2 - 3\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + 3\ a1b1 - a1b1c1 - 4\ a1b1c2 - 3\ a1b2c1 + a1b2c2 + 
          2\ a1c1 + a1c2 + a2 - 2\ a2b1c1 + a2b1c2 - a2b2 - a2b2c1 + 
          3\ a2b2c2 + a2c1 - 2\ a2c2 - 2\ b1 + 2\ b1c1 + 2\ b1c2 + b2 + 
          2\ b2c1 - 3\ b2c2 - 2\ c1 + c2 \[LessEqual] 1, 1.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 3\ a1b1 - a1b1c1 - 4\ a1b1c2 - 2\ a1b2c1 + a1b2c2 + 
          2\ a1c1 + 2\ a1c2 + a2 - 3\ a2b1c1 + a2b1c2 - a2b2 - a2b2c1 + 
          3\ a2b2c2 + 2\ a2c1 - 3\ a2c2 - b1 + 2\ b1c1 + b1c2 + b2 + b2c1 - 
          2\ b2c2 - 2\ c1 + c2 \[LessEqual] 1, 1.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + 2\ a1b1 + a1b1c1 - 3\ a1b1c2 + a1b2 - 3\ a1b2c1 + a1b2c2 + 
          a1c2 - a2 + 2\ a2b1 - 4\ a2b1c1 - a2b1c2 - a2b2 - a2b2c1 + 
          2\ a2b2c2 + 3\ a2c1 - 2\ b1 + 2\ b1c1 + 2\ b1c2 + 2\ b2c1 - 
          2\ b2c2 - 2\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1c1 - 2\ a1b1c2 + a1b2 - 3\ a1b2c1 + a1b2c2 + a1c1 + 
          a1c2 - 2\ a2 + 3\ a2b1 - 4\ a2b1c1 - a2b1c2 - a2b2c1 + 3\ a2b2c2 + 
          3\ a2c1 - a2c2 - b1 + b1c1 + b1c2 + b2c1 - 2\ b2c2 - 
          c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1 - a1b1c1 - 2\ a1b1c2 + a1b2 - 4\ a1b2c1 + a1b2c2 + 
          2\ a1c1 + a1c2 - a2 + 2\ a2b1 - 3\ a2b1c1 - a2b1c2 - a2b2 + 
          a2b2c1 + 3\ a2b2c2 + 2\ a2c1 - a2c2 - b1 + 2\ b1c1 + b1c2 + b2c1 - 
          2\ b2c2 - 2\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 2\ a1b1c2 + 2\ a1b2 - 3\ a1b2c1 - 
          a1b2c2 + 2\ a1c1 + 2\ a1c2 + 2\ a2b1 - 3\ a2b1c1 - a2b1c2 - 
          2\ a2b2 - a2b2c1 + 4\ a2b2c2 + 3\ a2c1 - 2\ a2c2 - 2\ b1 + 
          2\ b1c1 + 2\ b1c2 + 3\ b2c1 - 2\ b2c2 - 3\ c1 \[LessEqual] 0, 
      0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + 2\ a1b1 + a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 4\ a1b2c1 - 
          a1b2c2 + 2\ a1c1 + 2\ a1c2 + a2b1 - 3\ a2b1c1 + a2b1c2 - a2b2 - 
          a2b2c1 + 2\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - b1 + b1c2 - b2 + 3\ b2c1 - 
          2\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1 - 2\ a1b1c2 + a1b2 - 2\ a1b2c1 + a1c1 + a1c2 + a2b1 - 
          2\ a2b1c1 - a2b2 + 2\ a2b2c2 + a2c1 - a2c2 - b1 + b1c1 + b1c2 + 
          b2c1 - b2c2 - c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1 + a1b1c1 - 3\ a1b1c2 + a1b2 - 2\ a1b2c1 + a1b2c2 + 
          a1c1 + a1c2 + 2\ a2b1 - 3\ a2b1c1 + a2b1c2 - 2\ a2b2 + a2b2c1 + 
          4\ a2b2c2 + a2c1 - 3\ a2c2 - 2\ b1 + b1c1 + 2\ b1c2 + b2c1 - 
          2\ b2c2 - c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-a1\) + a1b1 + a1b1c1 - 2\ a1b1c2 + a1b2 - 3\ a1b2c1 + a1b2c2 + 
          a1c1 + a1c2 + a2b1 - 3\ a2b1c1 + a2b1c2 - 3\ a2b2 + a2b2c1 + 
          4\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - b1 + b1c1 + b1c2 + 2\ b2c1 - 
          2\ b2c2 - 2\ c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({\(-2\)\ a1 + a1b1 + a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 3\ a1b2c1 + 
          a1b2c2 + a1c1 + 2\ a1c2 + a2b1 - 2\ a2b1c1 + a2b1c2 - 2\ a2b2 + 
          a2b2c1 + 4\ a2b2c2 + a2c1 - 2\ a2c2 - b1 + b1c1 + b1c2 + b2c1 - 
          3\ b2c2 - c1 \[LessEqual] 0, 0.5`}\)], "Print"],

Cell[BoxData[
    \({{\(-3\)\ a1 + 2\ a1b1 + a1b1c1 - 4\ a1b1c2 + 3\ a1b2 - 3\ a1b2c1 - 
            a1b2c2 + a1c1 + 3\ a1c2 + 2\ a2b1 - 2\ a2b1c1 - a2b1c2 - 
            2\ a2b2 + a2b2c1 + 3\ a2b2c2 + a2c1 - a2c2 - 2\ b1 + b1c1 + 
            2\ b1c2 + b2c1 - 2\ b2c2 - c1 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + 2\ a1b1 + a1b1c1 - 4\ a1b1c2 + 2\ a1b2 - 
            2\ a1b2c1 - a1b2c2 + a1c1 + 2\ a1c2 + 3\ a2b1 - 3\ a2b1c1 - 
            a2b1c2 - 2\ a2b2 + a2b2c1 + 3\ a2b2c2 + a2c1 - 2\ a2c2 - 3\ b1 + 
            b1c1 + 3\ b1c2 + b2c1 - b2c2 - c1 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + a1b1 + a1b1c1 - 4\ a1b1c2 + 2\ a1b2 - 
            3\ a1b2c1 - a1b2c2 + 2\ a1c1 + 2\ a1c2 + 2\ a2b1 - 3\ a2b1c1 - 
            a2b1c2 - a2b2 + a2b2c1 + 2\ a2b2c2 + a2c1 - a2c2 - 2\ b1 + 
            2\ b1c1 + 2\ b1c2 + b2c1 - b2c2 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + 2\ a1b1 + a1b1c1 - 4\ a1b1c2 + 2\ a1b2 - 
            3\ a1b2c1 - a1b2c2 + 3\ a1c2 + 2\ a2b1 - 3\ a2b1c1 - a2b1c2 - 
            2\ a2b2 + a2b2c1 + 2\ a2b2c2 + a2c1 - 2\ b1 + 2\ b1c1 + 2\ b1c2 + 
            b2c1 - b2c2 - c1 - c2 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + a1b1 + a1b1c1 - 4\ a1b1c2 + a1b2 - 3\ a1b2c1 - 
            a1b2c2 + a1c1 + 2\ a1c2 + a2 + a2b1 - 2\ a2b1c1 - a2b1c2 - 
            2\ a2b2 + a2b2c1 + 3\ a2b2c2 - a2c2 - b1 + b1c1 + 2\ b1c2 + b2 + 
            b2c1 - 2\ b2c2 - c1 \[LessEqual] 1, 
        1.5`}, {\(-a1\) + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + a1b2 - 4\ a1b2c1 + 
            a1b2c2 + 3\ a1c1 + a2 + a2b1 - 2\ a2b1c1 - a2b1c2 - 2\ a2b2 + 
            a2b2c1 + 3\ a2b2c2 - a2c2 - 2\ b1 + 2\ b1c1 + 2\ b1c2 + b2 + 
            2\ b2c1 - 3\ b2c2 - 2\ c1 + c2 \[LessEqual] 1, 
        1.5`}, {\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + a1b2 - 
            2\ a1b2c1 - a1b2c2 + 2\ a1c1 + 2\ a1c2 + a2 + a2b1 - 4\ a2b1c1 + 
            a2b1c2 - 2\ a2b2 + a2b2c1 + 3\ a2b2c2 + 2\ a2c1 - 3\ a2c2 - b1 + 
            3\ b1c1 + b2 - b2c2 - 2\ c1 + c2 \[LessEqual] 1, 
        1.5`}, {\(-a1\) + a1b1 + a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 4\ a1b2c1 - 
            a1b2c2 + a1c1 + a1c2 + a2 - 2\ a2b1c1 + a2b1c2 - a2b2 - a2b2c1 + 
            3\ a2b2c2 + a2c1 - 2\ a2c2 - b1 + b1c1 + b1c2 + 2\ b2c1 - 
            2\ b2c2 - c1 + c2 \[LessEqual] 1, 
        1.5`}, {\(-a1\) + a1b1 - a1b1c1 - 3\ a1b1c2 + a1b2 - 4\ a1b2c1 + 
            a1b2c2 + 3\ a1c1 + a1c2 + 2\ a2b1 - 3\ a2b1c1 - a2b1c2 - a2b2 + 
            a2b2c1 + 2\ a2b2c2 + a2c1 - a2c2 - 2\ b1 + 3\ b1c1 + 2\ b1c2 + 
            2\ b2c1 - 2\ b2c2 - 3\ c1 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + a1b1 + a1b1c1 - 3\ a1b1c2 - 2\ a1b2c1 + a1b2c2 + 
            a1c1 + a1c2 + 2\ a2b1 - 4\ a2b1c1 - a2b1c2 - a2b2 - a2b2c1 + 
            3\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - b1 + b1c1 + b1c2 + b2 + b2c1 - 
            2\ b2c2 - c1 + c2 \[LessEqual] 1, 
        1.5`}, {\(-a1\) + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + a1b2 - 3\ a1b2c1 - 
            a1b2c2 + 2\ a1c1 + a1c2 + a2b1 - 2\ a2b1c1 - a2b1c2 - a2b2 - 
            a2b2c1 + 4\ a2b2c2 + a2c1 - a2c2 - 2\ b1 + 2\ b1c1 + 2\ b1c2 + 
            2\ b2c1 - 2\ b2c2 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + 2\ a1b1 + a1b1c1 - 4\ a1b1c2 + 2\ a1b2 - 
            3\ a1b2c1 - a1b2c2 + 2\ a1c1 + 2\ a1c2 + 2\ a2b1 - 3\ a2b1c1 - 
            a2b1c2 - 2\ a2b2 + a2b2c1 + 2\ a2b2c2 + a2c1 - a2c2 - 2\ b1 + 
            3\ b1c2 + b2c1 - c1 - c2 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + a1b1 + a1b1c1 - 4\ a1b1c2 + a1b2 - 2\ a1b2c1 - 
            a1b2c2 + a1c1 + 2\ a1c2 + a2 + a2b1 - 3\ a2b1c1 - a2b1c2 - 
            2\ a2b2 + a2b2c1 + 3\ a2b2c2 + a2c1 - 2\ a2c2 - b1 + b1c1 + 
            2\ b1c2 + b2 - b2c2 - c1 \[LessEqual] 1, 
        1.5`}, {\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + a1b2 - 
            2\ a1b2c1 - a1b2c2 + 2\ a1c1 + 2\ a1c2 + a2b1 - 3\ a2b1c1 - 
            a2b1c2 - a2b2 - a2b2c1 + 4\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - b1 + 
            2\ b1c1 + b1c2 + b2c1 - b2c2 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + a1b1c1 - 3\ a1b1c2 + a1b2 - 3\ a1b2c1 + a1b2c2 + 
            2\ a1c1 + a1c2 - a2 + 3\ a2b1 - 4\ a2b1c1 - a2b1c2 - a2b2c1 + 
            2\ a2b2c2 + 2\ a2c1 - a2c2 - 2\ b1 + 2\ b1c1 + 2\ b1c2 + 
            2\ b2c1 - 2\ b2c2 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + a1b1c1 - 3\ a1b1c2 + 3\ a1b2 - 4\ a1b2c1 - 
            a1b2c2 + 2\ a1c1 + 2\ a1c2 + a2b1 - 3\ a2b1c1 + a2b1c2 - a2b2c1 + 
            2\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - b1 + 2\ b1c1 + b1c2 - b2 + 
            2\ b2c1 - b2c2 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + a1b1 - a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 
            3\ a1b2c1 - a1b2c2 + 3\ a1c1 + 2\ a1c2 + a2b1 - 4\ a2b1c1 + 
            a2b1c2 - a2b2 + a2b2c1 + 2\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - b1 + 
            3\ b1c1 + b1c2 + b2c1 - b2c2 - 3\ c1 \[LessEqual] 0, 
        0.5`}, {a1b1 + a1b1c1 - 3\ a1b1c2 - 3\ a1b2c1 + a1b2c2 + a1c1 + 
            2\ a2 - 2\ a2b1c1 + a2b1c2 - 3\ a2b2 + a2b2c1 + 4\ a2b2c2 - 
            3\ a2c2 - b1 + b1c1 + b1c2 + 2\ b2 + b2c1 - 3\ b2c2 - c1 + 
            2\ c2 \[LessEqual] 2, 
        2.5`}, {\(-a1\) + a1b1 + a1b1c1 - 4\ a1b1c2 + a1b2 - 3\ a1b2c1 - 
            a1b2c2 + a1c1 + 3\ a1c2 + a2b1 - 2\ a2b1c1 - a2b1c2 - 2\ a2b2 + 
            a2b2c1 + 3\ a2b2c2 + a2c1 - a2c2 - b1 + 3\ b1c2 + b2c1 - c1 - 
            2\ c2 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + a1b1 + a1b1c1 - 3\ a1b1c2 - 2\ a1b2c1 + a1b2c2 + 
            a1c1 + a1c2 + 2\ a2 - 3\ a2b1c1 + a2b1c2 - 3\ a2b2 + a2b2c1 + 
            4\ a2b2c2 + a2c1 - 3\ a2c2 + b1c1 + 2\ b2 - 3\ b2c2 - c1 + 
            2\ c2 \[LessEqual] 2, 
        2.5`}, {\(-a1\) + a1b1 + a1b1c1 - 4\ a1b1c2 + a1b2 - 2\ a1b2c1 - 
            a1b2c2 + 3\ a1c2 + a2b1 - 3\ a2b1c1 - a2b1c2 - 2\ a2b2 + a2b2c1 + 
            3\ a2b2c2 + a2c1 - b1 + b1c1 + 3\ b1c2 + b2c1 - b2c2 - c1 - 
            2\ c2 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + 3\ a1b1 - a1b1c1 - 4\ a1b1c2 - 2\ a1b2c1 + a1b2c2 + 
            a1c1 + a1c2 - 3\ a2b1c1 + a2b1c2 - a2b2 - a2b2c1 + 3\ a2b2c2 + 
            2\ a2c1 - a2c2 - 2\ b1 + 2\ b1c1 + 2\ b1c2 + 2\ b2c1 - 2\ b2c2 - 
            2\ c1 \[LessEqual] 0, 
        0.5`}, {a1b1 + a1b1c1 - 3\ a1b1c2 - 2\ a1b2c1 + a1b2c2 + a1c2 + a2 - 
            3\ a2b1c1 + a2b1c2 - 3\ a2b2 + a2b2c1 + 4\ a2b2c2 + a2c1 - 
            2\ a2c2 - b1 + b1c1 + 2\ b1c2 + b2 + b2c1 - 2\ b2c2 - 
            c1 \[LessEqual] 1, 
        1.5`}, {a1b1c1 - 2\ a1b1c2 + a1b2 - 3\ a1b2c1 + a1b2c2 + a1c1 + a2 + 
            a2b1 - 3\ a2b1c1 + a2b1c2 - 2\ a2b2 + a2b2c1 + 4\ a2b2c2 - 
            3\ a2c2 - b1 + b1c1 + b1c2 + 2\ b2c1 - 2\ b2c2 - c1 + 
            c2 \[LessEqual] 1, 
        1.5`}, {\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 2\ a1b1c2 + 2\ a1b2 - 
            3\ a1b2c1 - a1b2c2 + 2\ a1c1 + 2\ a1c2 + 2\ a2b1 - 4\ a2b1c1 + 
            a2b1c2 - 3\ a2b2 + a2b2c1 + 3\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - 
            2\ b1 + 2\ b1c1 + b1c2 + 2\ b2c1 - b2c2 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + a1b2 - 2\ a1b2c1 - 
            a1b2c2 + a1c1 + 2\ a1c2 + a2b1 - 4\ a2b1c1 + a2b1c2 - 2\ a2b2 + 
            a2b2c1 + 3\ a2b2c2 + a2c1 - a2c2 - 2\ b1 + 2\ b1c1 + 2\ b1c2 + 
            b2c1 - b2c2 - c1 - c2 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 2\ a1b1c2 + 2\ a1b2 - 
            4\ a1b2c1 + a1b2c2 + 2\ a1c1 + a1c2 + 2\ a2b1 - 3\ a2b1c1 - 
            a2b1c2 - 3\ a2b2 + a2b2c1 + 3\ a2b2c2 + 2\ a2c1 - a2c2 - 2\ b1 + 
            2\ b1c1 + 2\ b1c2 + 2\ b2c1 - 2\ b2c2 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + 3\ a1b1 - a1b1c1 - 4\ a1b1c2 - 3\ a1b2c1 + 
            a1b2c2 + 2\ a1c1 + 2\ a1c2 - 2\ a2b1c1 + a2b1c2 - a2b2 - a2b2c1 + 
            3\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - b1 + b1c1 + b1c2 + 2\ b2c1 - 
            b2c2 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + a1b2 - 
            4\ a1b2c1 + a1b2c2 + 2\ a1c1 + 2\ a1c2 + a2b1 - 2\ a2b1c1 - 
            a2b1c2 - 2\ a2b2 + a2b2c1 + 3\ a2b2c2 + a2c1 - a2c2 - b1 + b1c1 + 
            2\ b1c2 + b2c1 - b2c2 - c1 - c2 \[LessEqual] 0, 
        0.5`}, {a1b1 + a1b1c1 - 3\ a1b1c2 - 2\ a1b2c1 + a1b2c2 + a1c2 - a2 + 
            2\ a2b1 - 4\ a2b1c1 - a2b1c2 - a2b2 - a2b2c1 + 3\ a2b2c2 + 
            3\ a2c1 - 2\ b1 + 2\ b1c1 + 3\ b1c2 + 2\ b2c1 - 2\ b2c2 - 2\ c1 - 
            c2 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + a1b1 + a1b1c1 - 3\ a1b1c2 - 3\ a1b2c1 + a1b2c2 + 
            a1c1 + 2\ a1c2 + a2 - 2\ a2b1c1 + a2b1c2 - 3\ a2b2 + a2b2c1 + 
            4\ a2b2c2 + a2c1 - 2\ a2c2 + b1c2 + b2 + b2c1 - 2\ b2c2 - 
            c1 \[LessEqual] 1, 
        1.5`}, {\(-a1\) + a1b1c1 - 2\ a1b1c2 + a1b2 - 3\ a1b2c1 + a1b2c2 + 
            a1c1 + a1c2 + a2b1 - 3\ a2b1c1 + a2b1c2 - 2\ a2b2 + a2b2c1 + 
            4\ a2b2c2 + 2\ a2c1 - 2\ a2c2 + b1c1 + b2 - 3\ b2c2 - c1 + 
            c2 \[LessEqual] 1, 
        1.5`}, {\(-a1\) + a1b1 + a1b1c1 - 2\ a1b1c2 + a1b2 - 3\ a1b2c1 + 
            a1b2c2 + a1c1 + a1c2 + 2\ a2b1 - 4\ a2b1c1 - a2b1c2 - 2\ a2b2 - 
            a2b2c1 + 3\ a2b2c2 + 3\ a2c1 - a2c2 - 2\ b1 + 2\ b1c1 + 2\ b1c2 + 
            3\ b2c1 - 2\ b2c2 - 3\ c1 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + a1b1 + a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 
            4\ a1b2c1 - a1b2c2 + 2\ a1c1 + 3\ a1c2 - 2\ a2b1c1 + a2b1c2 - 
            a2b2 - a2b2c1 + 3\ a2b2c2 + 2\ a2c1 - 2\ a2c2 + b1c2 - b2 + 
            3\ b2c1 - 2\ c1 - c2 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + a1b1 + a1b1c1 - 2\ a1b1c2 + 2\ a1b2 - 
            4\ a1b2c1 - a1b2c2 + 2\ a1c1 + 2\ a1c2 + a2b1 - 3\ a2b1c1 + 
            a2b1c2 - 2\ a2b2 - a2b2c1 + 3\ a2b2c2 + 3\ a2c1 - 2\ a2c2 - b1 + 
            b1c1 + b1c2 + 3\ b2c1 - b2c2 - 3\ c1 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + a1b1c1 - 3\ a1b1c2 + 3\ a1b2 - 4\ a1b2c1 - a1b2c2 + 
            a1c1 + 2\ a1c2 - a2 + a2b1 - 3\ a2b1c1 + a2b1c2 - a2b2c1 + 
            2\ a2b2c2 + 2\ a2c1 - a2c2 + b1c2 - 2\ b2 + 3\ b2c1 - c1 - 
            c2 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + a1b1 - a1b1c1 - 3\ a1b1c2 + a1b2 - 4\ a1b2c1 + 
            a1b2c2 + 2\ a1c1 + a1c2 - a2 + 2\ a2b1 - 3\ a2b1c1 - a2b1c2 - 
            a2b2 + a2b2c1 + 2\ a2b2c2 + a2c1 - b1 + b1c1 + 2\ b1c2 + b2c1 - 
            b2c2 - c1 - c2 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 
            2\ a1b2c1 - a1b2c2 + a1c1 + 2\ a1c2 + 2\ a2b1 - 4\ a2b1c1 + 
            a2b1c2 - 2\ a2b2 + a2b2c1 + 3\ a2b2c2 + a2c1 - a2c2 - 2\ b1 + 
            3\ b1c1 - b2c2 - c1 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + a1b1 - a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 3\ a1b2c1 - 
            a1b2c2 + a1c1 + 2\ a1c2 + a2b1 - 4\ a2b1c1 + a2b1c2 - a2b2 + 
            a2b2c1 + 2\ a2b2c2 + a2c1 - a2c2 - b1 + 2\ b1c1 + b1c2 - b2 + 
            b2c1 - c1 - c2 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + a1b1 - a1b1c1 - 2\ a1b1c2 + 2\ a1b2 - 3\ a1b2c1 - 
            a1b2c2 + 2\ a1c1 + a1c2 + 2\ a2b1 - 3\ a2b1c1 - a2b1c2 - a2b2 - 
            a2b2c1 + 4\ a2b2c2 + a2c1 - a2c2 - 2\ b1 + 2\ b1c1 + 2\ b1c2 - 
            b2 + 3\ b2c1 - 2\ b2c2 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + 2\ a1b1 - a1b1c1 - 4\ a1b1c2 + a1b2 - 3\ a1b2c1 + 
            a1b2c2 + a1c1 + a1c2 - a2 + a2b1 - 3\ a2b1c1 + a2b1c2 - a2b2c1 + 
            2\ a2b2c2 + 2\ a2c1 - a2c2 - b1 + b1c1 + b1c2 - b2 + 2\ b2c1 - 
            b2c2 - c1 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + a1b1 + a1b1c1 - 4\ a1b1c2 + 2\ a1b2 - 3\ a1b2c1 - 
            a1b2c2 + 3\ a1c2 - a2 + 2\ a2b1 - 3\ a2b1c1 - a2b1c2 - a2b2 + 
            a2b2c1 + 2\ a2b2c2 + a2c1 - b1 + 3\ b1c2 - b2 + b2c1 - 
            2\ c2 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 
            2\ a1b2c1 - a1b2c2 + 2\ a1c1 + 2\ a1c2 + 2\ a2b1 - 4\ a2b1c1 + 
            a2b1c2 - 2\ a2b2 + a2b2c1 + 3\ a2b2c2 + 2\ a2c1 - 3\ a2c2 - 
            2\ b1 + 2\ b1c1 + 2\ b1c2 + b2c1 - b2c2 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + a1b1 + a1b1c1 - 3\ a1b1c2 + 3\ a1b2 - 4\ a1b2c1 - 
            a1b2c2 + a1c1 + a1c2 + a2b1 - 2\ a2b1c1 + a2b1c2 - a2b2 - 
            a2b2c1 + 3\ a2b2c2 + a2c1 - 2\ a2c2 - b1 + b1c2 - 2\ b2 + 
            3\ b2c1 - c1 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 4\ a1b1c2 + 2\ a1b2 - 
            3\ a1b2c1 + a1b2c2 + 2\ a1c1 + a1c2 + a2b1 - 2\ a2b1c1 + a2b1c2 - 
            a2b2 - a2b2c1 + 3\ a2b2c2 + a2c1 - 2\ a2c2 - b1 + b1c1 + b1c2 - 
            b2 + 2\ b2c1 - b2c2 - c1 \[LessEqual] 0, 
        0.5`}, {\(-3\)\ a1 + 3\ a1b1 - a1b1c1 - 4\ a1b1c2 + a1b2 - 
            3\ a1b2c1 + a1b2c2 + 3\ a1c1 + 2\ a1c2 + a2b1 - 3\ a2b1c1 + 
            a2b1c2 - a2b2 - a2b2c1 + 2\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - b1 + 
            b1c1 + b1c2 + 2\ b2c1 - b2c2 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + a1b1 + a1b1c1 - 3\ a1b1c2 + a1b2 - 2\ a1b2c1 + 
            a1b2c2 + a1c2 - 2\ a2 + 3\ a2b1 - 4\ a2b1c1 - a2b1c2 - a2b2 - 
            a2b2c1 + 3\ a2b2c2 + 3\ a2c1 - b1 + b1c1 + b1c2 + b2c1 - 
            2\ b2c2 - c1 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + a1b1 + a1b1c1 - 2\ a1b1c2 + a1b2 - 3\ a1b2c1 + 
            a1b2c2 + a1c1 + 2\ a2b1 - 4\ a2b1c1 - a2b1c2 - 2\ a2b2 - a2b2c1 + 
            3\ a2b2c2 + 2\ a2c1 - a2c2 - b1 + b1c1 + b1c2 + b2 + b2c1 - 
            2\ b2c2 - c1 + c2 \[LessEqual] 1, 
        1.5`}, {\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + 3\ a1b2 - 
            3\ a1b2c1 - a1b2c2 + 2\ a1c1 + a1c2 + 2\ a2b1 - 2\ a2b1c1 - 
            a2b1c2 - 2\ a2b2 - a2b2c1 + 4\ a2b2c2 + a2c1 - a2c2 - 2\ b1 + 
            b1c1 + 2\ b1c2 - b2 + 2\ b2c1 - b2c2 - c1 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 
            4\ a1b2c1 + a1b2c2 + 3\ a1c1 + 2\ a2b1 - 2\ a2b1c1 - a2b1c2 - 
            2\ a2b2 + a2b2c1 + 3\ a2b2c2 - a2c2 - 2\ b1 + b1c1 + 2\ b1c2 + 
            b2c1 - b2c2 - c1 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + a1b1 + a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 3\ a1b2c1 + 
            a1b2c2 + a1c1 + a2 + a2b1 - 2\ a2b1c1 + a2b1c2 - 2\ a2b2 + 
            a2b2c1 + 4\ a2b2c2 - 3\ a2c2 - b1 + b1c2 + b2c1 - 2\ b2c2 + 
            c2 \[LessEqual] 1, 
        1.5`}, {\(-2\)\ a1 + 2\ a1b1 + a1b1c1 - 4\ a1b1c2 + 3\ a1b2 - 
            3\ a1b2c1 - a1b2c2 + a1c1 + 2\ a1c2 + 2\ a2b1 - 2\ a2b1c1 - 
            a2b1c2 - 2\ a2b2 + a2b2c1 + 3\ a2b2c2 - a2c2 - 2\ b1 + 3\ b1c2 - 
            b2 + b2c1 - c2 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 
            2\ a1b2c1 - a1b2c2 + a1c1 + 2\ a1c2 - a2 + 3\ a2b1 - 3\ a2b1c1 - 
            a2b1c2 - 2\ a2b2 - a2b2c1 + 4\ a2b2c2 + 2\ a2c1 - a2c2 - 2\ b1 + 
            2\ b1c1 + b1c2 + b2c1 - b2c2 - c1 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + a1b1 - a1b1c1 - 2\ a1b1c2 + 2\ a1b2 - 
            3\ a1b2c1 - a1b2c2 + 2\ a1c1 + 2\ a1c2 - a2 + 2\ a2b1 - 
            3\ a2b1c1 - a2b1c2 - a2b2 - a2b2c1 + 4\ a2b2c2 + 3\ a2c1 - 
            2\ a2c2 - b1 + 2\ b1c1 + b1c2 + b2c1 - b2c2 - 2\ c1 \[LessEqual] 
          0, 0.5`}, {\(-a1\) + a1b1 + a1b1c1 - 3\ a1b1c2 + a1b2 - 2\ a1b2c1 + 
            a1b2c2 + a1c2 + 2\ a2b1 - 3\ a2b1c1 + a2b1c2 - 2\ a2b2 + a2b2c1 + 
            4\ a2b2c2 + a2c1 - 2\ a2c2 - b1 + b1c1 + b2 - 3\ b2c2 + 
            c2 \[LessEqual] 1, 
        1.5`}, {\(-a1\) + a1b1 + a1b1c1 - 2\ a1b1c2 + a1b2 - 3\ a1b2c1 + 
            a1b2c2 + a1c1 + 2\ a2 + a2b1 - 3\ a2b1c1 + a2b1c2 - 3\ a2b2 + 
            a2b2c1 + 4\ a2b2c2 - 3\ a2c2 - b1 + b1c1 + 2\ b2 - 3\ b2c2 + 
            2\ c2 \[LessEqual] 2, 
        2.5`}, {a1b1c1 - 3\ a1b1c2 + a1b2 - 3\ a1b2c1 + a1b2c2 + a1c2 - 
            2\ a2 + 3\ a2b1 - 4\ a2b1c1 - a2b1c2 - a2b2c1 + 2\ a2b2c2 + 
            3\ a2c1 - b1 + b1c1 + 2\ b1c2 - b2 + 2\ b2c1 - b2c2 - c1 - 
            c2 \[LessEqual] 0, 
        0.5`}, {a1b1c1 - 2\ a1b1c2 + a1b2 - 3\ a1b2c1 + a1b2c2 + a1c1 - a2 + 
            3\ a2b1 - 4\ a2b1c1 - a2b1c2 - a2b2c1 + 3\ a2b2c2 + 2\ a2c1 - 
            a2c2 - 2\ b1 + 2\ b1c1 + 2\ b1c2 - b2 + 3\ b2c1 - 2\ b2c2 - 
            2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 4\ a1b1c2 + a1b2 - 
            2\ a1b2c1 + a1b2c2 + 2\ a1c1 + 2\ a1c2 + 2\ a2b1 - 3\ a2b1c1 + 
            a2b1c2 - a2b2 - a2b2c1 + 3\ a2b2c2 + 2\ a2c1 - 3\ a2c2 - 2\ b1 + 
            2\ b1c1 + 2\ b1c2 + 2\ b2c1 - 2\ b2c2 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + a1b1 + a1b1c1 - 3\ a1b1c2 + a1b2 - 2\ a1b2c1 + 
            a1b2c2 + a1c1 + a1c2 + 3\ a2b1 - 4\ a2b1c1 - a2b1c2 - a2b2 - 
            a2b2c1 + 3\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - 3\ b1 + 2\ b1c1 + 
            3\ b1c2 + 2\ b2c1 - 2\ b2c2 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + 3\ a1b1 - a1b1c1 - 4\ a1b1c2 + a1b2 - 3\ a1b2c1 + 
            a1b2c2 + a1c1 + a1c2 + a2b1 - 3\ a2b1c1 + a2b1c2 - a2b2 - 
            a2b2c1 + 2\ a2b2c2 + 2\ a2c1 - a2c2 - 3\ b1 + 3\ b1c1 + 2\ b1c2 + 
            2\ b2c1 - 2\ b2c2 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + 2\ a1b1 - a1b1c1 - 4\ a1b1c2 + a1b2 - 2\ a1b2c1 + 
            a1b2c2 + a1c1 + a1c2 - a2 + 2\ a2b1 - 3\ a2b1c1 + a2b1c2 - a2b2 - 
            a2b2c1 + 3\ a2b2c2 + 2\ a2c1 - a2c2 - 2\ b1 + 2\ b1c1 + b1c2 + 
            b2c1 - 2\ b2c2 - c1 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + a1b1 + a1b1c1 - 2\ a1b1c2 + 2\ a1b2 - 4\ a1b2c1 - 
            a1b2c2 + a1c1 + a1c2 + a2 + a2b1 - 3\ a2b1c1 + a2b1c2 - 2\ a2b2 - 
            a2b2c1 + 3\ a2b2c2 + a2c1 - 2\ a2c2 - b1 + b1c1 + 2\ b2c1 - 
            b2c2 - c1 + c2 \[LessEqual] 1, 
        1.5`}, {\(-2\)\ a1 + 2\ a1b1 + a1b1c1 - 4\ a1b1c2 + 2\ a1b2 - 
            2\ a1b2c1 - a1b2c2 + 3\ a1c2 - a2 + 3\ a2b1 - 3\ a2b1c1 - 
            a2b1c2 - 2\ a2b2 + a2b2c1 + 3\ a2b2c2 + a2c1 - 2\ b1 + b1c1 + 
            2\ b1c2 - b2c2 - c2 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + 3\ a1b1 - a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 
            4\ a1b2c1 + a1b2c2 + 2\ a1c1 + a1c2 + 2\ a2b1 - 3\ a2b1c1 - 
            a2b1c2 - 2\ a2b2 + a2b2c1 + 2\ a2b2c2 + a2c1 - 3\ b1 + 3\ b1c1 + 
            2\ b1c2 + 2\ b2c1 - 2\ b2c2 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 2\ a1b1c2 + 2\ a1b2 - 
            3\ a1b2c1 - a1b2c2 + 2\ a1c1 + a1c2 + 2\ a2b1 - 3\ a2b1c1 - 
            a2b1c2 - 2\ a2b2 - a2b2c1 + 4\ a2b2c2 + a2c1 - a2c2 - 2\ b1 + 
            2\ b1c1 + b1c2 + b2c1 - b2c2 - c1 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 2\ a1b1c2 + 2\ a1b2 - 
            3\ a1b2c1 - a1b2c2 + 2\ a1c1 + a1c2 + a2 + 2\ a2b1 - 4\ a2b1c1 + 
            a2b1c2 - 3\ a2b2 + a2b2c1 + 3\ a2b2c2 + a2c1 - 2\ a2c2 - 2\ b1 + 
            3\ b1c1 + b2 - b2c2 - c1 + c2 \[LessEqual] 1, 
        1.5`}, {\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 2\ a1b1c2 + 2\ a1b2 - 
            4\ a1b2c1 + a1b2c2 + 3\ a1c1 + a2 + 2\ a2b1 - 3\ a2b1c1 - 
            a2b1c2 - 3\ a2b2 + a2b2c1 + 3\ a2b2c2 - a2c2 - 2\ b1 + 2\ b1c1 + 
            b1c2 + b2 + b2c1 - 2\ b2c2 - c1 + c2 \[LessEqual] 1, 
        1.5`}, {\(-3\)\ a1 + 3\ a1b1 - a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 
            3\ a1b2c1 - a1b2c2 + 3\ a1c1 + 2\ a1c2 + 2\ a2b1 - 4\ a2b1c1 + 
            a2b1c2 - 2\ a2b2 + a2b2c1 + 2\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - 
            2\ b1 + 2\ b1c1 + b1c2 + b2c1 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + a1b1c1 - 2\ a1b1c2 + 3\ a1b2 - 4\ a1b2c1 - 
            a1b2c2 + 2\ a1c1 + 2\ a1c2 - a2 + a2b1 - 3\ a2b1c1 + a2b1c2 - 
            a2b2c1 + 3\ a2b2c2 + 3\ a2c1 - 2\ a2c2 + b1c1 - b2 + 2\ b2c1 - 
            b2c2 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 4\ a1b1c2 + 2\ a1b2 - 
            3\ a1b2c1 + a1b2c2 + 2\ a1c1 + 2\ a1c2 + a2b1 - 2\ a2b1c1 + 
            a2b1c2 - a2b2 - a2b2c1 + 3\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - 2\ b1 + 
            2\ b1c1 + 2\ b1c2 + 2\ b2c1 - 3\ b2c2 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-3\)\ a1 + a1b1 + a1b1c1 - 3\ a1b1c2 + 3\ a1b2 - 
            4\ a1b2c1 - a1b2c2 + 2\ a1c1 + 3\ a1c2 + a2b1 - 2\ a2b1c1 + 
            a2b1c2 - a2b2 - a2b2c1 + 3\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - b1 + 
            b1c1 + b1c2 + 2\ b2c1 - 2\ b2c2 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 
            4\ a1b2c1 + a1b2c2 + 2\ a1c1 + 2\ a1c2 + 2\ a2b1 - 2\ a2b1c1 - 
            a2b1c2 - 2\ a2b2 + a2b2c1 + 3\ a2b2c2 + a2c1 - a2c2 - 2\ b1 + 
            2\ b1c1 + 2\ b1c2 + 2\ b2c1 - 3\ b2c2 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 
            2\ a1b2c1 - a1b2c2 + 2\ a1c1 + 2\ a1c2 + 3\ a2b1 - 3\ a2b1c1 - 
            a2b1c2 - 2\ a2b2 - a2b2c1 + 4\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - 
            3\ b1 + 2\ b1c1 + 3\ b1c2 + 2\ b2c1 - 2\ b2c2 - 
            2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-3\)\ a1 + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + 3\ a1b2 - 
            3\ a1b2c1 - a1b2c2 + 2\ a1c1 + 3\ a1c2 + 2\ a2b1 - 2\ a2b1c1 - 
            a2b1c2 - 2\ a2b2 - a2b2c1 + 4\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - 
            2\ b1 + 2\ b1c1 + 2\ b1c2 + 2\ b2c1 - 2\ b2c2 - 
            2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-3\)\ a1 + 3\ a1b1 - a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 
            4\ a1b2c1 + a1b2c2 + 3\ a1c1 + a1c2 + 2\ a2b1 - 3\ a2b1c1 - 
            a2b1c2 - 2\ a2b2 + a2b2c1 + 2\ a2b2c2 + a2c1 - a2c2 - 2\ b1 + 
            b1c1 + 2\ b1c2 + b2c1 - b2c2 - c1 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + a1b2 - 
            3\ a1b2c1 - a1b2c2 + 2\ a1c1 + 3\ a1c2 + a2b1 - 2\ a2b1c1 - 
            a2b1c2 - a2b2 - a2b2c1 + 4\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - b1 + 
            b1c1 + 2\ b1c2 + 2\ b2c1 - b2c2 - 2\ c1 - c2 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + 2\ a1b1 + a1b1c1 - 3\ a1b1c2 + a1b2 - 
            3\ a1b2c1 + a1b2c2 + 2\ a1c1 + a1c2 + 2\ a2b1 - 4\ a2b1c1 - 
            a2b1c2 - a2b2 - a2b2c1 + 2\ a2b2c2 + 2\ a2c1 - a2c2 - 2\ b1 + 
            b1c1 + 2\ b1c2 + 2\ b2c1 - b2c2 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + a1b1 - a1b1c1 - 2\ a1b1c2 + a1b2 - 4\ a1b2c1 + 
            a1b2c2 + 3\ a1c1 + 2\ a2b1 - 3\ a2b1c1 - a2b1c2 - a2b2 + a2b2c1 + 
            3\ a2b2c2 - a2c2 - 2\ b1 + 2\ b1c1 + 2\ b1c2 + 2\ b2c1 - 
            2\ b2c2 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + 3\ a1b1 - a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 
            3\ a1b2c1 - a1b2c2 + a1c1 + 2\ a1c2 + 2\ a2b1 - 4\ a2b1c1 + 
            a2b1c2 - 2\ a2b2 + a2b2c1 + 2\ a2b2c2 + a2c1 - a2c2 - 3\ b1 + 
            3\ b1c1 + b1c2 + b2c1 - b2c2 - c1 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + 2\ a1b1 - a1b1c1 - 3\ a1b1c2 + a1b2 - 2\ a1b2c1 - 
            a1b2c2 + a1c1 + 2\ a1c2 + a2b1 - 3\ a2b1c1 - a2b1c2 - a2b2 - 
            a2b2c1 + 4\ a2b2c2 + 2\ a2c1 - a2c2 - 2\ b1 + 2\ b1c1 + 3\ b1c2 + 
            2\ b2c1 - 2\ b2c2 - 2\ c1 - c2 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + a1b1 - a1b1c1 - 2\ a1b1c2 + 2\ a1b2 - 
            3\ a1b2c1 - a1b2c2 + 2\ a1c1 + 2\ a1c2 + a2b1 - 4\ a2b1c1 + 
            a2b1c2 - a2b2 + a2b2c1 + 3\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - b1 + 
            3\ b1c1 - b2c2 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + a1b1c1 - 2\ a1b1c2 + 3\ a1b2 - 4\ a1b2c1 - a1b2c2 + 
            a1c1 + a1c2 + a2b1 - 3\ a2b1c1 + a2b1c2 - a2b2c1 + 3\ a2b2c2 + 
            a2c1 - 2\ a2c2 - b1 + b1c1 + b1c2 - 2\ b2 + 3\ b2c1 - b2c2 - 
            c1 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + a1b1 - a1b1c1 - 2\ a1b1c2 + 2\ a1b2 - 3\ a1b2c1 - 
            a1b2c2 + 2\ a1c1 + a1c2 + a2b1 - 4\ a2b1c1 + a2b1c2 - a2b2 + 
            a2b2c1 + 3\ a2b2c2 + a2c1 - 2\ a2c2 - b1 + 2\ b1c1 + b1c2 - b2 + 
            2\ b2c1 - b2c2 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + 2\ a1b1 + a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 
            4\ a1b2c1 - a1b2c2 + a1c1 + 2\ a1c2 + a2b1 - 3\ a2b1c1 + a2b1c2 - 
            a2b2 - a2b2c1 + 2\ a2b2c2 + 2\ a2c1 - a2c2 - 2\ b1 + 2\ b1c1 + 
            b1c2 + 2\ b2c1 - b2c2 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 4\ a1b1c2 + a1b2 - 
            3\ a1b2c1 + a1b2c2 + 3\ a1c1 + 2\ a1c2 + a2b1 - 3\ a2b1c1 + 
            a2b1c2 - a2b2c1 + 2\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - 2\ b1 + 
            3\ b1c1 + 2\ b1c2 + 2\ b2c1 - 2\ b2c2 - 3\ c1 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + 3\ a1b1 - a1b1c1 - 4\ a1b1c2 - 3\ a1b2c1 + a1b2c2 + 
            2\ a1c1 + a1c2 + a2 - 2\ a2b1c1 + a2b1c2 - a2b2 - a2b2c1 + 
            3\ a2b2c2 + a2c1 - 2\ a2c2 - 2\ b1 + 2\ b1c1 + 2\ b1c2 + b2 + 
            2\ b2c1 - 3\ b2c2 - 2\ c1 + c2 \[LessEqual] 1, 
        1.5`}, {\(-2\)\ a1 + 3\ a1b1 - a1b1c1 - 4\ a1b1c2 - 2\ a1b2c1 + 
            a1b2c2 + 2\ a1c1 + 2\ a1c2 + a2 - 3\ a2b1c1 + a2b1c2 - a2b2 - 
            a2b2c1 + 3\ a2b2c2 + 2\ a2c1 - 3\ a2c2 - b1 + 2\ b1c1 + b1c2 + 
            b2 + b2c1 - 2\ b2c2 - 2\ c1 + c2 \[LessEqual] 1, 
        1.5`}, {\(-a1\) + 2\ a1b1 + a1b1c1 - 3\ a1b1c2 + a1b2 - 3\ a1b2c1 + 
            a1b2c2 + a1c2 - a2 + 2\ a2b1 - 4\ a2b1c1 - a2b1c2 - a2b2 - 
            a2b2c1 + 2\ a2b2c2 + 3\ a2c1 - 2\ b1 + 2\ b1c1 + 2\ b1c2 + 
            2\ b2c1 - 2\ b2c2 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + a1b1c1 - 2\ a1b1c2 + a1b2 - 3\ a1b2c1 + a1b2c2 + 
            a1c1 + a1c2 - 2\ a2 + 3\ a2b1 - 4\ a2b1c1 - a2b1c2 - a2b2c1 + 
            3\ a2b2c2 + 3\ a2c1 - a2c2 - b1 + b1c1 + b1c2 + b2c1 - 2\ b2c2 - 
            c1 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + a1b1 - a1b1c1 - 2\ a1b1c2 + a1b2 - 4\ a1b2c1 + 
            a1b2c2 + 2\ a1c1 + a1c2 - a2 + 2\ a2b1 - 3\ a2b1c1 - a2b1c2 - 
            a2b2 + a2b2c1 + 3\ a2b2c2 + 2\ a2c1 - a2c2 - b1 + 2\ b1c1 + 
            b1c2 + b2c1 - 2\ b2c2 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + 2\ a1b1 - a1b1c1 - 2\ a1b1c2 + 2\ a1b2 - 
            3\ a1b2c1 - a1b2c2 + 2\ a1c1 + 2\ a1c2 + 2\ a2b1 - 3\ a2b1c1 - 
            a2b1c2 - 2\ a2b2 - a2b2c1 + 4\ a2b2c2 + 3\ a2c1 - 2\ a2c2 - 
            2\ b1 + 2\ b1c1 + 2\ b1c2 + 3\ b2c1 - 2\ b2c2 - 
            3\ c1 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + 2\ a1b1 + a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 
            4\ a1b2c1 - a1b2c2 + 2\ a1c1 + 2\ a1c2 + a2b1 - 3\ a2b1c1 + 
            a2b1c2 - a2b2 - a2b2c1 + 2\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - b1 + 
            b1c2 - b2 + 3\ b2c1 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + a1b1 - 2\ a1b1c2 + a1b2 - 2\ a1b2c1 + a1c1 + a1c2 + 
            a2b1 - 2\ a2b1c1 - a2b2 + 2\ a2b2c2 + a2c1 - a2c2 - b1 + b1c1 + 
            b1c2 + b2c1 - b2c2 - c1 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + a1b1 + a1b1c1 - 3\ a1b1c2 + a1b2 - 2\ a1b2c1 + 
            a1b2c2 + a1c1 + a1c2 + 2\ a2b1 - 3\ a2b1c1 + a2b1c2 - 2\ a2b2 + 
            a2b2c1 + 4\ a2b2c2 + a2c1 - 3\ a2c2 - 2\ b1 + b1c1 + 2\ b1c2 + 
            b2c1 - 2\ b2c2 - c1 \[LessEqual] 0, 
        0.5`}, {\(-a1\) + a1b1 + a1b1c1 - 2\ a1b1c2 + a1b2 - 3\ a1b2c1 + 
            a1b2c2 + a1c1 + a1c2 + a2b1 - 3\ a2b1c1 + a2b1c2 - 3\ a2b2 + 
            a2b2c1 + 4\ a2b2c2 + 2\ a2c1 - 2\ a2c2 - b1 + b1c1 + b1c2 + 
            2\ b2c1 - 2\ b2c2 - 2\ c1 \[LessEqual] 0, 
        0.5`}, {\(-2\)\ a1 + a1b1 + a1b1c1 - 3\ a1b1c2 + 2\ a1b2 - 
            3\ a1b2c1 + a1b2c2 + a1c1 + 2\ a1c2 + a2b1 - 2\ a2b1c1 + a2b1c2 - 
            2\ a2b2 + a2b2c1 + 4\ a2b2c2 + a2c1 - 2\ a2c2 - b1 + b1c1 + 
            b1c2 + b2c1 - 3\ b2c2 - c1 \[LessEqual] 0, 0.5`}}\)], "Output"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Graphical representation of the inequalities:\n\
Inequalities in the original form p(x) <= b are displayed as functions f(x,b) \
= p(x) - b, if f(x,b) is greater than the paramter \"violation\" (here: 0.4). \
Furthermore only the lines from 10000 to 20000 are taken into consideration: \
", "Text"]], "Subsubsection",
  Evaluatable->False],

Cell[CellGroupData[{

Cell[BoxData[
    \(PlotInequalities["\<3_2.ine\>", {x, 
        0, \[Pi]}, {{0, x}, {0, x}, {0, x}}, Prob, {10000, 20000}, 
      0.4]\)], "Input"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .61803 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0238095 0.303152 0.433785 0.312507 [
[.17539 .42128 -9 -9 ]
[.17539 .42128 9 0 ]
[.32696 .42128 -3 -9 ]
[.32696 .42128 3 0 ]
[.47854 .42128 -9 -9 ]
[.47854 .42128 9 0 ]
[.63011 .42128 -3 -9 ]
[.63011 .42128 3 0 ]
[.78169 .42128 -9 -9 ]
[.78169 .42128 9 0 ]
[.93327 .42128 -3 -9 ]
[.93327 .42128 3 0 ]
[.01131 .04315 -30 -4.5 ]
[.01131 .04315 0 4.5 ]
[.01131 .12128 -12 -4.5 ]
[.01131 .12128 0 4.5 ]
[.01131 .1994 -30 -4.5 ]
[.01131 .1994 0 4.5 ]
[.01131 .27753 -24 -4.5 ]
[.01131 .27753 0 4.5 ]
[.01131 .35566 -30 -4.5 ]
[.01131 .35566 0 4.5 ]
[.01131 .51191 -24 -4.5 ]
[.01131 .51191 0 4.5 ]
[.01131 .59004 -18 -4.5 ]
[.01131 .59004 0 4.5 ]
[ 0 0 0 0 ]
[ 1 .61803 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.17539 .43378 m
.17539 .44003 L
s
[(0.5)] .17539 .42128 0 1 Mshowa
.32696 .43378 m
.32696 .44003 L
s
[(1)] .32696 .42128 0 1 Mshowa
.47854 .43378 m
.47854 .44003 L
s
[(1.5)] .47854 .42128 0 1 Mshowa
.63011 .43378 m
.63011 .44003 L
s
[(2)] .63011 .42128 0 1 Mshowa
.78169 .43378 m
.78169 .44003 L
s
[(2.5)] .78169 .42128 0 1 Mshowa
.93327 .43378 m
.93327 .44003 L
s
[(3)] .93327 .42128 0 1 Mshowa
.125 Mabswid
.05412 .43378 m
.05412 .43753 L
s
.08444 .43378 m
.08444 .43753 L
s
.11476 .43378 m
.11476 .43753 L
s
.14507 .43378 m
.14507 .43753 L
s
.2057 .43378 m
.2057 .43753 L
s
.23602 .43378 m
.23602 .43753 L
s
.26633 .43378 m
.26633 .43753 L
s
.29665 .43378 m
.29665 .43753 L
s
.35728 .43378 m
.35728 .43753 L
s
.38759 .43378 m
.38759 .43753 L
s
.41791 .43378 m
.41791 .43753 L
s
.44822 .43378 m
.44822 .43753 L
s
.50885 .43378 m
.50885 .43753 L
s
.53917 .43378 m
.53917 .43753 L
s
.56948 .43378 m
.56948 .43753 L
s
.5998 .43378 m
.5998 .43753 L
s
.66043 .43378 m
.66043 .43753 L
s
.69074 .43378 m
.69074 .43753 L
s
.72106 .43378 m
.72106 .43753 L
s
.75137 .43378 m
.75137 .43753 L
s
.81201 .43378 m
.81201 .43753 L
s
.84232 .43378 m
.84232 .43753 L
s
.87264 .43378 m
.87264 .43753 L
s
.90295 .43378 m
.90295 .43753 L
s
.96358 .43378 m
.96358 .43753 L
s
.9939 .43378 m
.9939 .43753 L
s
.25 Mabswid
0 .43378 m
1 .43378 L
s
.02381 .04315 m
.03006 .04315 L
s
[(-1.25)] .01131 .04315 1 0 Mshowa
.02381 .12128 m
.03006 .12128 L
s
[(-1)] .01131 .12128 1 0 Mshowa
.02381 .1994 m
.03006 .1994 L
s
[(-0.75)] .01131 .1994 1 0 Mshowa
.02381 .27753 m
.03006 .27753 L
s
[(-0.5)] .01131 .27753 1 0 Mshowa
.02381 .35566 m
.03006 .35566 L
s
[(-0.25)] .01131 .35566 1 0 Mshowa
.02381 .51191 m
.03006 .51191 L
s
[(0.25)] .01131 .51191 1 0 Mshowa
.02381 .59004 m
.03006 .59004 L
s
[(0.5)] .01131 .59004 1 0 Mshowa
.125 Mabswid
.02381 .05878 m
.02756 .05878 L
s
.02381 .0744 m
.02756 .0744 L
s
.02381 .09003 m
.02756 .09003 L
s
.02381 .10565 m
.02756 .10565 L
s
.02381 .1369 m
.02756 .1369 L
s
.02381 .15253 m
.02756 .15253 L
s
.02381 .16815 m
.02756 .16815 L
s
.02381 .18378 m
.02756 .18378 L
s
.02381 .21503 m
.02756 .21503 L
s
.02381 .23066 m
.02756 .23066 L
s
.02381 .24628 m
.02756 .24628 L
s
.02381 .26191 m
.02756 .26191 L
s
.02381 .29316 m
.02756 .29316 L
s
.02381 .30878 m
.02756 .30878 L
s
.02381 .32441 m
.02756 .32441 L
s
.02381 .34003 m
.02756 .34003 L
s
.02381 .37128 m
.02756 .37128 L
s
.02381 .38691 m
.02756 .38691 L
s
.02381 .40253 m
.02756 .40253 L
s
.02381 .41816 m
.02756 .41816 L
s
.02381 .44941 m
.02756 .44941 L
s
.02381 .46504 m
.02756 .46504 L
s
.02381 .48066 m
.02756 .48066 L
s
.02381 .49629 m
.02756 .49629 L
s
.02381 .52754 m
.02756 .52754 L
s
.02381 .54316 m
.02756 .54316 L
s
.02381 .55879 m
.02756 .55879 L
s
.02381 .57441 m
.02756 .57441 L
s
.02381 .02753 m
.02756 .02753 L
s
.02381 .0119 m
.02756 .0119 L
s
.02381 .60566 m
.02756 .60566 L
s
.25 Mabswid
.02381 0 m
.02381 .61803 L
s
0 0 m
1 0 L
1 .61803 L
0 .61803 L
closepath
clip
newpath
.001 w
.02381 .1994 m
.0619 .22435 L
.1 .25156 L
.1381 .28286 L
.17619 .31913 L
.21429 .36013 L
.25238 .40436 L
.29048 .4492 L
.32857 .49118 L
.36667 .52645 L
.40476 .55131 L
.44286 .56273 L
.48095 .55884 L
.51905 .53926 L
.55714 .50521 L
.59524 .45946 L
.63333 .40606 L
.67143 .3498 L
.70952 .29572 L
.74762 .24842 L
.78571 .21152 L
.82381 .1872 L
.8619 .17589 L
.9 .17629 L
.9381 .18549 L
.97619 .1994 L
s
.02381 .1994 m
.0619 .22435 L
.1 .25156 L
.1381 .28286 L
.17619 .31913 L
.21429 .36013 L
.25238 .40436 L
.29048 .4492 L
.32857 .49118 L
.36667 .52645 L
.40476 .55131 L
.44286 .56273 L
.48095 .55884 L
.51905 .53926 L
.55714 .50521 L
.59524 .45946 L
.63333 .40606 L
.67143 .3498 L
.70952 .29572 L
.74762 .24842 L
.78571 .21152 L
.82381 .1872 L
.8619 .17589 L
.9 .17629 L
.9381 .18549 L
.97619 .1994 L
s
.02381 .12128 m
.0619 .15119 L
.1 .18376 L
.1381 .22113 L
.17619 .26448 L
.21429 .31374 L
.25238 .36747 L
.29048 .423 L
.32857 .47665 L
.36667 .52426 L
.40476 .56167 L
.44286 .58534 L
.48095 .59278 L
.51905 .58299 L
.55714 .55658 L
.59524 .51575 L
.63333 .46406 L
.67143 .40596 L
.70952 .34626 L
.74762 .2895 L
.78571 .23943 L
.82381 .19851 L
.8619 .16765 L
.9 .14612 L
.9381 .13176 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .13192 L
.1 .14731 L
.1381 .1714 L
.17619 .20667 L
.21429 .25362 L
.25238 .31063 L
.29048 .37408 L
.32857 .43878 L
.36667 .49863 L
.40476 .54748 L
.44286 .57995 L
.48095 .59216 L
.51905 .58237 L
.55714 .55119 L
.59524 .50156 L
.63333 .43843 L
.67143 .36809 L
.70952 .29734 L
.74762 .23266 L
.78571 .17932 L
.82381 .14071 L
.8619 .11792 L
.9 .10967 L
.9381 .11249 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .11249 L
.1 .10967 L
.1381 .11792 L
.17619 .14071 L
.21429 .17932 L
.25238 .23266 L
.29048 .29734 L
.32857 .36809 L
.36667 .43843 L
.40476 .50156 L
.44286 .55119 L
.48095 .58237 L
.51905 .59216 L
.55714 .57995 L
.59524 .54748 L
.63333 .49863 L
.67143 .43878 L
.70952 .37408 L
.74762 .31063 L
.78571 .25362 L
.82381 .20667 L
.8619 .1714 L
.9 .14731 L
.9381 .13192 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .11249 L
.1 .10967 L
.1381 .11792 L
.17619 .14071 L
.21429 .17932 L
.25238 .23266 L
.29048 .29734 L
.32857 .36809 L
.36667 .43843 L
.40476 .50156 L
.44286 .55119 L
.48095 .58237 L
.51905 .59216 L
.55714 .57995 L
.59524 .54748 L
.63333 .49863 L
.67143 .43878 L
.70952 .37408 L
.74762 .31063 L
.78571 .25362 L
.82381 .20667 L
.8619 .1714 L
.9 .14731 L
.9381 .13192 L
.97619 .12128 L
s
.02381 .1994 m
.0619 .22435 L
.1 .25156 L
.1381 .28286 L
.17619 .31913 L
.21429 .36013 L
.25238 .40436 L
.29048 .4492 L
.32857 .49118 L
.36667 .52645 L
.40476 .55131 L
.44286 .56273 L
.48095 .55884 L
.51905 .53926 L
.55714 .50521 L
.59524 .45946 L
.63333 .40606 L
.67143 .3498 L
.70952 .29572 L
.74762 .24842 L
.78571 .21152 L
.82381 .1872 L
.8619 .17589 L
.9 .17629 L
.9381 .18549 L
.97619 .1994 L
s
.02381 .12128 m
.0619 .13192 L
.1 .14731 L
.1381 .1714 L
.17619 .20667 L
.21429 .25362 L
.25238 .31063 L
.29048 .37408 L
.32857 .43878 L
.36667 .49863 L
.40476 .54748 L
.44286 .57995 L
.48095 .59216 L
.51905 .58237 L
.55714 .55119 L
.59524 .50156 L
.63333 .43843 L
.67143 .36809 L
.70952 .29734 L
.74762 .23266 L
.78571 .17932 L
.82381 .14071 L
.8619 .11792 L
.9 .10967 L
.9381 .11249 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .13176 L
.1 .14612 L
.1381 .16765 L
.17619 .19851 L
.21429 .23943 L
.25238 .2895 L
.29048 .34626 L
.32857 .40596 L
.36667 .46406 L
.40476 .51575 L
.44286 .55658 L
.48095 .58299 L
.51905 .59278 L
.55714 .58534 L
.59524 .56167 L
.63333 .52426 L
.67143 .47665 L
.70952 .423 L
.74762 .36747 L
.78571 .31374 L
.82381 .26448 L
.8619 .22113 L
.9 .18376 L
.9381 .15119 L
.97619 .12128 L
s
.02381 .1994 m
.0619 .22435 L
.1 .25156 L
.1381 .28286 L
.17619 .31913 L
.21429 .36013 L
.25238 .40436 L
.29048 .4492 L
.32857 .49118 L
.36667 .52645 L
.40476 .55131 L
.44286 .56273 L
.48095 .55884 L
.51905 .53926 L
.55714 .50521 L
.59524 .45946 L
.63333 .40606 L
.67143 .3498 L
.70952 .29572 L
.74762 .24842 L
.78571 .21152 L
.82381 .1872 L
.8619 .17589 L
.9 .17629 L
.9381 .18549 L
.97619 .1994 L
s
.02381 .12128 m
.0619 .13192 L
.1 .14731 L
.1381 .1714 L
.17619 .20667 L
.21429 .25362 L
.25238 .31063 L
.29048 .37408 L
.32857 .43878 L
.36667 .49863 L
.40476 .54748 L
.44286 .57995 L
.48095 .59216 L
.51905 .58237 L
.55714 .55119 L
.59524 .50156 L
.63333 .43843 L
.67143 .36809 L
.70952 .29734 L
.74762 .23266 L
.78571 .17932 L
.82381 .14071 L
.8619 .11792 L
.9 .10967 L
.9381 .11249 L
.97619 .12128 L
s
.02381 .1994 m
.0619 .21478 L
.1 .23393 L
.1381 .25987 L
.17619 .29431 L
.21429 .33717 L
.25238 .38651 L
.29048 .43866 L
.32857 .48865 L
.36667 .53092 L
.40476 .56008 L
.44286 .57172 L
.48095 .56312 L
.51905 .53375 L
.55714 .48544 L
.59524 .42231 L
.63333 .35033 L
.67143 .27657 L
.70952 .20843 L
.74762 .15259 L
.78571 .11426 L
.82381 .09641 L
.8619 .09943 L
.9 .12101 L
.9381 .1565 L
.97619 .1994 L
s
.02381 .12128 m
.0619 .13207 L
.1 .14849 L
.1381 .17516 L
.17619 .21483 L
.21429 .26781 L
.25238 .33177 L
.29048 .40191 L
.32857 .47159 L
.36667 .5332 L
.40476 .57922 L
.44286 .60332 L
.48095 .60134 L
.51905 .57197 L
.55714 .51704 L
.59524 .44145 L
.63333 .3526 L
.67143 .25952 L
.70952 .17168 L
.74762 .09785 L
.78571 .0449 L
.82381 .01694 L
.8619 .01472 L
.9 .03558 L
.9381 .07378 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .15119 L
.1 .18376 L
.1381 .22113 L
.17619 .26448 L
.21429 .31374 L
.25238 .36747 L
.29048 .423 L
.32857 .47665 L
.36667 .52426 L
.40476 .56167 L
.44286 .58534 L
.48095 .59278 L
.51905 .58299 L
.55714 .55658 L
.59524 .51575 L
.63333 .46406 L
.67143 .40596 L
.70952 .34626 L
.74762 .2895 L
.78571 .23943 L
.82381 .19851 L
.8619 .16765 L
.9 .14612 L
.9381 .13176 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .13192 L
.1 .14731 L
.1381 .1714 L
.17619 .20667 L
.21429 .25362 L
.25238 .31063 L
.29048 .37408 L
.32857 .43878 L
.36667 .49863 L
.40476 .54748 L
.44286 .57995 L
.48095 .59216 L
.51905 .58237 L
.55714 .55119 L
.59524 .50156 L
.63333 .43843 L
.67143 .36809 L
.70952 .29734 L
.74762 .23266 L
.78571 .17932 L
.82381 .14071 L
.8619 .11792 L
.9 .10967 L
.9381 .11249 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .13207 L
.1 .14849 L
.1381 .17516 L
.17619 .21483 L
.21429 .26781 L
.25238 .33177 L
.29048 .40191 L
.32857 .47159 L
.36667 .5332 L
.40476 .57922 L
.44286 .60332 L
.48095 .60134 L
.51905 .57197 L
.55714 .51704 L
.59524 .44145 L
.63333 .3526 L
.67143 .25952 L
.70952 .17168 L
.74762 .09785 L
.78571 .0449 L
.82381 .01694 L
.8619 .01472 L
.9 .03558 L
.9381 .07378 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .15119 L
.1 .18376 L
.1381 .22113 L
.17619 .26448 L
.21429 .31374 L
.25238 .36747 L
.29048 .423 L
.32857 .47665 L
.36667 .52426 L
.40476 .56167 L
.44286 .58534 L
.48095 .59278 L
.51905 .58299 L
.55714 .55658 L
.59524 .51575 L
.63333 .46406 L
.67143 .40596 L
.70952 .34626 L
.74762 .2895 L
.78571 .23943 L
.82381 .19851 L
.8619 .16765 L
.9 .14612 L
.9381 .13176 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .15119 L
.1 .18376 L
.1381 .22113 L
.17619 .26448 L
.21429 .31374 L
.25238 .36747 L
.29048 .423 L
.32857 .47665 L
.36667 .52426 L
.40476 .56167 L
.44286 .58534 L
.48095 .59278 L
.51905 .58299 L
.55714 .55658 L
.59524 .51575 L
.63333 .46406 L
.67143 .40596 L
.70952 .34626 L
.74762 .2895 L
.78571 .23943 L
.82381 .19851 L
.8619 .16765 L
.9 .14612 L
.9381 .13176 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .13176 L
.1 .14612 L
.1381 .16765 L
.17619 .19851 L
.21429 .23943 L
.25238 .2895 L
.29048 .34626 L
.32857 .40596 L
.36667 .46406 L
.40476 .51575 L
.44286 .55658 L
.48095 .58299 L
.51905 .59278 L
.55714 .58534 L
.59524 .56167 L
.63333 .52426 L
.67143 .47665 L
.70952 .423 L
.74762 .36747 L
.78571 .31374 L
.82381 .26448 L
.8619 .22113 L
.9 .18376 L
.9381 .15119 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .07378 L
.1 .03558 L
.1381 .01472 L
.17619 .01694 L
.21429 .0449 L
.25238 .09785 L
.29048 .17168 L
.32857 .25952 L
.36667 .3526 L
.40476 .44145 L
.44286 .51704 L
.48095 .57197 L
.51905 .60134 L
.55714 .60332 L
.59524 .57922 L
.63333 .5332 L
.67143 .47159 L
.70952 .40191 L
.74762 .33177 L
.78571 .26781 L
.82381 .21483 L
.8619 .17516 L
.9 .14849 L
.9381 .13207 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .13192 L
.1 .14731 L
.1381 .1714 L
.17619 .20667 L
.21429 .25362 L
.25238 .31063 L
.29048 .37408 L
.32857 .43878 L
.36667 .49863 L
.40476 .54748 L
.44286 .57995 L
.48095 .59216 L
.51905 .58237 L
.55714 .55119 L
.59524 .50156 L
.63333 .43843 L
.67143 .36809 L
.70952 .29734 L
.74762 .23266 L
.78571 .17932 L
.82381 .14071 L
.8619 .11792 L
.9 .10967 L
.9381 .11249 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .07378 L
.1 .03558 L
.1381 .01472 L
.17619 .01694 L
.21429 .0449 L
.25238 .09785 L
.29048 .17168 L
.32857 .25952 L
.36667 .3526 L
.40476 .44145 L
.44286 .51704 L
.48095 .57197 L
.51905 .60134 L
.55714 .60332 L
.59524 .57922 L
.63333 .5332 L
.67143 .47159 L
.70952 .40191 L
.74762 .33177 L
.78571 .26781 L
.82381 .21483 L
.8619 .17516 L
.9 .14849 L
.9381 .13207 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .13192 L
.1 .14731 L
.1381 .1714 L
.17619 .20667 L
.21429 .25362 L
.25238 .31063 L
.29048 .37408 L
.32857 .43878 L
.36667 .49863 L
.40476 .54748 L
.44286 .57995 L
.48095 .59216 L
.51905 .58237 L
.55714 .55119 L
.59524 .50156 L
.63333 .43843 L
.67143 .36809 L
.70952 .29734 L
.74762 .23266 L
.78571 .17932 L
.82381 .14071 L
.8619 .11792 L
.9 .10967 L
.9381 .11249 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .11249 L
.1 .10967 L
.1381 .11792 L
.17619 .14071 L
.21429 .17932 L
.25238 .23266 L
.29048 .29734 L
.32857 .36809 L
.36667 .43843 L
.40476 .50156 L
.44286 .55119 L
.48095 .58237 L
.51905 .59216 L
.55714 .57995 L
.59524 .54748 L
.63333 .49863 L
.67143 .43878 L
.70952 .37408 L
.74762 .31063 L
.78571 .25362 L
.82381 .20667 L
.8619 .1714 L
.9 .14731 L
.9381 .13192 L
.97619 .12128 L
s
.02381 .1994 m
.0619 .18549 L
.1 .17629 L
.1381 .17589 L
.17619 .1872 L
.21429 .21152 L
.25238 .24842 L
.29048 .29572 L
.32857 .3498 L
.36667 .40606 L
.40476 .45946 L
.44286 .50521 L
.48095 .53926 L
.51905 .55884 L
.55714 .56273 L
.59524 .55131 L
.63333 .52645 L
.67143 .49118 L
.70952 .4492 L
.74762 .40436 L
.78571 .36013 L
.82381 .31913 L
.8619 .28286 L
.9 .25156 L
.9381 .22435 L
.97619 .1994 L
s
.02381 .12128 m
.0619 .07378 L
.1 .03558 L
.1381 .01472 L
.17619 .01694 L
.21429 .0449 L
.25238 .09785 L
.29048 .17168 L
.32857 .25952 L
.36667 .3526 L
.40476 .44145 L
.44286 .51704 L
.48095 .57197 L
.51905 .60134 L
.55714 .60332 L
.59524 .57922 L
.63333 .5332 L
.67143 .47159 L
.70952 .40191 L
.74762 .33177 L
.78571 .26781 L
.82381 .21483 L
.8619 .17516 L
.9 .14849 L
.9381 .13207 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .07378 L
.1 .03558 L
.1381 .01472 L
.17619 .01694 L
.21429 .0449 L
.25238 .09785 L
.29048 .17168 L
.32857 .25952 L
.36667 .3526 L
.40476 .44145 L
.44286 .51704 L
.48095 .57197 L
.51905 .60134 L
.55714 .60332 L
.59524 .57922 L
.63333 .5332 L
.67143 .47159 L
.70952 .40191 L
.74762 .33177 L
.78571 .26781 L
.82381 .21483 L
.8619 .17516 L
.9 .14849 L
.9381 .13207 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .11249 L
.1 .10967 L
.1381 .11792 L
.17619 .14071 L
.21429 .17932 L
.25238 .23266 L
.29048 .29734 L
.32857 .36809 L
.36667 .43843 L
.40476 .50156 L
.44286 .55119 L
.48095 .58237 L
.51905 .59216 L
.55714 .57995 L
.59524 .54748 L
.63333 .49863 L
.67143 .43878 L
.70952 .37408 L
.74762 .31063 L
.78571 .25362 L
.82381 .20667 L
.8619 .1714 L
.9 .14731 L
.9381 .13192 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .11249 L
.1 .10967 L
.1381 .11792 L
.17619 .14071 L
.21429 .17932 L
.25238 .23266 L
.29048 .29734 L
.32857 .36809 L
.36667 .43843 L
.40476 .50156 L
.44286 .55119 L
.48095 .58237 L
.51905 .59216 L
.55714 .57995 L
.59524 .54748 L
.63333 .49863 L
.67143 .43878 L
.70952 .37408 L
.74762 .31063 L
.78571 .25362 L
.82381 .20667 L
.8619 .1714 L
.9 .14731 L
.9381 .13192 L
.97619 .12128 L
s
.02381 .1994 m
.0619 .18549 L
.1 .17629 L
.1381 .17589 L
.17619 .1872 L
.21429 .21152 L
.25238 .24842 L
.29048 .29572 L
.32857 .3498 L
.36667 .40606 L
.40476 .45946 L
.44286 .50521 L
.48095 .53926 L
.51905 .55884 L
.55714 .56273 L
.59524 .55131 L
.63333 .52645 L
.67143 .49118 L
.70952 .4492 L
.74762 .40436 L
.78571 .36013 L
.82381 .31913 L
.8619 .28286 L
.9 .25156 L
.9381 .22435 L
.97619 .1994 L
s
.02381 .12128 m
.0619 .11249 L
.1 .10967 L
.1381 .11792 L
.17619 .14071 L
.21429 .17932 L
.25238 .23266 L
.29048 .29734 L
.32857 .36809 L
.36667 .43843 L
.40476 .50156 L
.44286 .55119 L
.48095 .58237 L
.51905 .59216 L
.55714 .57995 L
.59524 .54748 L
.63333 .49863 L
.67143 .43878 L
.70952 .37408 L
.74762 .31063 L
.78571 .25362 L
.82381 .20667 L
.8619 .1714 L
.9 .14731 L
.9381 .13192 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .11249 L
.1 .10967 L
.1381 .11792 L
.17619 .14071 L
.21429 .17932 L
.25238 .23266 L
.29048 .29734 L
.32857 .36809 L
.36667 .43843 L
.40476 .50156 L
.44286 .55119 L
.48095 .58237 L
.51905 .59216 L
.55714 .57995 L
.59524 .54748 L
.63333 .49863 L
.67143 .43878 L
.70952 .37408 L
.74762 .31063 L
.78571 .25362 L
.82381 .20667 L
.8619 .1714 L
.9 .14731 L
.9381 .13192 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .11249 L
.1 .10967 L
.1381 .11792 L
.17619 .14071 L
.21429 .17932 L
.25238 .23266 L
.29048 .29734 L
.32857 .36809 L
.36667 .43843 L
.40476 .50156 L
.44286 .55119 L
.48095 .58237 L
.51905 .59216 L
.55714 .57995 L
.59524 .54748 L
.63333 .49863 L
.67143 .43878 L
.70952 .37408 L
.74762 .31063 L
.78571 .25362 L
.82381 .20667 L
.8619 .1714 L
.9 .14731 L
.9381 .13192 L
.97619 .12128 L
s
.02381 .1994 m
.0619 .18549 L
.1 .17629 L
.1381 .17589 L
.17619 .1872 L
.21429 .21152 L
.25238 .24842 L
.29048 .29572 L
.32857 .3498 L
.36667 .40606 L
.40476 .45946 L
.44286 .50521 L
.48095 .53926 L
.51905 .55884 L
.55714 .56273 L
.59524 .55131 L
.63333 .52645 L
.67143 .49118 L
.70952 .4492 L
.74762 .40436 L
.78571 .36013 L
.82381 .31913 L
.8619 .28286 L
.9 .25156 L
.9381 .22435 L
.97619 .1994 L
s
.02381 .12128 m
.0619 .13192 L
.1 .14731 L
.1381 .1714 L
.17619 .20667 L
.21429 .25362 L
.25238 .31063 L
.29048 .37408 L
.32857 .43878 L
.36667 .49863 L
.40476 .54748 L
.44286 .57995 L
.48095 .59216 L
.51905 .58237 L
.55714 .55119 L
.59524 .50156 L
.63333 .43843 L
.67143 .36809 L
.70952 .29734 L
.74762 .23266 L
.78571 .17932 L
.82381 .14071 L
.8619 .11792 L
.9 .10967 L
.9381 .11249 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .07378 L
.1 .03558 L
.1381 .01472 L
.17619 .01694 L
.21429 .0449 L
.25238 .09785 L
.29048 .17168 L
.32857 .25952 L
.36667 .3526 L
.40476 .44145 L
.44286 .51704 L
.48095 .57197 L
.51905 .60134 L
.55714 .60332 L
.59524 .57922 L
.63333 .5332 L
.67143 .47159 L
.70952 .40191 L
.74762 .33177 L
.78571 .26781 L
.82381 .21483 L
.8619 .17516 L
.9 .14849 L
.9381 .13207 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .07378 L
.1 .03558 L
.1381 .01472 L
.17619 .01694 L
.21429 .0449 L
.25238 .09785 L
.29048 .17168 L
.32857 .25952 L
.36667 .3526 L
.40476 .44145 L
.44286 .51704 L
.48095 .57197 L
.51905 .60134 L
.55714 .60332 L
.59524 .57922 L
.63333 .5332 L
.67143 .47159 L
.70952 .40191 L
.74762 .33177 L
.78571 .26781 L
.82381 .21483 L
.8619 .17516 L
.9 .14849 L
.9381 .13207 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .13192 L
.1 .14731 L
.1381 .1714 L
.17619 .20667 L
.21429 .25362 L
.25238 .31063 L
.29048 .37408 L
.32857 .43878 L
.36667 .49863 L
.40476 .54748 L
.44286 .57995 L
.48095 .59216 L
.51905 .58237 L
.55714 .55119 L
.59524 .50156 L
.63333 .43843 L
.67143 .36809 L
.70952 .29734 L
.74762 .23266 L
.78571 .17932 L
.82381 .14071 L
.8619 .11792 L
.9 .10967 L
.9381 .11249 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .13192 L
.1 .14731 L
.1381 .1714 L
.17619 .20667 L
.21429 .25362 L
.25238 .31063 L
.29048 .37408 L
.32857 .43878 L
.36667 .49863 L
.40476 .54748 L
.44286 .57995 L
.48095 .59216 L
.51905 .58237 L
.55714 .55119 L
.59524 .50156 L
.63333 .43843 L
.67143 .36809 L
.70952 .29734 L
.74762 .23266 L
.78571 .17932 L
.82381 .14071 L
.8619 .11792 L
.9 .10967 L
.9381 .11249 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .13192 L
.1 .14731 L
.1381 .1714 L
.17619 .20667 L
.21429 .25362 L
.25238 .31063 L
.29048 .37408 L
.32857 .43878 L
.36667 .49863 L
.40476 .54748 L
.44286 .57995 L
.48095 .59216 L
.51905 .58237 L
.55714 .55119 L
.59524 .50156 L
.63333 .43843 L
.67143 .36809 L
.70952 .29734 L
.74762 .23266 L
.78571 .17932 L
.82381 .14071 L
.8619 .11792 L
.9 .10967 L
.9381 .11249 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .15119 L
.1 .18376 L
.1381 .22113 L
.17619 .26448 L
.21429 .31374 L
.25238 .36747 L
.29048 .423 L
.32857 .47665 L
.36667 .52426 L
.40476 .56167 L
.44286 .58534 L
.48095 .59278 L
.51905 .58299 L
.55714 .55658 L
.59524 .51575 L
.63333 .46406 L
.67143 .40596 L
.70952 .34626 L
.74762 .2895 L
.78571 .23943 L
.82381 .19851 L
.8619 .16765 L
.9 .14612 L
.9381 .13176 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .13176 L
.1 .14612 L
.1381 .16765 L
.17619 .19851 L
.21429 .23943 L
.25238 .2895 L
.29048 .34626 L
.32857 .40596 L
.36667 .46406 L
.40476 .51575 L
.44286 .55658 L
.48095 .58299 L
.51905 .59278 L
.55714 .58534 L
.59524 .56167 L
.63333 .52426 L
.67143 .47665 L
.70952 .423 L
.74762 .36747 L
.78571 .31374 L
.82381 .26448 L
.8619 .22113 L
.9 .18376 L
.9381 .15119 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .11249 L
.1 .10967 L
.1381 .11792 L
.17619 .14071 L
.21429 .17932 L
.25238 .23266 L
.29048 .29734 L
.32857 .36809 L
.36667 .43843 L
.40476 .50156 L
.44286 .55119 L
.48095 .58237 L
.51905 .59216 L
.55714 .57995 L
.59524 .54748 L
.63333 .49863 L
.67143 .43878 L
.70952 .37408 L
.74762 .31063 L
.78571 .25362 L
.82381 .20667 L
.8619 .1714 L
.9 .14731 L
.9381 .13192 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .13176 L
.1 .14612 L
.1381 .16765 L
.17619 .19851 L
.21429 .23943 L
.25238 .2895 L
.29048 .34626 L
.32857 .40596 L
.36667 .46406 L
.40476 .51575 L
.44286 .55658 L
.48095 .58299 L
.51905 .59278 L
.55714 .58534 L
.59524 .56167 L
.63333 .52426 L
.67143 .47665 L
.70952 .423 L
.74762 .36747 L
.78571 .31374 L
.82381 .26448 L
.8619 .22113 L
.9 .18376 L
.9381 .15119 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .13207 L
.1 .14849 L
.1381 .17516 L
.17619 .21483 L
.21429 .26781 L
.25238 .33177 L
.29048 .40191 L
.32857 .47159 L
.36667 .5332 L
.40476 .57922 L
.44286 .60332 L
.48095 .60134 L
.51905 .57197 L
.55714 .51704 L
.59524 .44145 L
.63333 .3526 L
.67143 .25952 L
.70952 .17168 L
.74762 .09785 L
.78571 .0449 L
.82381 .01694 L
.8619 .01472 L
.9 .03558 L
.9381 .07378 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .13176 L
.1 .14612 L
.1381 .16765 L
.17619 .19851 L
.21429 .23943 L
.25238 .2895 L
.29048 .34626 L
.32857 .40596 L
.36667 .46406 L
.40476 .51575 L
.44286 .55658 L
.48095 .58299 L
.51905 .59278 L
.55714 .58534 L
.59524 .56167 L
.63333 .52426 L
.67143 .47665 L
.70952 .423 L
.74762 .36747 L
.78571 .31374 L
.82381 .26448 L
.8619 .22113 L
.9 .18376 L
.9381 .15119 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .15119 L
.1 .18376 L
.1381 .22113 L
.17619 .26448 L
.21429 .31374 L
.25238 .36747 L
.29048 .423 L
.32857 .47665 L
.36667 .52426 L
.40476 .56167 L
.44286 .58534 L
.48095 .59278 L
.51905 .58299 L
.55714 .55658 L
.59524 .51575 L
.63333 .46406 L
.67143 .40596 L
.70952 .34626 L
.74762 .2895 L
.78571 .23943 L
.82381 .19851 L
.8619 .16765 L
.9 .14612 L
.9381 .13176 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .11249 L
.1 .10967 L
.1381 .11792 L
.17619 .14071 L
.21429 .17932 L
.25238 .23266 L
.29048 .29734 L
.32857 .36809 L
.36667 .43843 L
.40476 .50156 L
.44286 .55119 L
.48095 .58237 L
.51905 .59216 L
.55714 .57995 L
.59524 .54748 L
.63333 .49863 L
.67143 .43878 L
.70952 .37408 L
.74762 .31063 L
.78571 .25362 L
.82381 .20667 L
.8619 .1714 L
.9 .14731 L
.9381 .13192 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .13192 L
.1 .14731 L
.1381 .1714 L
.17619 .20667 L
.21429 .25362 L
.25238 .31063 L
.29048 .37408 L
.32857 .43878 L
.36667 .49863 L
.40476 .54748 L
.44286 .57995 L
.48095 .59216 L
.51905 .58237 L
.55714 .55119 L
.59524 .50156 L
.63333 .43843 L
.67143 .36809 L
.70952 .29734 L
.74762 .23266 L
.78571 .17932 L
.82381 .14071 L
.8619 .11792 L
.9 .10967 L
.9381 .11249 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .11249 L
.1 .10967 L
.1381 .11792 L
.17619 .14071 L
.21429 .17932 L
.25238 .23266 L
.29048 .29734 L
.32857 .36809 L
.36667 .43843 L
.40476 .50156 L
.44286 .55119 L
.48095 .58237 L
.51905 .59216 L
.55714 .57995 L
.59524 .54748 L
.63333 .49863 L
.67143 .43878 L
.70952 .37408 L
.74762 .31063 L
.78571 .25362 L
.82381 .20667 L
.8619 .1714 L
.9 .14731 L
.9381 .13192 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .13176 L
.1 .14612 L
.1381 .16765 L
.17619 .19851 L
.21429 .23943 L
.25238 .2895 L
.29048 .34626 L
.32857 .40596 L
.36667 .46406 L
.40476 .51575 L
.44286 .55658 L
.48095 .58299 L
.51905 .59278 L
.55714 .58534 L
.59524 .56167 L
.63333 .52426 L
.67143 .47665 L
.70952 .423 L
.74762 .36747 L
.78571 .31374 L
.82381 .26448 L
.8619 .22113 L
.9 .18376 L
.9381 .15119 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .13192 L
.1 .14731 L
.1381 .1714 L
.17619 .20667 L
.21429 .25362 L
.25238 .31063 L
.29048 .37408 L
.32857 .43878 L
.36667 .49863 L
.40476 .54748 L
.44286 .57995 L
.48095 .59216 L
.51905 .58237 L
.55714 .55119 L
.59524 .50156 L
.63333 .43843 L
.67143 .36809 L
.70952 .29734 L
.74762 .23266 L
.78571 .17932 L
.82381 .14071 L
.8619 .11792 L
.9 .10967 L
.9381 .11249 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .13192 L
.1 .14731 L
.1381 .1714 L
.17619 .20667 L
.21429 .25362 L
.25238 .31063 L
.29048 .37408 L
.32857 .43878 L
.36667 .49863 L
.40476 .54748 L
.44286 .57995 L
.48095 .59216 L
.51905 .58237 L
.55714 .55119 L
.59524 .50156 L
.63333 .43843 L
.67143 .36809 L
.70952 .29734 L
.74762 .23266 L
.78571 .17932 L
.82381 .14071 L
.8619 .11792 L
.9 .10967 L
.9381 .11249 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .13207 L
.1 .14849 L
.1381 .17516 L
.17619 .21483 L
.21429 .26781 L
.25238 .33177 L
.29048 .40191 L
.32857 .47159 L
.36667 .5332 L
.40476 .57922 L
.44286 .60332 L
.48095 .60134 L
.51905 .57197 L
.55714 .51704 L
.59524 .44145 L
.63333 .3526 L
.67143 .25952 L
.70952 .17168 L
.74762 .09785 L
.78571 .0449 L
.82381 .01694 L
.8619 .01472 L
.9 .03558 L
.9381 .07378 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .11249 L
.1 .10967 L
.1381 .11792 L
.17619 .14071 L
.21429 .17932 L
.25238 .23266 L
.29048 .29734 L
.32857 .36809 L
.36667 .43843 L
.40476 .50156 L
.44286 .55119 L
.48095 .58237 L
.51905 .59216 L
.55714 .57995 L
.59524 .54748 L
.63333 .49863 L
.67143 .43878 L
.70952 .37408 L
.74762 .31063 L
.78571 .25362 L
.82381 .20667 L
.8619 .1714 L
.9 .14731 L
.9381 .13192 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .07378 L
.1 .03558 L
.1381 .01472 L
.17619 .01694 L
.21429 .0449 L
.25238 .09785 L
.29048 .17168 L
.32857 .25952 L
.36667 .3526 L
.40476 .44145 L
.44286 .51704 L
.48095 .57197 L
.51905 .60134 L
.55714 .60332 L
.59524 .57922 L
.63333 .5332 L
.67143 .47159 L
.70952 .40191 L
.74762 .33177 L
.78571 .26781 L
.82381 .21483 L
.8619 .17516 L
.9 .14849 L
.9381 .13207 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .13192 L
.1 .14731 L
.1381 .1714 L
.17619 .20667 L
.21429 .25362 L
.25238 .31063 L
.29048 .37408 L
.32857 .43878 L
.36667 .49863 L
.40476 .54748 L
.44286 .57995 L
.48095 .59216 L
.51905 .58237 L
.55714 .55119 L
.59524 .50156 L
.63333 .43843 L
.67143 .36809 L
.70952 .29734 L
.74762 .23266 L
.78571 .17932 L
.82381 .14071 L
.8619 .11792 L
.9 .10967 L
.9381 .11249 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .13207 L
.1 .14849 L
.1381 .17516 L
.17619 .21483 L
.21429 .26781 L
.25238 .33177 L
.29048 .40191 L
.32857 .47159 L
.36667 .5332 L
.40476 .57922 L
.44286 .60332 L
.48095 .60134 L
.51905 .57197 L
.55714 .51704 L
.59524 .44145 L
.63333 .3526 L
.67143 .25952 L
.70952 .17168 L
.74762 .09785 L
.78571 .0449 L
.82381 .01694 L
.8619 .01472 L
.9 .03558 L
.9381 .07378 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .13207 L
.1 .14849 L
.1381 .17516 L
.17619 .21483 L
.21429 .26781 L
.25238 .33177 L
.29048 .40191 L
.32857 .47159 L
.36667 .5332 L
.40476 .57922 L
.44286 .60332 L
.48095 .60134 L
.51905 .57197 L
.55714 .51704 L
.59524 .44145 L
.63333 .3526 L
.67143 .25952 L
.70952 .17168 L
.74762 .09785 L
.78571 .0449 L
.82381 .01694 L
.8619 .01472 L
.9 .03558 L
.9381 .07378 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .07378 L
.1 .03558 L
.1381 .01472 L
.17619 .01694 L
.21429 .0449 L
.25238 .09785 L
.29048 .17168 L
.32857 .25952 L
.36667 .3526 L
.40476 .44145 L
.44286 .51704 L
.48095 .57197 L
.51905 .60134 L
.55714 .60332 L
.59524 .57922 L
.63333 .5332 L
.67143 .47159 L
.70952 .40191 L
.74762 .33177 L
.78571 .26781 L
.82381 .21483 L
.8619 .17516 L
.9 .14849 L
.9381 .13207 L
.97619 .12128 L
s
.02381 .1994 m
.0619 .1565 L
.1 .12101 L
.1381 .09943 L
.17619 .09641 L
.21429 .11426 L
.25238 .15259 L
.29048 .20843 L
.32857 .27657 L
.36667 .35033 L
.40476 .42231 L
.44286 .48544 L
.48095 .53375 L
.51905 .56312 L
.55714 .57172 L
.59524 .56008 L
.63333 .53092 L
.67143 .48865 L
.70952 .43866 L
.74762 .38651 L
.78571 .33717 L
.82381 .29431 L
.8619 .25987 L
.9 .23393 L
.9381 .21478 L
.97619 .1994 L
s
.02381 .12128 m
.0619 .07378 L
.1 .03558 L
.1381 .01472 L
.17619 .01694 L
.21429 .0449 L
.25238 .09785 L
.29048 .17168 L
.32857 .25952 L
.36667 .3526 L
.40476 .44145 L
.44286 .51704 L
.48095 .57197 L
.51905 .60134 L
.55714 .60332 L
.59524 .57922 L
.63333 .5332 L
.67143 .47159 L
.70952 .40191 L
.74762 .33177 L
.78571 .26781 L
.82381 .21483 L
.8619 .17516 L
.9 .14849 L
.9381 .13207 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .15119 L
.1 .18376 L
.1381 .22113 L
.17619 .26448 L
.21429 .31374 L
.25238 .36747 L
.29048 .423 L
.32857 .47665 L
.36667 .52426 L
.40476 .56167 L
.44286 .58534 L
.48095 .59278 L
.51905 .58299 L
.55714 .55658 L
.59524 .51575 L
.63333 .46406 L
.67143 .40596 L
.70952 .34626 L
.74762 .2895 L
.78571 .23943 L
.82381 .19851 L
.8619 .16765 L
.9 .14612 L
.9381 .13176 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .13192 L
.1 .14731 L
.1381 .1714 L
.17619 .20667 L
.21429 .25362 L
.25238 .31063 L
.29048 .37408 L
.32857 .43878 L
.36667 .49863 L
.40476 .54748 L
.44286 .57995 L
.48095 .59216 L
.51905 .58237 L
.55714 .55119 L
.59524 .50156 L
.63333 .43843 L
.67143 .36809 L
.70952 .29734 L
.74762 .23266 L
.78571 .17932 L
.82381 .14071 L
.8619 .11792 L
.9 .10967 L
.9381 .11249 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .11249 L
.1 .10967 L
.1381 .11792 L
.17619 .14071 L
.21429 .17932 L
.25238 .23266 L
.29048 .29734 L
.32857 .36809 L
.36667 .43843 L
.40476 .50156 L
.44286 .55119 L
.48095 .58237 L
.51905 .59216 L
.55714 .57995 L
.59524 .54748 L
.63333 .49863 L
.67143 .43878 L
.70952 .37408 L
.74762 .31063 L
.78571 .25362 L
.82381 .20667 L
.8619 .1714 L
.9 .14731 L
.9381 .13192 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .13192 L
.1 .14731 L
.1381 .1714 L
.17619 .20667 L
.21429 .25362 L
.25238 .31063 L
.29048 .37408 L
.32857 .43878 L
.36667 .49863 L
.40476 .54748 L
.44286 .57995 L
.48095 .59216 L
.51905 .58237 L
.55714 .55119 L
.59524 .50156 L
.63333 .43843 L
.67143 .36809 L
.70952 .29734 L
.74762 .23266 L
.78571 .17932 L
.82381 .14071 L
.8619 .11792 L
.9 .10967 L
.9381 .11249 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .13176 L
.1 .14612 L
.1381 .16765 L
.17619 .19851 L
.21429 .23943 L
.25238 .2895 L
.29048 .34626 L
.32857 .40596 L
.36667 .46406 L
.40476 .51575 L
.44286 .55658 L
.48095 .58299 L
.51905 .59278 L
.55714 .58534 L
.59524 .56167 L
.63333 .52426 L
.67143 .47665 L
.70952 .423 L
.74762 .36747 L
.78571 .31374 L
.82381 .26448 L
.8619 .22113 L
.9 .18376 L
.9381 .15119 L
.97619 .12128 L
s
.02381 .12128 m
.0619 .11249 L
.1 .10967 L
.1381 .11792 L
.17619 .14071 L
.21429 .17932 L
.25238 .23266 L
.29048 .29734 L
.32857 .36809 L
.36667 .43843 L
.40476 .50156 L
.44286 .55119 L
.48095 .58237 L
.51905 .59216 L
.55714 .57995 L
.59524 .54748 L
.63333 .49863 L
.67143 .43878 L
.70952 .37408 L
.74762 .31063 L
.78571 .25362 L
.82381 .20667 L
.8619 .1714 L
.9 .14731 L
.9381 .13192 L
.97619 .12128 L
s
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{288, 177.938},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`40004P0000/B000`400?l00000o`00003oo`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ
0?ooo`00o`3ooolQ0?ooo`00o`3ooolQ0?ooo`008@3oool00`000000oooo0?ooo`3l0?ooo`008@3o
ool00`000000oooo0?ooo`3l0?ooo`008@3oool00`000000oooo0?ooo`3l0?ooo`008@3oool20000
0?d0oooo000Q0?ooo`030000003oool0oooo01X0oooo2`00002X0?ooo``000008`3oool00240oooo
00<000000?ooo`3oool0603oool2000000/0oooo0P00002T0?ooo`800000303oool200000240oooo
000Q0?ooo`030000003oool0oooo01H0oooo0P00000?0?ooo`030000003oool0oooo0:00oooo00<0
00000?ooo`3oool03P3oool2000001l0oooo000Q0?ooo`8000005@3oool200000180oooo0P00002N
0?ooo`8000004`3oool2000001d0oooo000Q0?ooo`030000003oool0oooo0180oooo0P00000F0?oo
o`030000003oool0oooo09X0oooo00<000000?ooo`3oool05@3oool2000001/0oooo00070?ooo`@0
00000`3oool00`000000oooo0?ooo`020?ooo`@000000P3oool3000000D0oooo00<000000?ooo`3o
ool04@3oool00`000000oooo0?ooo`0G0?ooo`030000003oool0oooo09P0oooo00<000000?ooo`3o
ool0603oool00`000000oooo0?ooo`0H0?ooo`002@3oool00`000000oooo0?ooo`070?ooo`030000
003oool0oooo00H0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0@0?ooo`030000
003oool0oooo01T0oooo0P00002F0?ooo`800000703oool00`000000oooo0?ooo`0G0?ooo`002@3o
ool00`000000oooo0?ooo`080?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool00P3o
ool200000100oooo00<000000?ooo`3oool0703oool00`000000oooo0?ooo`2B0?ooo`030000003o
ool0oooo01d0oooo00<000000?ooo`3oool05P3oool000030?ooo`000000000000800000103oool0
0`000000oooo0?ooo`090?ooo`040000003oool0oooo0?ooo`<000001@3oool00`000000oooo0?oo
o`0>0?ooo`030000003oool0oooo01h0oooo00<000000?ooo`3oool0T03oool00`000000oooo0?oo
o`0O0?ooo`030000003oool0oooo01D0oooo00090?ooo`030000003oool0oooo00X0oooo00@00000
0?ooo`3oool000001`3oool00`000000oooo0?ooo`0=0?ooo`030000003oool0oooo01l0oooo00<0
00000?ooo`3oool0T03oool00`000000oooo0?ooo`0P0?ooo`030000003oool0oooo01@0oooo0007
0?ooo`<000002@3oool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo00D0oooo00<0
00000?ooo`3oool0303oool00`000000oooo0?ooo`0Q0?ooo`030000003oool0oooo08h0oooo00<0
00000?ooo`3oool08P3oool00`000000oooo0?ooo`0C0?ooo`002@3oool00`000000oooo0?ooo`08
0?ooo`8000000`3oool4000000@0oooo0P00000<0?ooo`030000003oool0oooo02<0oooo00<00000
0?ooo`3oool0S03oool00`000000oooo0?ooo`0S0?ooo`030000003oool0oooo01<0oooo000Q0?oo
o`030000003oool0oooo00X0oooo00<000000?ooo`3oool09@3oool00`000000oooo0?ooo`2:0?oo
o`030000003oool0oooo02D0oooo00<000000?ooo`3oool04P3oool00240oooo00<000000?ooo`3o
ool02@3oool00`000000oooo0?ooo`0V0?ooo`030000003oool0oooo08X0oooo00<000000?ooo`3o
ool09P3oool00`000000oooo0?ooo`0A0?ooo`008@3oool00`000000oooo0?ooo`080?ooo`030000
003oool0oooo02P0oooo00<000000?ooo`3oool0R03oool00`000000oooo0?ooo`0X0?ooo`030000
003oool0oooo0100oooo000Q0?ooo`800000203oool00`000000oooo0?ooo`0Z0?ooo`030000003o
ool0oooo08H0oooo00<000000?ooo`3oool0:P3oool00`000000oooo0?ooo`0?0?ooo`008@3oool0
0`000000oooo0?ooo`060?ooo`030000003oool0oooo02/0oooo00<000000?ooo`3oool0QP3oool0
0`000000oooo0?ooo`0[0?ooo`030000003oool0oooo00h0oooo000Q0?ooo`030000003oool0oooo
00D0oooo00<000000?ooo`3oool0;@3oool00`000000oooo0?ooo`240?ooo`030000003oool0oooo
02d0oooo00<000000?ooo`3oool03@3oool00240oooo00<000000?ooo`3oool01@3oool00`000000
oooo0?ooo`0^0?ooo`030000003oool0oooo0880oooo00<000000?ooo`3oool0;`3oool00`000000
oooo0?ooo`0<0?ooo`008@3oool2000000D0oooo00<000000?ooo`3oool0<03oool00`000000oooo
0?ooo`200?ooo`030000003oool0oooo0300oooo00<000000?ooo`3oool0303oool00240oooo00<0
00000?ooo`3oool00`3oool00`000000oooo0?ooo`0a0?ooo`030000003oool0oooo0800oooo00<0
00000?ooo`3oool0<@3oool00`000000oooo0?ooo`0;0?ooo`008@3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0oooo01X0oooo1`00000B0?ooo`030000003oool0oooo07h0oooo00<00000
0?ooo`3oool0403oool7000001`0oooo00<000000?ooo`3oool02P3oool00240oooo00D000000?oo
o`3oool0oooo0000000H0?ooo`D000001`3oool200000140oooo00<000000?ooo`3oool0O03oool0
0`000000oooo0?ooo`0?0?ooo`8000001`3oool6000001L0oooo00<000000?ooo`3oool02@3oool0
0240oooo0P0000000`3oool000000?ooo`0F0?ooo`8000003P3oool3000000h0oooo00<000000?oo
o`3oool0O03oool00`000000oooo0?ooo`0<0?ooo`<000003`3oool2000001H0oooo00<000000?oo
o`3oool0203oool00240oooo00@000000?ooo`3oool000002`3oool800000080oooo0P00000C0?oo
o`8000003@3oool00`000000oooo0?ooo`1j0?ooo`030000003oool0oooo00/0oooo0P00000D0?oo
o`8000000P3oool7000000`0oooo00<000000?ooo`3oool01`3oool001T0oooo100000040?ooo`03
0000003oool0000000D0oooo1`0000080?ooo`@000005@3oool2000000/0oooo00<000000?ooo`3o
ool0NP3oool00`000000oooo0?ooo`090?ooo`8000005@3oool5000000L0oooo1`0000050?ooo`03
0000003oool0oooo00L0oooo000K0?ooo`030000003oool0oooo00<0oooo0P0000000`3oool00000
00000003000000d0oooo0P0000040?ooo`<00000503oool00`000000oooo0?ooo`090?ooo`030000
003oool0oooo07P0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0B0?ooo`<00000
1@3oool2000000`0oooo1@0000000`3oool000000?ooo`070?ooo`006`3oool00`000000oooo0?oo
o`030?ooo`<000004@3oool00`000000oooo0?ooo`070?ooo`8000004`3oool00`000000oooo0?oo
o`080?ooo`030000003oool0oooo07P0oooo00<000000?ooo`3oool0203oool00`000000oooo0?oo
o`0A0?ooo`8000002P3oool00`000000oooo0?ooo`0>0?ooo`<000001`3oool001<0oooo10000004
0?ooo`030000003oool0oooo00<0oooo1P00000=0?ooo`030000003oool0oooo00X0oooo0P00000B
0?ooo`030000003oool0oooo00P0oooo00<000000?ooo`3oool0MP3oool00`000000oooo0?ooo`08
0?ooo`030000003oool0oooo0100oooo0P00000=0?ooo`030000003oool0oooo00X0oooo1@000008
0?ooo`006`3oool00`000000oooo0?ooo`030?ooo`040000003oool0000000000080oooo0`000009
0?ooo`030000003oool0oooo00d0oooo00<000000?ooo`3oool0403oool00`000000oooo0?ooo`07
0?ooo`030000003oool0oooo07H0oooo00<000000?ooo`3oool01`3oool00`000000oooo0?ooo`0@
0?ooo`030000003oool0oooo00h0oooo00<000000?ooo`3oool01P3oool300000080oooo0P000009
0?ooo`006@3oool3000000D0oooo00D000000?ooo`3oool0oooo000000040?ooo`<000001@3oool0
0`000000oooo0?ooo`0?0?ooo`8000004@3oool00`000000oooo0?ooo`070?ooo`030000003oool0
oooo07@0oooo00<000000?ooo`3oool01`3oool00`000000oooo0?ooo`0?0?ooo`8000004P3oool0
0`000000oooo0?ooo`020?ooo`<00000103oool00`000000oooo0?ooo`090?ooo`006`3oool00`00
0000oooo0?ooo`030?ooo`8000000`3oool00`000000oooo0?ooo`040?ooo`80000000<0oooo0000
00000000503oool200000100oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`1d0?oo
o`030000003oool0oooo00H0oooo00<000000?ooo`3oool03P3oool2000001D0oooo00@000000?oo
o`00000000001P3oool00`000000oooo0?ooo`0:0?ooo`008@3oool00`000000oooo0?ooo`030?oo
o`030000003oool0oooo00D0oooo0`00000F0?ooo`030000003oool0oooo00h0oooo00<000000?oo
o`3oool01P3oool00`000000oooo0?ooo`1b0?ooo`030000003oool0oooo00H0oooo00<000000?oo
o`3oool03P3oool00`000000oooo0?ooo`0E0?ooo`8000001`3oool00`000000oooo0?ooo`0;0?oo
o`008@3oool00`000000oooo0?ooo`040?ooo`800000103oool010000000oooo0?ooo`3oool20000
01D0oooo00<000000?ooo`3oool03P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo
0780oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`0>0?ooo`030000003oool0oooo
01@0oooo0P0000020?ooo`030000003oool0oooo0080oooo0P00000>0?ooo`008@3oool00`000000
oooo0?ooo`060?ooo`040000003oool0oooo000000H0oooo0P00000D0?ooo`030000003oool0oooo
00h0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`1`0?ooo`030000003oool0oooo
00D0oooo00<000000?ooo`3oool03P3oool00`000000oooo0?ooo`0B0?ooo`<000001@3oool01000
0000oooo0?ooo`00000@0?ooo`008@3oool2000000P0oooo0P0000090?ooo`8000004`3oool00`00
0000oooo0?ooo`0>0?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0L03oool00`00
0000oooo0?ooo`040?ooo`030000003oool0oooo00h0oooo00<000000?ooo`3oool04@3oool30000
00P0oooo0P00000A0?ooo`008@3oool00`000000oooo0?ooo`070?ooo`8000002P3oool300000180
oooo00<000000?ooo`3oool03P3oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo06h0
oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`0>0?ooo`030000003oool0oooo0100
oooo0`00000:0?ooo`8000004@3oool00240oooo00<000000?ooo`3oool01P3oool00`000000oooo
0?ooo`02000000X0oooo0`00000A0?ooo`030000003oool0oooo00d0oooo00<000000?ooo`3oool0
103oool00`000000oooo0?ooo`1^0?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0
3@3oool00`000000oooo0?ooo`0?0?ooo`@000002P3oool010000000oooo0?ooo`00000@0?ooo`00
8@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0
203oool400000100oooo00<000000?ooo`3oool03@3oool00`000000oooo0?ooo`040?ooo`030000
003oool0oooo06`0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`0=0?ooo`030000
003oool0oooo00h0oooo1000000;0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool0
3@3oool00240oooo0P0000060?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0203o
ool400000100oooo00<000000?ooo`3oool03@3oool00`000000oooo0?ooo`030?ooo`030000003o
ool0oooo06`0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`0=0?ooo`030000003o
ool0oooo00h0oooo1000000:0?ooo`8000001P3oool00`000000oooo0?ooo`0<0?ooo`008@3oool0
0`000000oooo0?ooo`040?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool02@3oool3
00000100oooo00<000000?ooo`3oool0303oool00`000000oooo0?ooo`040?ooo`030000003oool0
oooo06X0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`0<0?ooo`030000003oool0
oooo00h0oooo1000000:0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0303oool0
0240oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`080?ooo`8000001P3oool80000
00l0oooo00<000000?ooo`3oool0303oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo
06X0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`0<0?ooo`030000003oool0oooo
00d0oooo2@0000060?ooo`030000003oool0oooo00P0oooo00<000000?ooo`3oool02`3oool00240
oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0:0?ooo`L000001@3oool5000000h0
oooo00<000000?ooo`3oool0303oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo06P0
oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`0<0?ooo`030000003oool0oooo00`0
oooo1@0000060?ooo`L000002`3oool00`000000oooo0?ooo`0:0?ooo`008@3oool200000080oooo
00<000000?ooo`3oool01P3oool500000080oooo00<000000?ooo`3oool0203oool2000000030?oo
o`000000000000800000303oool00`000000oooo0?ooo`0;0?ooo`030000003oool0oooo00<0oooo
00<000000?ooo`3oool0J03oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo00/0oooo
00<000000?ooo`3oool02P3oool4000000030?ooo`000000000000/0oooo00<000000?ooo`3oool0
100000080?ooo`030000003oool0oooo00T0oooo000Q0?ooo`040000003oool0oooo000000D0oooo
100000080?ooo`030000003oool0oooo00P0oooo100000020?ooo`8000002P3oool00`000000oooo
0?ooo`0<0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0IP3oool00`000000oooo
0?ooo`030?ooo`030000003oool0oooo00`0oooo00<000000?ooo`3oool0203oool200000080oooo
1000000;0?ooo`030000003oool0oooo00D0oooo100000050?ooo`030000003oool0oooo00P0oooo
000Q0?ooo`040000003oool0oooo000000<0oooo0P00000=0?ooo`030000003oool0oooo00P0oooo
00<000000?ooo`0000000P0000020?ooo`8000002@3oool00`000000oooo0?ooo`0<0?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool0IP3oool00`000000oooo0?ooo`020?ooo`030000
003oool0oooo00`0oooo00<000000?ooo`3oool01`3oool200000080oooo0`0000000`3oool00000
0?ooo`0:0?ooo`030000003oool0oooo00X0oooo0P0000040?ooo`030000003oool0oooo00L0oooo
00080?ooo`800000103oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo0080oooo0`00
00050?ooo`040000003oool000000?ooo`<00000403oool00`000000oooo0?ooo`080?ooo`050000
003oool000000?ooo`0000000`3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo00/0
oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`1T0?ooo`030000003oool0oooo00<0
oooo00<000000?ooo`3oool02`3oool00`000000oooo0?ooo`070?ooo`090000003oool0oooo0?oo
o`000000oooo0000003oool0000000/0oooo00<000000?ooo`3oool03@3oool3000000030?ooo`00
0000oooo00P0oooo00070?ooo`040000003oool0oooo000000T0oooo00<000000?ooo`3oool01@3o
ool00`000000oooo0?ooo`020?ooo`@00000503oool00`000000oooo0?ooo`070?ooo`060000003o
ool0oooo0000003oool000000`3oool2000000P0oooo00<000000?ooo`3oool02`3oool00`000000
oooo0?ooo`020?ooo`030000003oool0oooo06@0oooo00<000000?ooo`3oool00P3oool00`000000
oooo0?ooo`0;0?ooo`030000003oool0oooo00H0oooo0P0000030?ooo`030000003oool000000080
oooo00<000000?ooo`3oool0203oool00`000000oooo0?ooo`0A0?ooo`<00000203oool000L0oooo
00@000000?ooo`3oool000002P3oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo0080
oooo0P00000G0?ooo`030000003oool0oooo00L0oooo00H000000?ooo`3oool000000?ooo`000004
0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0303oool01@000000oooo0?ooo`3o
ool0000006H0oooo00D000000?ooo`3oool0oooo0000000>0?ooo`030000003oool0oooo00D0oooo
00<000000?ooo`3oool00P3oool00`000000oooo000000020?ooo`030000003oool0oooo00P0oooo
00<000000?ooo`3oool0503oool2000000L0oooo00000`3oool000000000000200000080oooo00@0
00000?ooo`3oool000002P3oool010000000oooo0?ooo`3oool3000000D0oooo1000000E0?ooo`03
0000003oool0oooo00P0oooo00H000000?ooo`3oool000000?ooo`0000040?ooo`030000003oool0
oooo00D0oooo00<000000?ooo`3oool02`3oool00`000000oooo0?ooo`020?ooo`030000003oool0
oooo0680oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0;0?ooo`030000003oool0
oooo00D0oooo00<000000?ooo`3oool00P3oool00`000000oooo000000020?ooo`030000003oool0
oooo00P0oooo00<000000?ooo`3oool04`3oool3000000P0oooo00070?ooo`040000003oool0oooo
000000/0oooo00@000000?ooo`3oool000001`3oool00`000000oooo0?ooo`04000001<0oooo00<0
00000?ooo`3oool0203oool01P000000oooo0?ooo`000000oooo000000@0oooo0P0000060?ooo`03
0000003oool0oooo00/0oooo00D000000?ooo`3oool0oooo0000001T0?ooo`050000003oool0oooo
0?ooo`0000003@3oool00`000000oooo0?ooo`040?ooo`800000103oool00`000000oooo00000002
0?ooo`030000003oool0oooo00P0oooo00<000000?ooo`3oool04@3oool4000000X0oooo00070?oo
o`040000003oool0oooo000000P0oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?oo
o`050?ooo`030000003oool0oooo0080oooo00@000000?ooo`00000000004P3oool00`000000oooo
0?ooo`080?ooo`060000003oool0oooo0000003oool000001@3oool00`000000oooo0?ooo`030?oo
o`030000003oool0oooo00`0oooo00D000000?ooo`3oool0oooo0000001R0?ooo`050000003oool0
oooo0?ooo`0000003P3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo00<0oooo00<0
00000?ooo`0000000P3oool00`000000oooo0?ooo`080?ooo`030000003oool0oooo0100oooo0P00
00000`3oool000000?ooo`0;0?ooo`00203oool2000000T0oooo100000020?ooo`@00000103oool2
000000@0oooo0P000000103oool0000000000000000@0?ooo`030000003oool0oooo00P0oooo00<0
00000?ooo`0000000P3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo00<0oooo00<0
00000?ooo`3oool02`3oool01@000000oooo0?ooo`3oool000000680oooo00D000000?ooo`3oool0
oooo0000000=0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool00`3oool01P000000
oooo0?ooo`000000oooo000000X0oooo00<000000?ooo`3oool03`3oool2000000030?ooo`000000
000000d0oooo000Q0?ooo`030000003oool0oooo00D0oooo0P0000020?ooo`8000003`3oool00`00
0000oooo0?ooo`080?ooo`050000003oool000000?ooo`0000001P3oool00`000000oooo0?ooo`03
0?ooo`030000003oool0oooo00/0oooo00D000000?ooo`3oool0oooo0000001P0?ooo`050000003o
ool0oooo0?ooo`0000003@3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo00@0oooo
00D000000?ooo`000000oooo0000000:0?ooo`030000003oool0oooo00h0oooo0P0000000`3oool0
00000000000?0?ooo`008@3oool00`000000oooo0?ooo`070?ooo`040000003oool0oooo0?ooo`80
00003P3oool00`000000oooo0?ooo`080?ooo`050000003oool000000?ooo`0000001P3oool00`00
0000oooo0?ooo`030?ooo`030000003oool0oooo00X0oooo00D000000?ooo`3oool0oooo0000001P
0?ooo`050000003oool0oooo0?ooo`000000303oool00`000000oooo0?ooo`030?ooo`030000003o
ool0oooo00@0oooo00D000000?ooo`000000oooo0000000:0?ooo`030000003oool0oooo00d0oooo
0P0000020?ooo`030000003oool0oooo00l0oooo000Q0?ooo`030000003oool0oooo00P0oooo0P00
00030?ooo`8000003@3oool00`000000oooo0?ooo`070?ooo`060000003oool0oooo0000003oool0
00001P3oool2000000<0oooo00<000000?ooo`3oool02`3oool01@000000oooo0?ooo`3oool00000
05h0oooo00D000000?ooo`3oool0oooo0000000=0?ooo`040000003oool0oooo0?ooo`8000001P3o
ool00`000000oooo000000020?ooo`030000003oool0oooo00L0oooo00<000000?ooo`3oool0303o
ool2000000<0oooo00<000000?ooo`3oool0403oool00240oooo0P00000;0?ooo`030000003oool0
oooo0080oooo0P00000<0?ooo`030000003oool0oooo00L0oooo00<000000?ooo`0000000P3oool0
0`000000oooo0?ooo`050?ooo`050000003oool0oooo0?ooo`000000303oool01@000000oooo0?oo
o`3oool0000005h0oooo00D000000?ooo`3oool0oooo0000000<0?ooo`050000003oool0oooo0?oo
o`0000001`3oool01P000000oooo0?ooo`000000oooo000000T0oooo00<000000?ooo`3oool02`3o
ool2000000<0oooo0P00000C0?ooo`008@3oool00`000000oooo0?ooo`0;0?ooo`800000103oool0
0`000000oooo0?ooo`0:0?ooo`030000003oool0oooo00L0oooo00<000000?ooo`0000000P3oool0
0`000000oooo0?ooo`050?ooo`050000003oool0oooo0?ooo`000000303oool010000000oooo0?oo
o`00001N0?ooo`040000003oool0oooo000000`0oooo00D000000?ooo`3oool0oooo000000070?oo
o`060000003oool0oooo0000003oool000002@3oool00`000000oooo0?ooo`0;0?ooo`030000003o
ool0oooo0080oooo00<000000?ooo`3oool04`3oool00240oooo00<000000?ooo`3oool03@3oool0
0`000000oooo0?ooo`020?ooo`8000002`3oool00`000000oooo0?ooo`070?ooo`030000003oool0
00000080oooo00<000000?ooo`3oool01@3oool010000000oooo0?ooo`00000<0?ooo`050000003o
ool0oooo0?ooo`000000G03oool01@000000oooo0?ooo`3oool0000000`0oooo00@000000?ooo`3o
ool000001`3oool01P000000oooo0?ooo`000000oooo000000T0oooo00<000000?ooo`3oool02P3o
ool2000000@0oooo00<000000?ooo`3oool0503oool00240oooo00<000000?ooo`3oool03P3oool0
0`000000oooo0?ooo`030?ooo`030000003oool0oooo00P0oooo00<000000?ooo`3oool01`3oool0
10000000oooo0?ooo`0000020?ooo`030000003oool0oooo00D0oooo00@000000?ooo`3oool00000
303oool010000000oooo0?ooo`00001L0?ooo`040000003oool0oooo000000`0oooo00@000000?oo
o`3oool000001`3oool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo00L0oooo00<0
00000?ooo`3oool0203oool2000000@0oooo0P00000G0?ooo`008@3oool200000100oooo0P000004
0?ooo`8000002@3oool00`000000oooo0?ooo`070?ooo`030000003oool0000000<0oooo00<00000
0?ooo`3oool01@3oool00`000000oooo0000000=0?ooo`040000003oool0oooo000005X0oooo00@0
00000?ooo`3oool000003@3oool00`000000oooo000000070?ooo`070000003oool0oooo0?ooo`00
0000oooo000000090?ooo`030000003oool0oooo00P0oooo00<000000?ooo`3oool00`3oool00`00
0000oooo0?ooo`0G0?ooo`008@3oool00`000000oooo0?ooo`0A0?ooo`030000003oool0oooo00<0
oooo00<000000?ooo`3oool01`3oool00`000000oooo0?ooo`070?ooo`030000003oool000000080
oooo00<000000?ooo`3oool01P3oool00`000000oooo0000000<0?ooo`040000003oool0oooo0000
05X0oooo00@000000?ooo`3oool00000303oool00`000000oooo000000080?ooo`060000003oool0
oooo0000003oool000002@3oool00`000000oooo0?ooo`070?ooo`8000001@3oool00`000000oooo
0?ooo`0H0?ooo`008@3oool00`000000oooo0?ooo`0B0?ooo`030000003oool0oooo00<0oooo0P00
00080?ooo`030000003oool0oooo00L0oooo00<000000?ooo`0000000P3oool00`000000oooo0?oo
o`060?ooo`030000003oool0000000`0oooo00@000000?ooo`3oool00000F03oool010000000oooo
0?ooo`00000<0?ooo`030000003oool0000000P0oooo00H000000?ooo`3oool000000?ooo`000009
0?ooo`030000003oool0oooo00H0oooo0P0000060?ooo`030000003oool0oooo01T0oooo000Q0?oo
o`030000003oool0oooo01<0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`060?oo
o`030000003oool0oooo00H0oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`05
0?ooo`030000003oool0000000`0oooo00@000000?ooo`3oool00000F03oool010000000oooo0?oo
o`00000<0?ooo`030000003oool0000000L0oooo00@000000?ooo`3oool000000P3oool00`000000
oooo0?ooo`060?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0103oool2000001`0
oooo000Q0?ooo`8000005@3oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo00H0oooo
00<000000?ooo`3oool01P3oool00`000000oooo000000030?ooo`030000003oool0oooo00D0oooo
00<000000?ooo`000000303oool00`000000oooo0000001H0?ooo`030000003oool0000000`0oooo
00<000000?ooo`0000001`3oool01`000000oooo0?ooo`3oool000000?ooo`000000203oool00`00
0000oooo0?ooo`060?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0703oool00240
oooo00<000000?ooo`3oool05@3oool2000000D0oooo00<000000?ooo`3oool01P3oool00`000000
oooo0?ooo`060?ooo`030000003oool000000080oooo00<000000?ooo`3oool01P3oool2000000`0
oooo00@000000?ooo`3oool00000EP3oool010000000oooo0?ooo`00000<0?ooo`800000203oool0
1P000000oooo0?ooo`000000oooo000000P0oooo00<000000?ooo`3oool01P3oool00`000000oooo
0?ooo`040?ooo`030000003oool0oooo01d0oooo000>0?ooo`800000103oool00`000000oooo0?oo
o`020?ooo`<000001@3oool00`000000oooo0?ooo`0G0?ooo`030000003oool0oooo00<0oooo00<0
00000?ooo`3oool01P3oool00`000000oooo0?ooo`060?ooo`030000003oool000000080oooo00<0
00000?ooo`3oool01P3oool2000000`0oooo00<000000?ooo`000000EP3oool00`000000oooo0000
000<0?ooo`800000203oool01P000000oooo0?ooo`000000oooo000000P0oooo00<000000?ooo`3o
ool01P3oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo01h0oooo000=0?ooo`040000
003oool0oooo000000/0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0H0?ooo`03
0000003oool0oooo00<0oooo0P0000060?ooo`030000003oool0oooo00H0oooo00@000000?ooo`3o
ool000000P3oool00`000000oooo0?ooo`050?ooo`800000303oool010000000oooo0?ooo`00001D
0?ooo`040000003oool0oooo000000`0oooo0P0000070?ooo`040000003oool0oooo00000080oooo
00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`040?ooo`8000001@3oool200000240oooo
000=0?ooo`040000003oool0oooo000000/0oooo00<000000?ooo`3oool00P3oool2000001X0oooo
00<000000?ooo`3oool0103oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo00H0oooo
00<000000?ooo`0000000`3oool00`000000oooo0?ooo`050?ooo`800000303oool00`000000oooo
0000001D0?ooo`030000003oool0000000`0oooo0P0000070?ooo`070000003oool0oooo0?ooo`00
0000oooo000000080?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0103oool00`00
0000oooo0?ooo`0Q0?ooo`001`3oool400000080oooo00@000000?ooo`3oool00000203oool30000
00D0oooo00<000000?ooo`3oool06P3oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo
00@0oooo00<000000?ooo`3oool01@3oool010000000oooo0?ooo`0000020?ooo`030000003oool0
oooo00H0oooo0P00000<0?ooo`030000003oool0000005<0oooo0P00000<0?ooo`800000203oool0
10000000oooo0?ooo`0000020?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0103o
ool00`000000oooo0?ooo`040?ooo`030000003oool0oooo0280oooo000=0?ooo`040000003oool0
oooo000000P0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`0K0?ooo`030000003o
ool0oooo00@0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`050?ooo`040000003o
ool0oooo00000080oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`0:0?ooo`030000
003oool000000580oooo00<000000?ooo`000000303oool00`000000oooo0?ooo`060?ooo`040000
003oool0oooo00000080oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`040?ooo`03
0000003oool0oooo00@0oooo00<000000?ooo`3oool08`3oool000d0oooo00@000000?ooo`3oool0
0000203oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo01`0oooo00<000000?ooo`3o
ool0103oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo00H0oooo00<000000?ooo`00
00000`3oool00`000000oooo0?ooo`050?ooo`800000303oool200000580oooo0P00000<0?ooo`80
00001`3oool01`000000oooo0?ooo`3oool000000?ooo`000000203oool00`000000oooo0?ooo`03
0?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0903oool000h0oooo0P0000090?oo
o`@00000103oool2000001h0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`030?oo
o`030000003oool0oooo00D0oooo00@000000?ooo`3oool000000`3oool00`000000oooo0?ooo`05
0?ooo`030000003oool0oooo00X0oooo00<000000?ooo`000000D03oool00`000000oooo0000000<
0?ooo`030000003oool0oooo00D0oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003o
ool0oooo00D0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`040?ooo`030000003o
ool0oooo02D0oooo000Q0?ooo`030000003oool0oooo01h0oooo00<000000?ooo`3oool0103oool0
0`000000oooo0?ooo`030?ooo`030000003oool0oooo00D0oooo00@000000?ooo`3oool000000P3o
ool00`000000oooo0?ooo`060?ooo`030000003oool0oooo00X0oooo0P00001@0?ooo`800000303o
ool00`000000oooo0?ooo`060?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool0
1@3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0
9P3oool00240oooo00<000000?ooo`3oool07`3oool00`000000oooo0?ooo`040?ooo`030000003o
ool0oooo00<0oooo00<000000?ooo`3oool0103oool01@000000oooo0?ooo`3oool000000080oooo
00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`090?ooo`030000003oool0000004h0oooo
00<000000?ooo`0000002`3oool00`000000oooo0?ooo`060?ooo`040000003oool0oooo000000<0
oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo00@0
oooo00<000000?ooo`3oool09`3oool00240oooo00<000000?ooo`3oool0803oool00`000000oooo
0?ooo`040?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool01@3oool010000000oooo
0?ooo`0000030?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool02P3oool2000004h0
oooo0P00000<0?ooo`030000003oool0oooo00D0oooo00D000000?ooo`3oool0oooo000000020?oo
o`030000003oool0oooo00D0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`040?oo
o`030000003oool0oooo02P0oooo000Q0?ooo`8000008P3oool00`000000oooo0?ooo`040?ooo`03
0000003oool0oooo0080oooo00<000000?ooo`3oool0103oool01@000000oooo0?ooo`3oool00000
0080oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`090?ooo`800000CP3oool20000
00/0oooo00<000000?ooo`3oool01P3oool010000000oooo0?ooo`0000030?ooo`030000003oool0
oooo00@0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`040?ooo`030000003oool0
oooo02T0oooo000Q0?ooo`030000003oool0oooo0280oooo00<000000?ooo`3oool0103oool00`00
0000oooo0?ooo`020?ooo`030000003oool0oooo00@0oooo00D000000?ooo`3oool0oooo00000002
0?ooo`030000003oool0oooo00D0oooo0P00000;0?ooo`800000C03oool2000000/0oooo0P000007
0?ooo`040000003oool0oooo000000<0oooo00<000000?ooo`3oool0103oool00`000000oooo0?oo
o`020?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0:P3oool00240oooo00<00000
0?ooo`3oool08`3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo00<0oooo00<00000
0?ooo`3oool0103oool010000000oooo0?ooo`0000030?ooo`030000003oool0oooo00D0oooo0P00
000:0?ooo`800000C03oool2000000X0oooo0P0000070?ooo`050000003oool0oooo0?ooo`000000
0P3oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0
0`3oool00`000000oooo0?ooo`0[0?ooo`008@3oool00`000000oooo0?ooo`0T0?ooo`030000003o
ool0oooo00<0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`040?ooo`050000003o
ool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`050?ooo`8000002`3oool2000004X0oooo
0P00000;0?ooo`8000001`3oool010000000oooo0?ooo`0000030?ooo`030000003oool0oooo00@0
oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo02`0
oooo000Q0?ooo`8000009P3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo0080oooo
00<000000?ooo`3oool0103oool010000000oooo0?ooo`0000030?ooo`030000003oool0oooo00D0
oooo0P00000:0?ooo`800000BP3oool2000000X0oooo0P0000070?ooo`050000003oool0oooo0?oo
o`0000000P3oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool00`3oool00`000000oooo0?ooo`0]0?ooo`008@3oool00`000000oooo0?ooo`0V0?ooo`03
0000003oool0oooo00<0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`030?ooo`05
0000003oool0oooo0?ooo`0000000`3oool00`000000oooo0?ooo`040?ooo`030000003oool00000
00X0oooo0P0000190?ooo`030000003oool0oooo00P0oooo00<000000?ooo`0000001P3oool01@00
0000oooo0?ooo`3oool0000000<0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0;P3oool00240oooo00<000000?oo
o`3oool09`3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool00`3oool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool01@3oool2
000000X0oooo0P0000180?ooo`8000002P3oool2000000L0oooo00@000000?ooo`3oool000000`3o
ool00`000000oooo0?ooo`030?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00`3o
ool00`000000oooo0?ooo`0_0?ooo`008@3oool00`000000oooo0?ooo`0X0?ooo`030000003oool0
oooo00<0oooo00D000000?ooo`3oool0oooo000000060?ooo`040000003oool0oooo000000<0oooo
00<000000?ooo`3oool01@3oool2000000X0oooo00<000000?ooo`3oool0AP3oool00`000000oooo
0?ooo`080?ooo`8000001`3oool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3o
ool0103oool01@000000oooo0?ooo`3oool0000000D0oooo00<000000?ooo`3oool0<03oool00240
oooo0P00000Z0?ooo`030000003oool0oooo00<0oooo00D000000?ooo`3oool0oooo000000050?oo
o`050000003oool0oooo0?ooo`0000000`3oool00`000000oooo0?ooo`040?ooo`030000003oool0
000000T0oooo0P0000160?ooo`8000002@3oool00`000000oooo000000060?ooo`050000003oool0
oooo0?ooo`0000000`3oool00`000000oooo0?ooo`030?ooo`050000003oool0oooo0?ooo`000000
1@3oool00`000000oooo0?ooo`0a0?ooo`008@3oool00`000000oooo0?ooo`0Z0?ooo`030000003o
ool0oooo00<0oooo00D000000?ooo`3oool0oooo000000050?ooo`040000003oool0oooo000000<0
oooo00<000000?ooo`3oool01@3oool00`000000oooo000000090?ooo`030000003oool0oooo04@0
oooo00<000000?ooo`3oool01`3oool00`000000oooo000000070?ooo`050000003oool0oooo0?oo
o`0000000P3oool00`000000oooo0?ooo`030?ooo`050000003oool0oooo0?ooo`0000001@3oool0
0`000000oooo0?ooo`0b0?ooo`00203oool2000000@0oooo00<000000?ooo`3oool00P3oool40000
0080oooo0`0000050?ooo`030000003oool0oooo02/0oooo00<000000?ooo`3oool00P3oool01@00
0000oooo0?ooo`3oool0000000D0oooo00D000000?ooo`3oool0oooo000000030?ooo`030000003o
ool0oooo00@0oooo00<000000?ooo`0000002@3oool2000004@0oooo0P0000090?ooo`030000003o
ool0000000H0oooo00D000000?ooo`3oool0oooo000000030?ooo`030000003oool0oooo00<0oooo
00D000000?ooo`3oool0oooo000000040?ooo`030000003oool0oooo03<0oooo00070?ooo`040000
003oool0oooo000000P0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`020?ooo`03
0000003oool0oooo02`0oooo00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool00000
00D0oooo00@000000?ooo`3oool00000103oool00`000000oooo0?ooo`040?ooo`030000003oool0
000000T0oooo00<000000?ooo`3oool0@P3oool00`000000oooo0?ooo`070?ooo`030000003oool0
000000H0oooo00<000000?ooo`3oool00P3oool010000000oooo0?ooo`0000050?ooo`050000003o
ool0oooo0?ooo`000000103oool00`000000oooo0?ooo`0d0?ooo`001`3oool010000000oooo0?oo
o`0000090?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool00P3oool2000002h0oooo
00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool0000000@0oooo00D000000?ooo`3o
ool0oooo000000030?ooo`030000003oool0oooo00@0oooo00@000000?ooo`3oool00000203oool2
00000480oooo0P0000080?ooo`040000003oool0oooo000000H0oooo00D000000?ooo`3oool0oooo
000000030?ooo`030000003oool0oooo0080oooo00D000000?ooo`3oool0oooo000000040?ooo`03
0000003oool0oooo03D0oooo00000`3oool000000000000200000080oooo00@000000?ooo`3oool0
00002P3oool010000000oooo0?ooo`3oool3000000D0oooo00<000000?ooo`3oool0;P3oool00`00
0000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`000000103oool01@000000oooo0?ooo`3o
ool0000000<0oooo00<000000?ooo`3oool0103oool00`000000oooo000000090?ooo`030000003o
ool0oooo0400oooo00<000000?ooo`3oool01`3oool00`000000oooo000000060?ooo`050000003o
ool0oooo0?ooo`0000000`3oool00`000000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`00
0000103oool00`000000oooo0?ooo`0f0?ooo`001`3oool010000000oooo0?ooo`00000;0?ooo`04
0000003oool0oooo000000L0oooo00<000000?ooo`3oool0;`3oool01@000000oooo0?ooo`3oool0
000000<0oooo00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool0000000@0oooo00<0
00000?ooo`3oool00`3oool010000000oooo0?ooo`0000080?ooo`800000@03oool2000000P0oooo
00@000000?ooo`3oool000001@3oool00`000000oooo0?ooo`020?ooo`050000003oool0oooo0?oo
o`000000103oool01@000000oooo0?ooo`3oool0000000<0oooo00<000000?ooo`3oool0=`3oool0
00L0oooo00@000000?ooo`3oool00000203oool010000000oooo0?ooo`0000020?ooo`030000003o
ool0oooo00D0oooo00<000000?ooo`3oool0<03oool01@000000oooo0?ooo`3oool0000000<0oooo
00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool0000000<0oooo00<000000?ooo`3o
ool0103oool010000000oooo0?ooo`0000080?ooo`030000003oool0oooo03h0oooo00<000000?oo
o`3oool01P3oool010000000oooo0?ooo`0000060?ooo`050000003oool0oooo0?ooo`0000000`3o
ool00`000000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`0000000`3oool00`000000oooo
0?ooo`0h0?ooo`00203oool2000000X0oooo0P0000030?ooo`@00000103oool200000380oooo00D0
00000?ooo`3oool0oooo000000030?ooo`030000003oool0oooo0080oooo00@000000?ooo`3oool0
0000103oool00`000000oooo0?ooo`040?ooo`040000003oool0oooo000000L0oooo0P00000n0?oo
o`8000001`3oool010000000oooo0?ooo`0000060?ooo`030000003oool0oooo0080oooo00@00000
0?ooo`3oool00000103oool01@000000oooo0?ooo`3oool0000000@0oooo00<000000?ooo`3oool0
>03oool00240oooo00<000000?ooo`3oool0<@3oool00`000000oooo0?ooo`020?ooo`040000003o
ool0oooo000000@0oooo00D000000?ooo`3oool0oooo000000040?ooo`030000003oool0oooo00<0
oooo00@000000?ooo`3oool00000203oool00`000000oooo0?ooo`0l0?ooo`030000003oool0oooo
00H0oooo00@000000?ooo`3oool000001@3oool00`000000oooo0?ooo`020?ooo`050000003oool0
oooo0?ooo`000000103oool010000000oooo0?ooo`0000040?ooo`030000003oool0oooo03T0oooo
000Q0?ooo`030000003oool0oooo0380oooo00D000000?ooo`3oool0oooo000000030?ooo`030000
003oool0oooo0080oooo00D000000?ooo`3oool0oooo000000030?ooo`030000003oool0oooo00@0
oooo00@000000?ooo`3oool000001`3oool2000003`0oooo0P0000070?ooo`040000003oool0oooo
000000H0oooo00D000000?ooo`3oool0oooo000000030?ooo`030000003oool0oooo0080oooo00D0
00000?ooo`3oool0oooo000000030?ooo`030000003oool0oooo03X0oooo000Q0?ooo`030000003o
ool0oooo03<0oooo00D000000?ooo`3oool0oooo000000030?ooo`050000003oool0oooo0?ooo`00
00000`3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00<0oooo00D000000?ooo`3o
ool0oooo000000060?ooo`800000?03oool2000000H0oooo00D000000?ooo`3oool0oooo00000005
0?ooo`030000003oool0oooo0080oooo00D000000?ooo`3oool0oooo000000030?ooo`050000003o
ool0oooo0?ooo`0000000`3oool00`000000oooo0?ooo`0k0?ooo`008@3oool2000003D0oooo00D0
00000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo00D000000?ooo`3oool0
oooo000000040?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3oool000001`3oool20000
03X0oooo0P0000070?ooo`040000003oool0oooo000000D0oooo00<000000?ooo`3oool00P3oool0
1@000000oooo0?ooo`3oool0000000@0oooo00@000000?ooo`3oool000000`3oool00`000000oooo
0?ooo`0l0?ooo`008@3oool00`000000oooo0?ooo`0e0?ooo`050000003oool0oooo0?ooo`000000
0P3oool01@000000oooo0?ooo`3oool0000000<0oooo00<000000?ooo`3oool00P3oool00`000000
oooo0?ooo`030?ooo`050000003oool0oooo0?ooo`0000001P3oool00`000000oooo0000000h0?oo
o`030000003oool0000000H0oooo00D000000?ooo`3oool0oooo000000050?ooo`030000003oool0
oooo0080oooo00D000000?ooo`3oool0oooo000000030?ooo`040000003oool0oooo000000<0oooo
00<000000?ooo`3oool0?@3oool00240oooo00<000000?ooo`3oool07@3oool2000000@0oooo00<0
00000?ooo`3oool00P3oool3000000/0oooo00@000000?ooo`3oool000000`3oool01@000000oooo
0?ooo`3oool0000000<0oooo00<000000?ooo`3oool00P3oool400000080oooo00D000000?ooo`3o
ool0oooo000000060?ooo`8000003P3oool4000000<0oooo00<000000?ooo`3oool00P3oool30000
01/0oooo0P0000000`3oool0000000000002000000030?ooo`000000oooo0080oooo00<000000?oo
o`3oool00`3oool00`000000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`0000000`3oool0
1P000000oooo0?ooo`3oool000000?ooo`@000000`3oool00`000000oooo0?ooo`020?ooo`<00000
7`3oool200000180oooo000Q0?ooo`030000003oool0oooo01`0oooo00@000000?ooo`3oool00000
2`3oool00`000000oooo0?ooo`080?ooo`050000003oool0oooo0?ooo`0000000P3oool01@000000
oooo0?ooo`3oool0000000@0oooo00<000000?ooo`3oool00P3oool2000000<0oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`030?ooo`030000003oool0000000l0oooo00<000000?oo
o`3oool02P3oool00`000000oooo0?ooo`0G0?ooo`050000003oool000000?ooo`0000000`3oool0
0`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool0
0`000000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?oo
o`02000000d0oooo00<000000?ooo`3oool06`3oool010000000oooo0?ooo`00000A0?ooo`008@3o
ool2000001d0oooo00@000000?ooo`3oool000002`3oool00`000000oooo0?ooo`090?ooo`050000
003oool0oooo0?ooo`0000000P3oool01@000000oooo0?ooo`3oool0000000<0oooo00<000000?oo
o`3oool00P3oool2000000@0oooo00D000000?ooo`3oool0oooo000000060?ooo`8000003`3oool0
0`000000oooo0?ooo`0:0?ooo`030000003oool0oooo01L0oooo0P0000030?ooo`040000003oool0
oooo000000<0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`020?ooo`050000003o
ool0oooo0?ooo`0000000`3oool010000000oooo0?ooo`0000030?ooo`8000003@3oool00`000000
oooo0?ooo`0N0?ooo`030000003oool0oooo00l0oooo000Q0?ooo`030000003oool0oooo01`0oooo
00@000000?ooo`3oool00000203oool3000000d0oooo00D000000?ooo`3oool0oooo000000020?oo
o`050000003oool0oooo0?ooo`0000000`3oool00`000000oooo0?ooo`020?ooo`030000003oool0
oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`030?ooo`030000003oool0
000000h0oooo00<000000?ooo`3oool01`3oool3000001T0oooo00<000000?ooo`000000103oool2
000000@0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`020?ooo`050000003oool0
oooo0?ooo`0000000`3oool010000000oooo0?ooo`0000030?ooo`040000003oool0oooo000000T0
oooo0`00000O0?ooo`8000004P3oool00240oooo00<000000?ooo`3oool0703oool010000000oooo
0?ooo`0000080?ooo`030000003oool0oooo00h0oooo00@000000?ooo`3oool000000P3oool01@00
0000oooo0?ooo`3oool0000000<0oooo00<000000?ooo`3oool00P3oool2000000@0oooo00<00000
0?ooo`3oool00P3oool00`000000oooo0?ooo`030?ooo`8000003P3oool00`000000oooo0?ooo`07
0?ooo`030000003oool0oooo01T0oooo0P0000050?ooo`8000000`3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0oooo00<0oooo00D000000?ooo`3oool0oooo000000030?ooo`040000003o
ool0oooo00000080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`060?ooo`030000
003oool0oooo0240oooo00<000000?ooo`3oool03`3oool00240oooo00<000000?ooo`3oool0703o
ool010000000oooo0?ooo`0000080?ooo`030000003oool0oooo00l0oooo00@000000?ooo`3oool0
00000P3oool01@000000oooo0?ooo`3oool0000000<0oooo00<000000?ooo`0000000`0000040?oo
o`030000003oool0oooo0080oooo00<000000?ooo`3oool00`3oool00`000000oooo0000000;0?oo
o`<000002@3oool00`000000oooo0?ooo`0H0?ooo`030000003oool0000000<0oooo00@000000?oo
o`00000000000`3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00D00000
0?ooo`3oool0oooo000000030?ooo`040000003oool0oooo00000080oooo00@000000?ooo`3oool0
00000P3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo01h0oooo00@000000?ooo`3o
ool000004@3oool00240oooo0P00000N0?ooo`8000002@3oool4000000l0oooo00@000000?ooo`3o
ool000000P3oool010000000oooo0?ooo`0000030?ooo`070000003oool0oooo0?ooo`000000oooo
000000040?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3oool00`000000oooo
0000000=0?ooo`030000003oool0oooo00L0oooo1000000G0?ooo`030000003oool0000000@0oooo
0P0000030?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00`3oool01@000000oooo
0?ooo`3oool000000080oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`020?oo
o`8000002@3oool4000001h0oooo0P00000B0?ooo`008@3oool00`000000oooo0?ooo`0l0?ooo`03
0000003oool000000080oooo00D000000?ooo`3oool0oooo000000030?ooo`030000003oool0oooo
00<0oooo00D000000?ooo`3oool0oooo000000050?ooo`030000003oool0oooo0080oooo00<00000
0?ooo`000000<03oool00`000000oooo000000040?ooo`030000003oool0oooo00<0oooo00D00000
0?ooo`3oool0oooo000000050?ooo`050000003oool0oooo0?ooo`0000000`3oool01P000000oooo
0?ooo`000000oooo000004H0oooo000Q0?ooo`030000003oool0oooo03d0oooo00<000000?ooo`00
00000P3oool010000000oooo0?ooo`0000040?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`030?ooo`050000003oool0oooo0?ooo`0000000P3oool0
0`000000oooo0?ooo`0/0?ooo`040000003oool0oooo000000<0oooo00<000000?ooo`3oool00`3o
ool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00P3o
ool010000000oooo0?ooo`0000020?ooo`030000003oool0000004L0oooo000Q0?ooo`030000003o
ool0oooo03d0oooo00@000000?ooo`3oool000000P3oool010000000oooo0?ooo`0000030?ooo`03
0000003oool0oooo00<0oooo00D000000?ooo`3oool0oooo000000050?ooo`030000003oool0oooo
0080oooo00<000000?ooo`000000;P3oool00`000000oooo000000040?ooo`030000003oool0oooo
00<0oooo00D000000?ooo`3oool0oooo000000050?ooo`050000003oool0oooo0?ooo`0000000P3o
ool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo04D0oooo000K0?ooool000001P00
00000240oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0
oooo00@0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0
oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`060000003oool0
oooo0000003oool000000P3oool010000000oooo0?ooo`0000030?ooo`800000103oool01@000000
oooo0000003oool0000000D0oooo0P0000030?ooo`040000003oool00000000000L0oooo00<00000
0?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00D0oooo00<00000
0?ooo`3oool01@3oool01P000000oooo0?ooo`3oool000000?ooo`8000000P3oool00`000000oooo
0?ooo`020?ooo`030000003oool0000000<0oooo00<000000?ooo`0000000`3oool01@000000oooo
0?ooo`3oool000000080oooo00H000000?ooo`3oool000000?ooo`0000070?ooo`030000003oool0
oooo00D0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0
oooo00@0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`050?ooo`030000003oool0
oooo00D0oooo00<000000?ooo`3oool01@3oool100000040oooo0@3oool00240oooo00<000000?oo
o`3oool0903oool00`000000oooo0?ooo`0I0?ooo`030000003oool000000080oooo00@000000?oo
o`3oool000000`3oool00`000000oooo0?ooo`030?ooo`050000003oool0oooo0?ooo`0000001@3o
ool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool03@3oool00`000000oooo
0?ooo`0H0?ooo`040000003oool0oooo000000<0oooo00<000000?ooo`3oool00P3oool2000000<0
oooo00<000000?ooo`3oool00`3oool01@000000oooo0?ooo`3oool000000080oooo00H000000?oo
o`3oool000000?ooo`00000@0?ooo`030000003oool0oooo02@0oooo00<000000?ooo`3oool0403o
ool00240oooo00<000000?ooo`3oool0@@3oool00`000000oooo000000020?ooo`030000003oool0
000000@0oooo00<000000?ooo`3oool00`3oool01@000000oooo0?ooo`3oool0000000D0oooo00D0
00000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo02H0oooo00D000000?ooo`3oool0
oooo000000020?ooo`030000003oool0oooo00<0oooo00D000000?ooo`3oool0oooo000000050?oo
o`030000003oool0oooo0080oooo00<000000?ooo`0000000P3oool00`000000oooo0000001;0?oo
o`008@3oool00`000000oooo0?ooo`120?ooo`050000003oool000000?ooo`0000000P3oool01@00
0000oooo0?ooo`3oool0000000D0oooo00D000000?ooo`3oool0oooo000000060?ooo`040000003o
ool0oooo00000080oooo00<000000?ooo`3oool09P3oool010000000oooo0?ooo`0000020?ooo`03
0000003oool0oooo00@0oooo00D000000?ooo`3oool0oooo000000050?ooo`050000003oool0oooo
0?ooo`0000000P3oool01@000000oooo0000003oool0000004`0oooo000Q0?ooo`800000A03oool2
00000080oooo00<000000?ooo`000000103oool00`000000oooo0?ooo`030?ooo`050000003oool0
oooo0?ooo`0000001P3oool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo02@0oooo
00L000000?ooo`3oool0oooo0000003oool0000000H0oooo00D000000?ooo`3oool0oooo00000005
0?ooo`030000003oool0oooo0080oooo00<000000?ooo`0000000P3oool2000004d0oooo000Q0?oo
o`030000003oool0oooo04@0oooo0P0000020?ooo`030000003oool0000000@0oooo00<000000?oo
o`3oool00`3oool01@000000oooo0?ooo`3oool0000000D0oooo00@000000?ooo`3oool000000P3o
ool00`000000oooo0?ooo`0T0?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool0
103oool010000000oooo0?ooo`0000050?ooo`030000003oool0oooo0080oooo00<000000?ooo`00
00000P3oool2000004h0oooo000Q0?ooo`030000003oool0oooo04D0oooo0P000000103oool00000
0?ooo`0000040?ooo`030000003oool0oooo00<0oooo00D000000?ooo`3oool0oooo000000060?oo
o`040000003oool0oooo00000080oooo00<000000?ooo`3oool08P3oool01`000000oooo0?ooo`3o
ool000000?ooo`0000001P3oool01@000000oooo0?ooo`3oool0000000D0oooo00<000000?ooo`3o
ool00P3oool010000000oooo0000003oool2000004l0oooo000Q0?ooo`030000003oool0oooo04H0
oooo0P000000103oool000000?ooo`0000040?ooo`030000003oool0oooo00<0oooo00D000000?oo
o`3oool0oooo000000060?ooo`030000003oool000000080oooo00<000000?ooo`3oool08P3oool0
1P000000oooo0?ooo`000000oooo000000H0oooo00D000000?ooo`3oool0oooo000000050?ooo`03
0000003oool0oooo0080oooo00@000000?ooo`000000oooo0P00001@0?ooo`008@3oool2000004P0
oooo00<000000?ooo`3oool00P0000050?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3o
ool000001`3oool00`000000oooo000000020?ooo`030000003oool0oooo0200oooo00@000000?oo
o`3oool0oooo0P0000070?ooo`040000003oool0oooo000000D0oooo00<000000?ooo`3oool00`3o
ool200000080oooo00<000000?ooo`3oool0C`3oool00240oooo00<000000?ooo`3oool0A`3oool2
00000080oooo0P0000040?ooo`030000003oool0oooo00<0oooo00D000000?ooo`3oool0oooo0000
00070?ooo`8000000`3oool00`000000oooo0?ooo`0N0?ooo`070000003oool0oooo0?ooo`000000
oooo000000060?ooo`050000003oool0oooo0?ooo`0000001@3oool00`000000oooo0?ooo`020?oo
o`8000000P3oool200000540oooo000Q0?ooo`030000003oool0oooo04P0oooo0P000000103oool0
00000?ooo`0000040?ooo`030000003oool0oooo00<0oooo00D000000?ooo`3oool0oooo00000006
0?ooo`030000003oool000000080oooo00<000000?ooo`3oool07P3oool010000000oooo0?ooo`3o
ool2000000H0oooo00D000000?ooo`3oool0oooo000000050?ooo`030000003oool0oooo0080oooo
00@000000?ooo`000000oooo0P00001B0?ooo`008@3oool00`000000oooo0?ooo`190?ooo`800000
00<0oooo0000000000001@3oool00`000000oooo0?ooo`030?ooo`040000003oool0oooo000000L0
oooo0P0000030?ooo`030000003oool0oooo01`0oooo00@000000?ooo`3oool0oooo0P0000070?oo
o`040000003oool0oooo000000D0oooo00<000000?ooo`3oool00`3oool2000000030?ooo`000000
000005<0oooo000Q0?ooo`800000B`3oool00`000000oooo0?ooo`02000000@0oooo00<000000?oo
o`3oool0103oool010000000oooo0?ooo`0000070?ooo`8000000P3oool00`000000oooo0?ooo`0L
0?ooo`050000003oool0oooo0?ooo`0000001`3oool010000000oooo0?ooo`0000060?ooo`030000
003oool0oooo0080oooo0P0000020?ooo`030000003oool0oooo0580oooo000Q0?ooo`030000003o
ool0oooo04/0oooo00<000000?ooo`3oool00P0000040?ooo`030000003oool0oooo00<0oooo00D0
00000?ooo`3oool0oooo000000070?ooo`050000003oool0oooo0?ooo`000000703oool01@000000
oooo0?ooo`3oool0000000P0oooo00@000000?ooo`3oool000001@3oool00`000000oooo0?ooo`03
0?ooo`040000003oool0oooo000005D0oooo000Q0?ooo`030000003oool0oooo04`0oooo00@00000
0?ooo`3oool000001@3oool00`000000oooo0?ooo`030?ooo`040000003oool0oooo000000P0oooo
00D000000?ooo`3oool0oooo0000000J0?ooo`040000003oool0oooo0?ooo`8000001`3oool01000
0000oooo0?ooo`0000050?ooo`030000003oool0oooo00<0oooo0P0000000`3oool000000?ooo`1E
0?ooo`008@3oool00`000000oooo0?ooo`1=0?ooo`040000003oool00000000000@0oooo00<00000
0?ooo`3oool0103oool010000000oooo0?ooo`0000070?ooo`8000000`3oool00`000000oooo0?oo
o`0F0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool01@3oool010000000oooo0?oo
o`0000060?ooo`030000003oool0oooo0080oooo0P0000000`3oool000000?ooo`1F0?ooo`008@3o
ool2000004l0oooo00<000000?ooo`0000001@3oool00`000000oooo0?ooo`030?ooo`040000003o
ool0oooo000000P0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0E0?ooo`040000
003oool0oooo0?ooo`8000001`3oool010000000oooo0?ooo`0000050?ooo`030000003oool0oooo
00<0oooo00<000000?ooo`000000F03oool00240oooo00<000000?ooo`3oool0C`3oool00`000000
oooo000000050?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3oool000001`3oool20000
00<0oooo00<000000?ooo`3oool0503oool010000000oooo0?ooo`3oool2000000L0oooo00@00000
0?ooo`3oool000001@3oool00`000000oooo0?ooo`030?ooo`030000003oool0000005T0oooo0008
0?ooo`800000103oool00`000000oooo0?ooo`020?ooo`@000000P3oool3000000D0oooo00<00000
0?ooo`3oool0D03oool00`000000oooo000000050?ooo`030000003oool0oooo00<0oooo00@00000
0?ooo`3oool000001`3oool2000000<0oooo00<000000?ooo`3oool04P3oool01`000000oooo0?oo
o`3oool000000?ooo`0000001P3oool010000000oooo0?ooo`0000050?ooo`030000003oool0oooo
00<0oooo00<000000?ooo`000000FP3oool000L0oooo00@000000?ooo`3oool00000203oool00`00
0000oooo0?ooo`060?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool0D@3oool30000
00@0oooo00<000000?ooo`3oool0103oool010000000oooo0?ooo`0000060?ooo`030000003oool0
000000<0oooo00<000000?ooo`3oool0403oool01`000000oooo0?ooo`3oool000000?ooo`000000
1P3oool010000000oooo0?ooo`0000060?ooo`030000003oool0oooo0080oooo0`00001K0?ooo`00
1`3oool010000000oooo0?ooo`0000090?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3o
ool00P3oool200000580oooo100000040?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3o
ool000001`3oool00`000000oooo000000030?ooo`030000003oool0oooo00h0oooo00D000000?oo
o`3oool0oooo000000020?ooo`030000003oool0oooo00@0oooo00@000000?ooo`3oool000001@3o
ool00`000000oooo0?ooo`030?ooo`<00000F`3oool000L0oooo00@000000?ooo`3oool000002P3o
ool010000000oooo0?ooo`3oool3000000D0oooo00<000000?ooo`3oool0DP3oool3000000D0oooo
00<000000?ooo`3oool00`3oool010000000oooo0?ooo`0000060?ooo`040000003oool0oooo0000
00<0oooo00<000000?ooo`3oool0303oool01@000000oooo0?ooo`3oool000000080oooo00<00000
0?ooo`3oool0103oool010000000oooo0?ooo`0000050?ooo`030000003oool0oooo00<0oooo0`00
001L0?ooo`001`3oool010000000oooo0?ooo`00000;0?ooo`040000003oool0oooo000000L0oooo
00<000000?ooo`3oool0D`3oool3000000D0oooo00<000000?ooo`3oool00`3oool010000000oooo
0?ooo`0000060?ooo`030000003oool0oooo008000000P3oool00`000000oooo0?ooo`0;0?ooo`04
0000003oool0000000000080oooo00<000000?ooo`3oool0103oool010000000oooo0?ooo`000005
0?ooo`030000003oool0oooo00<0oooo0`00001M0?ooo`001`3oool010000000oooo0?ooo`000008
0?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool01@3oool00`000000oooo0?oo
o`1D0?ooo`<00000103oool00`000000oooo0?ooo`040?ooo`040000003oool0oooo000000D0oooo
00<000000?ooo`3oool00P3oool00`000000oooo0000000<0?ooo`030000003oool0000000@0oooo
00<000000?ooo`3oool00`3oool010000000oooo0?ooo`0000060?ooo`030000003oool0oooo0080
oooo0`00001N0?ooo`00203oool2000000X0oooo0P0000030?ooo`@00000103oool2000005H0oooo
0`0000040?ooo`030000003oool0oooo00@0oooo00<000000?ooo`0000001P3oool00`000000oooo
0?ooo`020?ooo`030000003oool0000000X0oooo00<000000?ooo`000000103oool00`000000oooo
0?ooo`040?ooo`030000003oool0000000H0oooo00<000000?ooo`3oool00P3oool3000005l0oooo
000Q0?ooo`030000003oool0oooo05H0oooo0`0000040?ooo`030000003oool0oooo00@0oooo00<0
00000?ooo`0000001P3oool00`000000oooo0?ooo`020?ooo`030000003oool0000000P0oooo00<0
00000?ooo`000000103oool00`000000oooo0?ooo`040?ooo`030000003oool0000000H0oooo00<0
00000?ooo`3oool00P3oool300000600oooo000Q0?ooo`030000003oool0oooo05L0oooo10000003
0?ooo`030000003oool0oooo00@0oooo00<000000?ooo`0000001P3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0000000H0oooo00<000000?ooo`000000103oool00`000000oooo0?ooo`04
0?ooo`030000003oool0000000H0oooo00@000000?ooo`3oool0oooo1000001Q0?ooo`008@3oool0
0`000000oooo0?ooo`1H0?ooo`@000000P3oool00`000000oooo0?ooo`050?ooo`030000003oool0
000000D0oooo00<000000?ooo`3oool00`3oool00`000000oooo000000040?ooo`030000003oool0
000000D0oooo00<000000?ooo`3oool00`3oool00`000000oooo000000070?ooo`030000003oool0
oooo00@00000HP3oool00240oooo0P00001J0?ooo`D0000000<0oooo0000003oool01P3oool20000
00H0oooo00<000000?ooo`3oool00`3oool300000080oooo0`0000050?ooo`030000003oool0oooo
00@0oooo0P0000070?ooo`030000003oool0000000<0000000<0oooo0000003oool0H@3oool00240
oooo00<000000?ooo`3oool0F@3oool01@000000oooo0?ooo`000000oooo00<000001`3oool20000
00H0oooo00<000000?ooo`3oool0103oool4000000H0oooo00<000000?ooo`3oool0103oool20000
00L0oooo0`0000001@3oool000000?ooo`3oool0000006<0oooo000Q0?ooo`030000003oool0oooo
05X0oooo00@000000?ooo`3oool000000P3oool2000000L0oooo0P0000050?ooo`030000003oool0
oooo00@0oooo100000060?ooo`030000003oool0oooo00<0oooo0P0000070?ooo`8000000P3oool0
10000000oooo0?ooo`00001T0?ooo`008@3oool00`000000oooo0?ooo`1K0?ooo`030000003oool0
oooo008000000P3oool4000000@0oooo0P0000050?ooo`040000003oool0oooo0?ooo`800000103o
ool2000000<0oooo00<000000?ooo`3oool00`3oool2000000@0oooo100000020?ooo`8000000P3o
ool00`000000oooo0?ooo`1S0?ooo`008@3oool2000005d0oooo00<000000?ooo`3oool00`000002
0?ooo`030000003oool00000008000000P3oool3000000030?ooo`000000000000D000001P3oool7
000000040?ooo`000000000000000080oooo0`000000103oool000000?ooo`3oool300000080oooo
00<000000?ooo`3oool0I03oool00240oooo00<000000?ooo`3oool0G@3oool01@000000oooo0?oo
o`000000oooo00@000000`3oool6000000<0oooo0`0000080?ooo`<000000`3oool6000000<0oooo
100000001@3oool000000?ooo`3oool0000006L0oooo000Q0?ooo`030000003oool0oooo05h0oooo
00<000000?ooo`3oool00P0000030?ooo`<00000103oool5000000030?ooo`000000oooo00T0oooo
00<000000?ooo`000000100000040?ooo`<000000`3oool2000000<0oooo00<000000?ooo`3oool0
I@3oool00240oooo00<000000?ooo`3oool0GP3oool00`000000oooo0?ooo`020?ooo`8000000P3o
ool6000000<0oooo00D000000?ooo`3oool0oooo000000080?ooo`050000003oool0oooo0?ooo`00
00000`3oool600000080oooo0P0000040?ooo`030000003oool0oooo06H0oooo000Q0?ooo`800000
H03oool00`000000oooo0?ooo`030?ooo`050000003oool0oooo0?ooo`0000001`3oool200000080
oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`02000000L0oooo00D000000?ooo`3o
ool0oooo000000050?ooo`030000003oool0oooo06L0oooo000Q0?ooo`030000003oool0oooo0600
oooo00<000000?ooo`3oool00`3oool200000080oooo0P0000060?ooo`8000000P3oool00`000000
oooo0?ooo`020?ooo`030000003oool0oooo008000001P3oool200000080oooo0P0000050?ooo`03
0000003oool0oooo06P0oooo000>0?ooo`800000103oool00`000000oooo0?ooo`020?ooo`<00000
1@3oool00`000000oooo0?ooo`1Q0?ooo`8000001@3oool200000080oooo0P0000060?ooo`800000
00H0oooo0000003oool0oooo0000003oool2000000H0oooo0P0000020?ooo`8000001@3oool20000
06/0oooo000=0?ooo`040000003oool0oooo000000/0oooo00<000000?ooo`3oool00P3oool00`00
0000oooo0?ooo`1S0?ooo`030000003oool0oooo00@0oooo0`000000103oool00000000000000005
0?ooo`H000001@3oool3000000040?ooo`0000000000000000H0oooo00<000000?ooo`3oool0J`3o
ool000d0oooo00@000000?ooo`3oool000002`3oool00`000000oooo0?ooo`020?ooo`800000I@3o
ool2000000L0oooo1P0000030?ooo`H000000`3oool6000000L0oooo0P00001^0?ooo`003@3oool0
10000000oooo0?ooo`0000080?ooo`<000001@3oool00`000000oooo0?ooo`1V0?ooo`030000003o
ool0oooo00T0oooo1@0000040?ooo`D000002`3oool00`000000oooo0?ooo`1^0?ooo`003@3oool0
10000000oooo0?ooo`0000080?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0I`3o
ool00`000000oooo0?ooo`0;0?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool02`3o
ool00`000000oooo0?ooo`1_0?ooo`003@3oool010000000oooo0?ooo`0000080?ooo`030000003o
ool0oooo00D0oooo00<000000?ooo`3oool0J03oool2000000D0oooo1P0000080?ooo`H000001@3o
ool200000780oooo000>0?ooo`8000002@3oool4000000@0oooo0P00001[0?ooo`D00000503oool5
000007@0oooo000Q0?ooo`030000003oool0oooo0?`0oooo000Q0?ooo`030000003oool0oooo0?`0
oooo000Q0?ooo`030000003oool0oooo0?`0oooo003o0?ooob40oooo003o0?ooob40oooo003o0?oo
ob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?ooob40oooo003o0?oo
ob40oooo0000\
\>"],
  ImageRangeCache->{{{0, 287}, {176.938, 0}} -> {-0.421956, -1.48834, \
0.0126903, 0.0123104}}],

Cell[BoxData[
    TagBox[\(\[SkeletonIndicator]  Graphics  \[SkeletonIndicator]\),
      False,
      Editable->False]], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
ContourPlots of all inequalities violated more than 0.4 in the \
specified range:\
\>", "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(cont\)\(=\)\(ContPlotInequalities["\<3_2.ine\>", {x, 0, \[Pi]}, {y, 
          0, \[Pi]}, {{0, x}, {0, y}, {x, y}}, Prob, {10000, 20000}, 
        0.4]\)\(\[IndentingNewLine]\)\)\)], "Input"],

Cell[BoxData[
    RowBox[{"{", 
      RowBox[{
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False], ",", 
        TagBox[\(\[SkeletonIndicator]  
            ContourGraphics  \[SkeletonIndicator]\),
          False,
          Editable->False]}], "}"}]], "Output"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Graphical representation of some of the inequalities found above:\
\
\>", "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
    \(Show[GraphicsArray[\(Partition[cont, 3]\)[\([{1, 2}, All]\)]]] // 
      TableForm\)], "Input"],

Cell[GraphicsData["PostScript", "\<\
%!
%%Creator: Mathematica
%%AspectRatio: .65625 
MathPictureStart
/Mabs {
Mgmatrix idtransform
Mtmatrix dtransform
} bind def
/Mabsadd { Mabs
3 -1 roll add
3 1 roll add
exch } bind def
%% Graphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0238095 0.31746 0.015625 0.31746 [
[ 0 0 0 0 ]
[ 1 .65625 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 0 m
1 0 L
1 .65625 L
0 .65625 L
closepath
clip
newpath
% Start of sub-graphic
p
0.0238095 0.015625 0.321429 0.313244 MathSubStart
%% ContourGraphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0192308 0.306067 0.0192308 0.306067 [
[.01923 -0.0125 -3 -9 ]
[.01923 -0.0125 3 0 ]
[.17226 -0.0125 -9 -9 ]
[.17226 -0.0125 9 0 ]
[.3253 -0.0125 -3 -9 ]
[.3253 -0.0125 3 0 ]
[.47833 -0.0125 -9 -9 ]
[.47833 -0.0125 9 0 ]
[.63137 -0.0125 -3 -9 ]
[.63137 -0.0125 3 0 ]
[.7844 -0.0125 -9 -9 ]
[.7844 -0.0125 9 0 ]
[.93743 -0.0125 -3 -9 ]
[.93743 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01923 -6 -4.5 ]
[-0.0125 .01923 0 4.5 ]
[-0.0125 .17226 -18 -4.5 ]
[-0.0125 .17226 0 4.5 ]
[-0.0125 .3253 -6 -4.5 ]
[-0.0125 .3253 0 4.5 ]
[-0.0125 .47833 -18 -4.5 ]
[-0.0125 .47833 0 4.5 ]
[-0.0125 .63137 -6 -4.5 ]
[-0.0125 .63137 0 4.5 ]
[-0.0125 .7844 -18 -4.5 ]
[-0.0125 .7844 0 4.5 ]
[-0.0125 .93743 -6 -4.5 ]
[-0.0125 .93743 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 1 .125 0 ]
[ 1 0 .125 0 ]
[.5 1.0125 -152 0 ]
[.5 1.0125 152 87.8125 ]
[ 0 0 0 0 ]
[ 1 1 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.01923 0 m
.01923 .00625 L
s
[(0)] .01923 -0.0125 0 1 Mshowa
.17226 0 m
.17226 .00625 L
s
[(0.5)] .17226 -0.0125 0 1 Mshowa
.3253 0 m
.3253 .00625 L
s
[(1)] .3253 -0.0125 0 1 Mshowa
.47833 0 m
.47833 .00625 L
s
[(1.5)] .47833 -0.0125 0 1 Mshowa
.63137 0 m
.63137 .00625 L
s
[(2)] .63137 -0.0125 0 1 Mshowa
.7844 0 m
.7844 .00625 L
s
[(2.5)] .7844 -0.0125 0 1 Mshowa
.93743 0 m
.93743 .00625 L
s
[(3)] .93743 -0.0125 0 1 Mshowa
.125 Mabswid
.04984 0 m
.04984 .00375 L
s
.08044 0 m
.08044 .00375 L
s
.11105 0 m
.11105 .00375 L
s
.14166 0 m
.14166 .00375 L
s
.20287 0 m
.20287 .00375 L
s
.23348 0 m
.23348 .00375 L
s
.26408 0 m
.26408 .00375 L
s
.29469 0 m
.29469 .00375 L
s
.3559 0 m
.3559 .00375 L
s
.38651 0 m
.38651 .00375 L
s
.41712 0 m
.41712 .00375 L
s
.44772 0 m
.44772 .00375 L
s
.50894 0 m
.50894 .00375 L
s
.53955 0 m
.53955 .00375 L
s
.57015 0 m
.57015 .00375 L
s
.60076 0 m
.60076 .00375 L
s
.66197 0 m
.66197 .00375 L
s
.69258 0 m
.69258 .00375 L
s
.72319 0 m
.72319 .00375 L
s
.75379 0 m
.75379 .00375 L
s
.81501 0 m
.81501 .00375 L
s
.84561 0 m
.84561 .00375 L
s
.87622 0 m
.87622 .00375 L
s
.90683 0 m
.90683 .00375 L
s
.96804 0 m
.96804 .00375 L
s
.99865 0 m
.99865 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01923 m
.00625 .01923 L
s
[(0)] -0.0125 .01923 1 0 Mshowa
0 .17226 m
.00625 .17226 L
s
[(0.5)] -0.0125 .17226 1 0 Mshowa
0 .3253 m
.00625 .3253 L
s
[(1)] -0.0125 .3253 1 0 Mshowa
0 .47833 m
.00625 .47833 L
s
[(1.5)] -0.0125 .47833 1 0 Mshowa
0 .63137 m
.00625 .63137 L
s
[(2)] -0.0125 .63137 1 0 Mshowa
0 .7844 m
.00625 .7844 L
s
[(2.5)] -0.0125 .7844 1 0 Mshowa
0 .93743 m
.00625 .93743 L
s
[(3)] -0.0125 .93743 1 0 Mshowa
.125 Mabswid
0 .04984 m
.00375 .04984 L
s
0 .08044 m
.00375 .08044 L
s
0 .11105 m
.00375 .11105 L
s
0 .14166 m
.00375 .14166 L
s
0 .20287 m
.00375 .20287 L
s
0 .23348 m
.00375 .23348 L
s
0 .26408 m
.00375 .26408 L
s
0 .29469 m
.00375 .29469 L
s
0 .3559 m
.00375 .3559 L
s
0 .38651 m
.00375 .38651 L
s
0 .41712 m
.00375 .41712 L
s
0 .44772 m
.00375 .44772 L
s
0 .50894 m
.00375 .50894 L
s
0 .53955 m
.00375 .53955 L
s
0 .57015 m
.00375 .57015 L
s
0 .60076 m
.00375 .60076 L
s
0 .66197 m
.00375 .66197 L
s
0 .69258 m
.00375 .69258 L
s
0 .72319 m
.00375 .72319 L
s
0 .75379 m
.00375 .75379 L
s
0 .81501 m
.00375 .81501 L
s
0 .84561 m
.00375 .84561 L
s
0 .87622 m
.00375 .87622 L
s
0 .90683 m
.00375 .90683 L
s
0 .96804 m
.00375 .96804 L
s
0 .99865 m
.00375 .99865 L
s
.25 Mabswid
0 0 m
0 1 L
s
.01923 .99375 m
.01923 1 L
s
.17226 .99375 m
.17226 1 L
s
.3253 .99375 m
.3253 1 L
s
.47833 .99375 m
.47833 1 L
s
.63137 .99375 m
.63137 1 L
s
.7844 .99375 m
.7844 1 L
s
.93743 .99375 m
.93743 1 L
s
.125 Mabswid
.04984 .99625 m
.04984 1 L
s
.08044 .99625 m
.08044 1 L
s
.11105 .99625 m
.11105 1 L
s
.14166 .99625 m
.14166 1 L
s
.20287 .99625 m
.20287 1 L
s
.23348 .99625 m
.23348 1 L
s
.26408 .99625 m
.26408 1 L
s
.29469 .99625 m
.29469 1 L
s
.3559 .99625 m
.3559 1 L
s
.38651 .99625 m
.38651 1 L
s
.41712 .99625 m
.41712 1 L
s
.44772 .99625 m
.44772 1 L
s
.50894 .99625 m
.50894 1 L
s
.53955 .99625 m
.53955 1 L
s
.57015 .99625 m
.57015 1 L
s
.60076 .99625 m
.60076 1 L
s
.66197 .99625 m
.66197 1 L
s
.69258 .99625 m
.69258 1 L
s
.72319 .99625 m
.72319 1 L
s
.75379 .99625 m
.75379 1 L
s
.81501 .99625 m
.81501 1 L
s
.84561 .99625 m
.84561 1 L
s
.87622 .99625 m
.87622 1 L
s
.90683 .99625 m
.90683 1 L
s
.96804 .99625 m
.96804 1 L
s
.99865 .99625 m
.99865 1 L
s
.25 Mabswid
0 1 m
1 1 L
s
.99375 .01923 m
1 .01923 L
s
.99375 .17226 m
1 .17226 L
s
.99375 .3253 m
1 .3253 L
s
.99375 .47833 m
1 .47833 L
s
.99375 .63137 m
1 .63137 L
s
.99375 .7844 m
1 .7844 L
s
.99375 .93743 m
1 .93743 L
s
.125 Mabswid
.99625 .04984 m
1 .04984 L
s
.99625 .08044 m
1 .08044 L
s
.99625 .11105 m
1 .11105 L
s
.99625 .14166 m
1 .14166 L
s
.99625 .20287 m
1 .20287 L
s
.99625 .23348 m
1 .23348 L
s
.99625 .26408 m
1 .26408 L
s
.99625 .29469 m
1 .29469 L
s
.99625 .3559 m
1 .3559 L
s
.99625 .38651 m
1 .38651 L
s
.99625 .41712 m
1 .41712 L
s
.99625 .44772 m
1 .44772 L
s
.99625 .50894 m
1 .50894 L
s
.99625 .53955 m
1 .53955 L
s
.99625 .57015 m
1 .57015 L
s
.99625 .60076 m
1 .60076 L
s
.99625 .66197 m
1 .66197 L
s
.99625 .69258 m
1 .69258 L
s
.99625 .72319 m
1 .72319 L
s
.99625 .75379 m
1 .75379 L
s
.99625 .81501 m
1 .81501 L
s
.99625 .84561 m
1 .84561 L
s
.99625 .87622 m
1 .87622 L
s
.99625 .90683 m
1 .90683 L
s
.99625 .96804 m
1 .96804 L
s
.99625 .99865 m
1 .99865 L
s
.25 Mabswid
1 0 m
1 1 L
s
gsave
.5 1.0125 -213 -4 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 95.8125 translate 1 -1 scale
63.000 11.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
%%BeginResource: font Courier-MISO
%%BeginFont: Courier-MISO
/Courier /Courier-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
69.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
81.000 11.250 moveto
(a1) show
99.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
111.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a1b1) show
141.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
153.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
165.000 11.250 moveto
(a1b1c1) show
207.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
219.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a1b1c2) show
261.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
273.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
285.000 11.250 moveto
(a1b2) show
315.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
81.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a1b2c1) show
123.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
135.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(3) show
147.000 30.750 moveto
(a1b2c2) show
189.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
201.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
213.000 30.750 moveto
(a1c1) show
243.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
255.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
267.000 30.750 moveto
(a1c2) show
297.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
309.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a2) show
327.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
81.000 50.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
93.000 50.250 moveto
(a2b1) show
123.000 50.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
135.000 50.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a2b1c1) show
177.000 50.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
189.000 50.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(3) show
201.000 50.250 moveto
(a2b1c2) show
243.000 50.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
255.000 50.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a2b2) show
285.000 50.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
297.000 50.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(4) show
309.000 50.250 moveto
(a2b2c1) show
351.000 50.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
81.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a2b2c2) show
123.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
135.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
147.000 69.750 moveto
(a2c1) show
177.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
189.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(3) show
201.000 69.750 moveto
(a2c2) show
231.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
243.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(b1) show
261.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
273.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(b1c1) show
303.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
81.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
93.000 89.250 moveto
(b1c2) show
123.000 89.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
135.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(b2c1) show
165.000 89.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
177.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(b2c2) show
207.000 89.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
219.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
231.000 89.250 moveto
(c2) show
249.000 89.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(<=) show
267.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(0) show
273.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 0 m
1 0 L
1 1 L
0 1 L
closepath
clip
newpath
1 g
.01923 .98077 m
.98077 .98077 L
.98077 .01923 L
.01923 .01923 L
F
.967 g
.01923 .71977 m
.05769 .73894 L
.09615 .74216 L
.13462 .73772 L
.17308 .7272 L
.21094 .71154 L
.21154 .71116 L
.25 .68995 L
.27538 .67308 L
.28846 .66319 L
.32247 .63462 L
.32692 .6305 L
.3607 .59615 L
.36538 .591 L
.39231 .55769 L
.40385 .54203 L
.41781 .51923 L
.43694 .48077 L
.44231 .4661 L
.44863 .44231 L
.45122 .40385 L
.44242 .36538 L
.44231 .36505 L
.41959 .32692 L
.40385 .3102 L
.37571 .28846 L
.36538 .28301 L
.32692 .26857 L
.28846 .26593 L
.25 .27558 L
.22133 .28846 L
.21154 .29773 L
.17751 .32692 L
.17308 .3318 L
.1433 .36538 L
.13462 .37667 L
.11456 .40385 L
.09615 .43151 L
.0893 .44231 L
.06649 .48077 L
.05769 .49667 L
.04637 .51923 L
.02871 .55769 L
.01923 .57764 L
F
.933 g
.01923 .69229 m
.03383 .71154 L
.05769 .72573 L
.09615 .73191 L
.13462 .72865 L
.17308 .7187 L
.19467 .71154 L
.21154 .70309 L
.25 .68178 L
.26359 .67308 L
.28846 .65485 L
.31284 .63462 L
.32692 .62165 L
.35185 .59615 L
.36538 .58096 L
.38366 .55769 L
.40385 .52834 L
.40903 .51923 L
.42785 .48077 L
.43885 .44231 L
.44044 .40385 L
.43032 .36538 L
.40429 .32692 L
.40385 .32645 L
.36538 .29627 L
.34922 .28846 L
.32692 .28119 L
.28846 .27835 L
.25 .28792 L
.2483 .28846 L
.21154 .30997 L
.1899 .32692 L
.17308 .34399 L
.15338 .36538 L
.13462 .38907 L
.12356 .40385 L
.09769 .44231 L
.09615 .44475 L
.07461 .48077 L
.05769 .51248 L
.05446 .51923 L
.03738 .55769 L
.02323 .59615 L
.01923 .60826 L
F
.9 g
.21154 .3223 m
.25 .30029 L
.28846 .29087 L
.32692 .29402 L
.36538 .31015 L
.38849 .32692 L
.40385 .34322 L
.41739 .36538 L
.42938 .40385 L
.42884 .44231 L
.41846 .48077 L
.40385 .51462 L
.40004 .51923 L
.37467 .55769 L
.36538 .56989 L
.34254 .59615 L
.32692 .61223 L
.30249 .63462 L
.28846 .64609 L
.2503 .67308 L
.25 .67326 L
.21154 .69466 L
.17308 .70986 L
.16749 .71154 L
.13462 .71899 L
.09615 .72063 L
.06094 .71154 L
.05769 .71052 L
.03618 .67308 L
.02663 .63462 L
.03353 .59615 L
.04612 .55769 L
.05769 .52909 L
.06283 .51923 L
.08307 .48077 L
.09615 .45849 L
.10626 .44231 L
.1331 .40385 L
.13462 .40184 L
.16444 .36538 L
.17308 .35636 L
.20503 .32692 L
F
.867 g
.25 .31282 m
.28846 .30354 L
.32692 .3072 L
.36538 .32512 L
.36812 .32692 L
.40339 .36538 L
.40385 .36622 L
.41772 .40385 L
.4184 .44231 L
.40871 .48077 L
.40385 .49581 L
.39079 .51923 L
.36538 .55756 L
.36527 .55769 L
.33267 .59615 L
.32692 .60211 L
.29124 .63462 L
.28846 .63685 L
.25 .6646 L
.23699 .67308 L
.21154 .68578 L
.17308 .70078 L
.13462 .70883 L
.09615 .70854 L
.05769 .69496 L
.05056 .67308 L
.03931 .63462 L
.0435 .59615 L
.05512 .55769 L
.05769 .55026 L
.07159 .51923 L
.09194 .48077 L
.09615 .47341 L
.11534 .44231 L
.13462 .41492 L
.14281 .40385 L
.17308 .36898 L
.17621 .36538 L
.21154 .33476 L
.21832 .32692 L
F
.833 g
.25 .3256 m
.28846 .31658 L
.32692 .32104 L
.34214 .32692 L
.36538 .34067 L
.38893 .36538 L
.40385 .3983 L
.40528 .40385 L
.40743 .44231 L
.40385 .46296 L
.39869 .48077 L
.38109 .51923 L
.36538 .54528 L
.35572 .55769 L
.32692 .59156 L
.32242 .59615 L
.28846 .62739 L
.27974 .63462 L
.25 .6554 L
.21907 .67308 L
.21154 .67639 L
.17308 .69104 L
.13462 .69822 L
.09615 .69559 L
.06078 .67308 L
.05769 .66522 L
.05087 .63462 L
.05369 .59615 L
.05769 .5793 L
.06459 .55769 L
.08084 .51923 L
.09615 .48918 L
.10105 .48077 L
.12504 .44231 L
.13462 .42872 L
.15339 .40385 L
.17308 .38189 L
.18877 .36538 L
.21154 .34747 L
.24561 .32692 L
F
.8 g
.21154 .36059 m
.25 .33863 L
.28846 .33005 L
.32692 .33541 L
.36538 .35912 L
.37137 .36538 L
.39249 .40385 L
.39614 .44231 L
.38824 .48077 L
.37083 .51923 L
.36538 .52929 L
.34549 .55769 L
.32692 .58025 L
.31159 .59615 L
.28846 .61725 L
.26655 .63462 L
.25 .64556 L
.21154 .66672 L
.19578 .67308 L
.17308 .6805 L
.13462 .68626 L
.09615 .67904 L
.08394 .67308 L
.06344 .63462 L
.06462 .59615 L
.07472 .55769 L
.09066 .51923 L
.09615 .50746 L
.11061 .48077 L
.13462 .44345 L
.1354 .44231 L
.16524 .40385 L
.17308 .3954 L
.20477 .36538 L
F
.767 g
.25 .35221 m
.28846 .34401 L
.32692 .35101 L
.35589 .36538 L
.36538 .37661 L
.37804 .40385 L
.38403 .44231 L
.37703 .48077 L
.36538 .50894 L
.36021 .51923 L
.33442 .55769 L
.32692 .56713 L
.29945 .59615 L
.28846 .60607 L
.25054 .63462 L
.25 .63495 L
.21154 .65638 L
.17308 .66937 L
.13462 .67268 L
.09615 .65865 L
.07912 .63462 L
.07684 .59615 L
.08571 .55769 L
.09615 .52435 L
.10084 .51923 L
.12098 .48077 L
.13462 .45891 L
.14593 .44231 L
.17308 .40948 L
.17759 .40385 L
.21154 .3741 L
.22444 .36538 L
F
.733 g
.28846 .35909 m
.31976 .36538 L
.32692 .36819 L
.3624 .40385 L
.36538 .41356 L
.37058 .44231 L
.36538 .47906 L
.36493 .48077 L
.34893 .51923 L
.32692 .55343 L
.32279 .55769 L
.28846 .59399 L
.28626 .59615 L
.25 .62418 L
.23658 .63462 L
.21154 .64492 L
.17308 .65748 L
.13462 .65914 L
.09968 .63462 L
.09615 .62774 L
.09088 .59615 L
.09615 .56347 L
.09757 .55769 L
.11164 .51923 L
.13236 .48077 L
.13462 .47701 L
.15801 .44231 L
.17308 .42445 L
.19162 .40385 L
.21154 .38835 L
.25 .36654 L
.25326 .36538 L
F
.7 g
.21154 .40383 m
.25 .38148 L
.28846 .37493 L
.32692 .38746 L
.34434 .40385 L
.35684 .44231 L
.35261 .48077 L
.33628 .51923 L
.32692 .53666 L
.31029 .55769 L
.28846 .5813 L
.27233 .59615 L
.25 .61185 L
.21154 .63247 L
.2053 .63462 L
.17308 .64331 L
.13462 .63933 L
.12704 .63462 L
.10468 .59615 L
.10976 .55769 L
.12386 .51923 L
.13462 .4954 L
.14378 .48077 L
.17218 .44231 L
.17308 .44126 L
.21151 .40385 L
F
.667 g
.25 .39835 m
.28846 .39332 L
.31434 .40385 L
.32692 .4158 L
.33988 .44231 L
.33794 .48077 L
.32692 .5098 L
.32295 .51923 L
.29505 .55769 L
.28846 .56499 L
.25192 .59615 L
.25 .59737 L
.21154 .61933 L
.17308 .62918 L
.13462 .61236 L
.12429 .59615 L
.12479 .55769 L
.13462 .52688 L
.13702 .51923 L
.15742 .48077 L
.17308 .45878 L
.18491 .44231 L
.21154 .41995 L
.23759 .40385 L
F
.633 g
.21154 .43964 m
.25 .4159 L
.28846 .41053 L
.31727 .44231 L
.32374 .48077 L
.30792 .51923 L
.28846 .54475 L
.28273 .55769 L
.25 .58357 L
.22433 .59615 L
.21154 .60198 L
.17308 .60852 L
.15357 .59615 L
.14313 .55769 L
.15106 .51923 L
.17308 .4831 L
.17466 .48077 L
.20781 .44231 L
F
.6 g
.25 .44072 m
.27932 .44231 L
.28846 .44863 L
.30272 .48077 L
.28846 .51455 L
.28589 .51923 L
.25428 .55769 L
.25 .56046 L
.21154 .58008 L
.17308 .57194 L
.16717 .55769 L
.17308 .51949 L
.17318 .51923 L
.19565 .48077 L
.21154 .4588 L
.24551 .44231 L
F
.567 g
.25 .47974 m
.25364 .48077 L
.2533 .51923 L
.25 .52353 L
.21154 .5408 L
.20542 .51923 L
.21154 .50526 L
.24016 .48077 L
F
MathSubEnd
P
% End of sub-graphic
% Start of sub-graphic
p
0.35119 0.015625 0.64881 0.313244 MathSubStart
%% ContourGraphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0192308 0.306067 0.0192308 0.306067 [
[.01923 -0.0125 -3 -9 ]
[.01923 -0.0125 3 0 ]
[.17226 -0.0125 -9 -9 ]
[.17226 -0.0125 9 0 ]
[.3253 -0.0125 -3 -9 ]
[.3253 -0.0125 3 0 ]
[.47833 -0.0125 -9 -9 ]
[.47833 -0.0125 9 0 ]
[.63137 -0.0125 -3 -9 ]
[.63137 -0.0125 3 0 ]
[.7844 -0.0125 -9 -9 ]
[.7844 -0.0125 9 0 ]
[.93743 -0.0125 -3 -9 ]
[.93743 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01923 -6 -4.5 ]
[-0.0125 .01923 0 4.5 ]
[-0.0125 .17226 -18 -4.5 ]
[-0.0125 .17226 0 4.5 ]
[-0.0125 .3253 -6 -4.5 ]
[-0.0125 .3253 0 4.5 ]
[-0.0125 .47833 -18 -4.5 ]
[-0.0125 .47833 0 4.5 ]
[-0.0125 .63137 -6 -4.5 ]
[-0.0125 .63137 0 4.5 ]
[-0.0125 .7844 -18 -4.5 ]
[-0.0125 .7844 0 4.5 ]
[-0.0125 .93743 -6 -4.5 ]
[-0.0125 .93743 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 1 .125 0 ]
[ 1 0 .125 0 ]
[.5 1.0125 -140 0 ]
[.5 1.0125 140 87.8125 ]
[ 0 0 0 0 ]
[ 1 1 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.01923 0 m
.01923 .00625 L
s
[(0)] .01923 -0.0125 0 1 Mshowa
.17226 0 m
.17226 .00625 L
s
[(0.5)] .17226 -0.0125 0 1 Mshowa
.3253 0 m
.3253 .00625 L
s
[(1)] .3253 -0.0125 0 1 Mshowa
.47833 0 m
.47833 .00625 L
s
[(1.5)] .47833 -0.0125 0 1 Mshowa
.63137 0 m
.63137 .00625 L
s
[(2)] .63137 -0.0125 0 1 Mshowa
.7844 0 m
.7844 .00625 L
s
[(2.5)] .7844 -0.0125 0 1 Mshowa
.93743 0 m
.93743 .00625 L
s
[(3)] .93743 -0.0125 0 1 Mshowa
.125 Mabswid
.04984 0 m
.04984 .00375 L
s
.08044 0 m
.08044 .00375 L
s
.11105 0 m
.11105 .00375 L
s
.14166 0 m
.14166 .00375 L
s
.20287 0 m
.20287 .00375 L
s
.23348 0 m
.23348 .00375 L
s
.26408 0 m
.26408 .00375 L
s
.29469 0 m
.29469 .00375 L
s
.3559 0 m
.3559 .00375 L
s
.38651 0 m
.38651 .00375 L
s
.41712 0 m
.41712 .00375 L
s
.44772 0 m
.44772 .00375 L
s
.50894 0 m
.50894 .00375 L
s
.53955 0 m
.53955 .00375 L
s
.57015 0 m
.57015 .00375 L
s
.60076 0 m
.60076 .00375 L
s
.66197 0 m
.66197 .00375 L
s
.69258 0 m
.69258 .00375 L
s
.72319 0 m
.72319 .00375 L
s
.75379 0 m
.75379 .00375 L
s
.81501 0 m
.81501 .00375 L
s
.84561 0 m
.84561 .00375 L
s
.87622 0 m
.87622 .00375 L
s
.90683 0 m
.90683 .00375 L
s
.96804 0 m
.96804 .00375 L
s
.99865 0 m
.99865 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01923 m
.00625 .01923 L
s
[(0)] -0.0125 .01923 1 0 Mshowa
0 .17226 m
.00625 .17226 L
s
[(0.5)] -0.0125 .17226 1 0 Mshowa
0 .3253 m
.00625 .3253 L
s
[(1)] -0.0125 .3253 1 0 Mshowa
0 .47833 m
.00625 .47833 L
s
[(1.5)] -0.0125 .47833 1 0 Mshowa
0 .63137 m
.00625 .63137 L
s
[(2)] -0.0125 .63137 1 0 Mshowa
0 .7844 m
.00625 .7844 L
s
[(2.5)] -0.0125 .7844 1 0 Mshowa
0 .93743 m
.00625 .93743 L
s
[(3)] -0.0125 .93743 1 0 Mshowa
.125 Mabswid
0 .04984 m
.00375 .04984 L
s
0 .08044 m
.00375 .08044 L
s
0 .11105 m
.00375 .11105 L
s
0 .14166 m
.00375 .14166 L
s
0 .20287 m
.00375 .20287 L
s
0 .23348 m
.00375 .23348 L
s
0 .26408 m
.00375 .26408 L
s
0 .29469 m
.00375 .29469 L
s
0 .3559 m
.00375 .3559 L
s
0 .38651 m
.00375 .38651 L
s
0 .41712 m
.00375 .41712 L
s
0 .44772 m
.00375 .44772 L
s
0 .50894 m
.00375 .50894 L
s
0 .53955 m
.00375 .53955 L
s
0 .57015 m
.00375 .57015 L
s
0 .60076 m
.00375 .60076 L
s
0 .66197 m
.00375 .66197 L
s
0 .69258 m
.00375 .69258 L
s
0 .72319 m
.00375 .72319 L
s
0 .75379 m
.00375 .75379 L
s
0 .81501 m
.00375 .81501 L
s
0 .84561 m
.00375 .84561 L
s
0 .87622 m
.00375 .87622 L
s
0 .90683 m
.00375 .90683 L
s
0 .96804 m
.00375 .96804 L
s
0 .99865 m
.00375 .99865 L
s
.25 Mabswid
0 0 m
0 1 L
s
.01923 .99375 m
.01923 1 L
s
.17226 .99375 m
.17226 1 L
s
.3253 .99375 m
.3253 1 L
s
.47833 .99375 m
.47833 1 L
s
.63137 .99375 m
.63137 1 L
s
.7844 .99375 m
.7844 1 L
s
.93743 .99375 m
.93743 1 L
s
.125 Mabswid
.04984 .99625 m
.04984 1 L
s
.08044 .99625 m
.08044 1 L
s
.11105 .99625 m
.11105 1 L
s
.14166 .99625 m
.14166 1 L
s
.20287 .99625 m
.20287 1 L
s
.23348 .99625 m
.23348 1 L
s
.26408 .99625 m
.26408 1 L
s
.29469 .99625 m
.29469 1 L
s
.3559 .99625 m
.3559 1 L
s
.38651 .99625 m
.38651 1 L
s
.41712 .99625 m
.41712 1 L
s
.44772 .99625 m
.44772 1 L
s
.50894 .99625 m
.50894 1 L
s
.53955 .99625 m
.53955 1 L
s
.57015 .99625 m
.57015 1 L
s
.60076 .99625 m
.60076 1 L
s
.66197 .99625 m
.66197 1 L
s
.69258 .99625 m
.69258 1 L
s
.72319 .99625 m
.72319 1 L
s
.75379 .99625 m
.75379 1 L
s
.81501 .99625 m
.81501 1 L
s
.84561 .99625 m
.84561 1 L
s
.87622 .99625 m
.87622 1 L
s
.90683 .99625 m
.90683 1 L
s
.96804 .99625 m
.96804 1 L
s
.99865 .99625 m
.99865 1 L
s
.25 Mabswid
0 1 m
1 1 L
s
.99375 .01923 m
1 .01923 L
s
.99375 .17226 m
1 .17226 L
s
.99375 .3253 m
1 .3253 L
s
.99375 .47833 m
1 .47833 L
s
.99375 .63137 m
1 .63137 L
s
.99375 .7844 m
1 .7844 L
s
.99375 .93743 m
1 .93743 L
s
.125 Mabswid
.99625 .04984 m
1 .04984 L
s
.99625 .08044 m
1 .08044 L
s
.99625 .11105 m
1 .11105 L
s
.99625 .14166 m
1 .14166 L
s
.99625 .20287 m
1 .20287 L
s
.99625 .23348 m
1 .23348 L
s
.99625 .26408 m
1 .26408 L
s
.99625 .29469 m
1 .29469 L
s
.99625 .3559 m
1 .3559 L
s
.99625 .38651 m
1 .38651 L
s
.99625 .41712 m
1 .41712 L
s
.99625 .44772 m
1 .44772 L
s
.99625 .50894 m
1 .50894 L
s
.99625 .53955 m
1 .53955 L
s
.99625 .57015 m
1 .57015 L
s
.99625 .60076 m
1 .60076 L
s
.99625 .66197 m
1 .66197 L
s
.99625 .69258 m
1 .69258 L
s
.99625 .72319 m
1 .72319 L
s
.99625 .75379 m
1 .75379 L
s
.99625 .81501 m
1 .81501 L
s
.99625 .84561 m
1 .84561 L
s
.99625 .87622 m
1 .87622 L
s
.99625 .90683 m
1 .90683 L
s
.99625 .96804 m
1 .96804 L
s
.99625 .99865 m
1 .99865 L
s
.25 Mabswid
1 0 m
1 1 L
s
gsave
.5 1.0125 -201 -4 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 95.8125 translate 1 -1 scale
63.000 11.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
%%BeginResource: font Courier-MISO
%%BeginFont: Courier-MISO
/Courier /Courier-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
69.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
81.000 11.250 moveto
(a1) show
99.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
111.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
123.000 11.250 moveto
(a1b1) show
153.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
165.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(3) show
177.000 11.250 moveto
(a1b1c1) show
219.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
231.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a1b1c2) show
273.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
285.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
297.000 11.250 moveto
(a1b2) show
327.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
81.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a1b2c1) show
123.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
135.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
147.000 30.750 moveto
(a1b2c2) show
189.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
201.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
213.000 30.750 moveto
(a1c1) show
243.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
255.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a1c2) show
285.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
297.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a2) show
315.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
81.000 50.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(3) show
93.000 50.250 moveto
(a2b1) show
123.000 50.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
135.000 50.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a2b1c1) show
177.000 50.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
189.000 50.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(3) show
201.000 50.250 moveto
(a2b1c2) show
243.000 50.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
255.000 50.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
267.000 50.250 moveto
(a2b2) show
297.000 50.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
81.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(4) show
93.000 69.750 moveto
(a2b2c1) show
135.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
147.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a2b2c2) show
189.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
201.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a2c1) show
231.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
243.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
255.000 69.750 moveto
(a2c2) show
285.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
297.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
309.000 69.750 moveto
(b1) show
327.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
81.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(b1c1) show
111.000 89.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
123.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
135.000 89.250 moveto
(b1c2) show
165.000 89.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
177.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(b2c1) show
207.000 89.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
219.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(b2c2) show
249.000 89.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
261.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(c2) show
279.000 89.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(<=) show
297.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(0) show
303.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 0 m
1 0 L
1 1 L
0 1 L
closepath
clip
newpath
1 g
.01923 .98077 m
.98077 .98077 L
.98077 .01923 L
.01923 .01923 L
F
.967 g
.01923 .76032 m
.05769 .75722 L
.0947 .75 L
.09615 .74966 L
.13462 .73862 L
.17308 .72395 L
.20058 .71154 L
.21154 .70592 L
.25 .68448 L
.26829 .67308 L
.28846 .65953 L
.32193 .63462 L
.32692 .63068 L
.36538 .59758 L
.36691 .59615 L
.40385 .55922 L
.40522 .55769 L
.43731 .51923 L
.44231 .51372 L
.46256 .48077 L
.47934 .44231 L
.48077 .43728 L
.48496 .40385 L
.48077 .37881 L
.4755 .36538 L
.44549 .32692 L
.44231 .32407 L
.40385 .29859 L
.38228 .28846 L
.36538 .28354 L
.32692 .27636 L
.28846 .27726 L
.25 .28664 L
.24429 .28846 L
.21154 .30472 L
.17849 .32692 L
.17308 .33143 L
.13546 .36538 L
.13462 .36625 L
.10004 .40385 L
.09615 .40846 L
.06905 .44231 L
.05769 .45751 L
.04142 .48077 L
.01923 .5135 L
F
.933 g
.01923 .74806 m
.05769 .74712 L
.09615 .74085 L
.13462 .73028 L
.17308 .71589 L
.18349 .71154 L
.21154 .69813 L
.25 .67655 L
.2557 .67308 L
.28846 .65144 L
.31121 .63462 L
.32692 .62225 L
.35687 .59615 L
.36538 .5884 L
.3953 .55769 L
.40385 .54868 L
.42708 .51923 L
.44231 .49889 L
.45165 .48077 L
.46744 .44231 L
.47161 .40385 L
.46006 .36538 L
.44231 .33955 L
.42638 .32692 L
.40385 .31192 L
.36538 .29551 L
.33206 .28846 L
.32692 .28791 L
.28964 .28846 L
.28846 .28861 L
.25 .29789 L
.21154 .31599 L
.1937 .32692 L
.17308 .34272 L
.14697 .36538 L
.13462 .37768 L
.11013 .40385 L
.09615 .4203 L
.07849 .44231 L
.05769 .47029 L
.05046 .48077 L
.02514 .51923 L
.01923 .5278 L
F
.9 g
.01923 .73528 m
.05769 .73654 L
.09615 .73139 L
.13462 .72148 L
.16462 .71154 L
.17308 .70761 L
.21154 .68999 L
.24239 .67308 L
.25 .66843 L
.28846 .64296 L
.29983 .63462 L
.32692 .61328 L
.34641 .59615 L
.36538 .57848 L
.38504 .55769 L
.40385 .53654 L
.41656 .51923 L
.44048 .48077 L
.44231 .47709 L
.45524 .44231 L
.45787 .40385 L
.4438 .36538 L
.44231 .36273 L
.40436 .32692 L
.40385 .32659 L
.36538 .30798 L
.32692 .29964 L
.28846 .30007 L
.25 .30928 L
.21211 .32692 L
.21154 .3274 L
.17308 .35421 L
.15964 .36538 L
.13462 .38941 L
.12087 .40385 L
.09615 .43261 L
.08836 .44231 L
.05981 .48077 L
.05769 .48375 L
.03482 .51923 L
.01923 .54387 L
F
.867 g
.01923 .718 m
.05769 .72444 L
.09615 .7211 L
.13462 .71213 L
.13691 .71154 L
.17308 .69901 L
.21154 .68142 L
.2276 .67308 L
.25 .65999 L
.28767 .63462 L
.28846 .63404 L
.32692 .60367 L
.33541 .59615 L
.36538 .5675 L
.37437 .55769 L
.40385 .52193 L
.40568 .51923 L
.42907 .48077 L
.44231 .44387 L
.44264 .44231 L
.44356 .40385 L
.44231 .3981 L
.42681 .36538 L
.40385 .34157 L
.37963 .32692 L
.36538 .3213 L
.32692 .31183 L
.28846 .31184 L
.25 .32092 L
.23235 .32692 L
.21154 .33896 L
.17374 .36538 L
.17308 .36597 L
.13462 .40154 L
.13237 .40385 L
.09867 .44231 L
.09615 .44544 L
.06959 .48077 L
.05769 .49792 L
.04457 .51923 L
.0224 .55769 L
.01923 .56116 L
F
.833 g
.01923 .6959 m
.05769 .7107 L
.09615 .71003 L
.13462 .70263 L
.17308 .68984 L
.21042 .67308 L
.21154 .67242 L
.25 .65103 L
.27499 .63462 L
.28846 .62496 L
.32386 .59615 L
.32692 .59355 L
.36326 .55769 L
.36538 .55566 L
.39453 .51923 L
.40385 .50958 L
.41721 .48077 L
.42972 .44231 L
.42874 .40385 L
.40785 .36538 L
.40385 .36091 L
.36538 .33515 L
.33915 .32692 L
.32692 .32463 L
.28846 .32401 L
.27085 .32692 L
.25 .33279 L
.21154 .35084 L
.18858 .36538 L
.17308 .37796 L
.14432 .40385 L
.13462 .41396 L
.10938 .44231 L
.09615 .45882 L
.0799 .48077 L
.05769 .51402 L
.05463 .51923 L
.0337 .55769 L
.01923 .584 L
F
.8 g
.01923 .65099 m
.02642 .67308 L
.05769 .69707 L
.09615 .69861 L
.13462 .69222 L
.17308 .67998 L
.19153 .67308 L
.21154 .66324 L
.25 .64144 L
.26071 .63462 L
.28846 .6151 L
.31176 .59615 L
.32692 .58301 L
.35175 .55769 L
.36538 .54335 L
.38285 .51923 L
.40385 .48355 L
.40478 .48077 L
.41608 .44231 L
.41275 .40385 L
.40385 .38544 L
.38737 .36538 L
.36538 .35058 L
.32692 .33781 L
.28846 .3365 L
.25 .34503 L
.21154 .36316 L
.20761 .36538 L
.17308 .39047 L
.1576 .40385 L
.13462 .42709 L
.12096 .44231 L
.09615 .47349 L
.09087 .48077 L
.06524 .51923 L
.05769 .53056 L
.04477 .55769 L
.02986 .59615 L
.01923 .63343 L
F
.767 g
.25 .35788 m
.28846 .34971 L
.32692 .35223 L
.35988 .36538 L
.36538 .36757 L
.39566 .40385 L
.4016 .44231 L
.39195 .48077 L
.37044 .51923 L
.36538 .52703 L
.33939 .55769 L
.32692 .57087 L
.29845 .59615 L
.28846 .60426 L
.25 .63138 L
.24514 .63462 L
.21154 .65324 L
.17308 .66962 L
.1622 .67308 L
.13462 .68057 L
.09615 .68481 L
.05769 .67476 L
.0555 .67308 L
.04626 .63462 L
.04321 .59615 L
.05625 .55769 L
.05769 .55404 L
.07663 .51923 L
.09615 .48892 L
.10231 .48077 L
.13362 .44231 L
.13462 .44121 L
.17287 .40385 L
.17308 .40368 L
.21154 .3758 L
.22633 .36538 L
F
.733 g
.28846 .36401 m
.31354 .36538 L
.32692 .36797 L
.36538 .38748 L
.37608 .40385 L
.38628 .44231 L
.3781 .48077 L
.36538 .50636 L
.35748 .51923 L
.32692 .557 L
.32602 .55769 L
.28846 .59278 L
.2841 .59615 L
.25 .62081 L
.22694 .63462 L
.21154 .64222 L
.17308 .65868 L
.13462 .66838 L
.09615 .67065 L
.05769 .64133 L
.05652 .63462 L
.05632 .59615 L
.05769 .58977 L
.06878 .55769 L
.08905 .51923 L
.09615 .50715 L
.11462 .48077 L
.13462 .45584 L
.14673 .44231 L
.17308 .41729 L
.18864 .40385 L
.21154 .38924 L
.25 .37129 L
.27517 .36538 L
F
.7 g
.21154 .40383 m
.25 .38561 L
.28846 .37879 L
.32692 .38515 L
.35547 .40385 L
.36538 .42625 L
.36878 .44231 L
.36538 .47287 L
.36308 .48077 L
.34339 .51923 L
.32692 .54363 L
.31202 .55769 L
.28846 .58046 L
.26814 .59615 L
.25 .6087 L
.21154 .6306 L
.20176 .63462 L
.17308 .64593 L
.13462 .65457 L
.09615 .65198 L
.07603 .63462 L
.0718 .59615 L
.08297 .55769 L
.09615 .53061 L
.10218 .51923 L
.12851 .48077 L
.13462 .47293 L
.16226 .44231 L
.17308 .4324 L
.21151 .40385 L
F
.667 g
.25 .40183 m
.28846 .39646 L
.31723 .40385 L
.32692 .40948 L
.35025 .44231 L
.34693 .48077 L
.32737 .51923 L
.32692 .52002 L
.29548 .55769 L
.28846 .56471 L
.25 .59506 L
.24916 .59615 L
.21154 .61792 L
.17308 .63215 L
.15519 .63462 L
.13462 .63558 L
.12745 .63462 L
.09615 .61231 L
.09228 .59615 L
.09615 .56803 L
.0988 .55769 L
.1168 .51923 L
.13462 .48987 L
.14307 .48077 L
.17308 .44848 L
.17868 .44231 L
.21154 .41891 L
.24407 .40385 L
F
.633 g
.21154 .43725 m
.25 .41836 L
.28846 .41241 L
.32364 .44231 L
.32691 .48077 L
.3107 .51923 L
.28846 .54534 L
.27851 .55769 L
.25 .5814 L
.22574 .59615 L
.21154 .60156 L
.17308 .61679 L
.13462 .61127 L
.11895 .59615 L
.11655 .55769 L
.13462 .51947 L
.1347 .51923 L
.1612 .48077 L
.17308 .46775 L
.20265 .44231 L
F
.6 g
.21154 .45386 m
.25 .44258 L
.28846 .44803 L
.30612 .48077 L
.28846 .51724 L
.28716 .51923 L
.25112 .55769 L
.25 .55856 L
.21154 .58142 L
.17308 .59025 L
.1431 .55769 L
.15251 .51923 L
.17308 .49463 L
.18561 .48077 L
F
.567 g
.25 .4798 m
.25289 .48077 L
.25308 .51923 L
.25 .52328 L
.21154 .55003 L
.18962 .51923 L
.21154 .49297 L
.234 .48077 L
F
MathSubEnd
P
% End of sub-graphic
% Start of sub-graphic
p
0.678571 0.015625 0.97619 0.313244 MathSubStart
%% ContourGraphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0192308 0.306067 0.0192308 0.306067 [
[.01923 -0.0125 -3 -9 ]
[.01923 -0.0125 3 0 ]
[.17226 -0.0125 -9 -9 ]
[.17226 -0.0125 9 0 ]
[.3253 -0.0125 -3 -9 ]
[.3253 -0.0125 3 0 ]
[.47833 -0.0125 -9 -9 ]
[.47833 -0.0125 9 0 ]
[.63137 -0.0125 -3 -9 ]
[.63137 -0.0125 3 0 ]
[.7844 -0.0125 -9 -9 ]
[.7844 -0.0125 9 0 ]
[.93743 -0.0125 -3 -9 ]
[.93743 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01923 -6 -4.5 ]
[-0.0125 .01923 0 4.5 ]
[-0.0125 .17226 -18 -4.5 ]
[-0.0125 .17226 0 4.5 ]
[-0.0125 .3253 -6 -4.5 ]
[-0.0125 .3253 0 4.5 ]
[-0.0125 .47833 -18 -4.5 ]
[-0.0125 .47833 0 4.5 ]
[-0.0125 .63137 -6 -4.5 ]
[-0.0125 .63137 0 4.5 ]
[-0.0125 .7844 -18 -4.5 ]
[-0.0125 .7844 0 4.5 ]
[-0.0125 .93743 -6 -4.5 ]
[-0.0125 .93743 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 1 .125 0 ]
[ 1 0 .125 0 ]
[.5 1.0125 -149 0 ]
[.5 1.0125 149 87.8125 ]
[ 0 0 0 0 ]
[ 1 1 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.01923 0 m
.01923 .00625 L
s
[(0)] .01923 -0.0125 0 1 Mshowa
.17226 0 m
.17226 .00625 L
s
[(0.5)] .17226 -0.0125 0 1 Mshowa
.3253 0 m
.3253 .00625 L
s
[(1)] .3253 -0.0125 0 1 Mshowa
.47833 0 m
.47833 .00625 L
s
[(1.5)] .47833 -0.0125 0 1 Mshowa
.63137 0 m
.63137 .00625 L
s
[(2)] .63137 -0.0125 0 1 Mshowa
.7844 0 m
.7844 .00625 L
s
[(2.5)] .7844 -0.0125 0 1 Mshowa
.93743 0 m
.93743 .00625 L
s
[(3)] .93743 -0.0125 0 1 Mshowa
.125 Mabswid
.04984 0 m
.04984 .00375 L
s
.08044 0 m
.08044 .00375 L
s
.11105 0 m
.11105 .00375 L
s
.14166 0 m
.14166 .00375 L
s
.20287 0 m
.20287 .00375 L
s
.23348 0 m
.23348 .00375 L
s
.26408 0 m
.26408 .00375 L
s
.29469 0 m
.29469 .00375 L
s
.3559 0 m
.3559 .00375 L
s
.38651 0 m
.38651 .00375 L
s
.41712 0 m
.41712 .00375 L
s
.44772 0 m
.44772 .00375 L
s
.50894 0 m
.50894 .00375 L
s
.53955 0 m
.53955 .00375 L
s
.57015 0 m
.57015 .00375 L
s
.60076 0 m
.60076 .00375 L
s
.66197 0 m
.66197 .00375 L
s
.69258 0 m
.69258 .00375 L
s
.72319 0 m
.72319 .00375 L
s
.75379 0 m
.75379 .00375 L
s
.81501 0 m
.81501 .00375 L
s
.84561 0 m
.84561 .00375 L
s
.87622 0 m
.87622 .00375 L
s
.90683 0 m
.90683 .00375 L
s
.96804 0 m
.96804 .00375 L
s
.99865 0 m
.99865 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01923 m
.00625 .01923 L
s
[(0)] -0.0125 .01923 1 0 Mshowa
0 .17226 m
.00625 .17226 L
s
[(0.5)] -0.0125 .17226 1 0 Mshowa
0 .3253 m
.00625 .3253 L
s
[(1)] -0.0125 .3253 1 0 Mshowa
0 .47833 m
.00625 .47833 L
s
[(1.5)] -0.0125 .47833 1 0 Mshowa
0 .63137 m
.00625 .63137 L
s
[(2)] -0.0125 .63137 1 0 Mshowa
0 .7844 m
.00625 .7844 L
s
[(2.5)] -0.0125 .7844 1 0 Mshowa
0 .93743 m
.00625 .93743 L
s
[(3)] -0.0125 .93743 1 0 Mshowa
.125 Mabswid
0 .04984 m
.00375 .04984 L
s
0 .08044 m
.00375 .08044 L
s
0 .11105 m
.00375 .11105 L
s
0 .14166 m
.00375 .14166 L
s
0 .20287 m
.00375 .20287 L
s
0 .23348 m
.00375 .23348 L
s
0 .26408 m
.00375 .26408 L
s
0 .29469 m
.00375 .29469 L
s
0 .3559 m
.00375 .3559 L
s
0 .38651 m
.00375 .38651 L
s
0 .41712 m
.00375 .41712 L
s
0 .44772 m
.00375 .44772 L
s
0 .50894 m
.00375 .50894 L
s
0 .53955 m
.00375 .53955 L
s
0 .57015 m
.00375 .57015 L
s
0 .60076 m
.00375 .60076 L
s
0 .66197 m
.00375 .66197 L
s
0 .69258 m
.00375 .69258 L
s
0 .72319 m
.00375 .72319 L
s
0 .75379 m
.00375 .75379 L
s
0 .81501 m
.00375 .81501 L
s
0 .84561 m
.00375 .84561 L
s
0 .87622 m
.00375 .87622 L
s
0 .90683 m
.00375 .90683 L
s
0 .96804 m
.00375 .96804 L
s
0 .99865 m
.00375 .99865 L
s
.25 Mabswid
0 0 m
0 1 L
s
.01923 .99375 m
.01923 1 L
s
.17226 .99375 m
.17226 1 L
s
.3253 .99375 m
.3253 1 L
s
.47833 .99375 m
.47833 1 L
s
.63137 .99375 m
.63137 1 L
s
.7844 .99375 m
.7844 1 L
s
.93743 .99375 m
.93743 1 L
s
.125 Mabswid
.04984 .99625 m
.04984 1 L
s
.08044 .99625 m
.08044 1 L
s
.11105 .99625 m
.11105 1 L
s
.14166 .99625 m
.14166 1 L
s
.20287 .99625 m
.20287 1 L
s
.23348 .99625 m
.23348 1 L
s
.26408 .99625 m
.26408 1 L
s
.29469 .99625 m
.29469 1 L
s
.3559 .99625 m
.3559 1 L
s
.38651 .99625 m
.38651 1 L
s
.41712 .99625 m
.41712 1 L
s
.44772 .99625 m
.44772 1 L
s
.50894 .99625 m
.50894 1 L
s
.53955 .99625 m
.53955 1 L
s
.57015 .99625 m
.57015 1 L
s
.60076 .99625 m
.60076 1 L
s
.66197 .99625 m
.66197 1 L
s
.69258 .99625 m
.69258 1 L
s
.72319 .99625 m
.72319 1 L
s
.75379 .99625 m
.75379 1 L
s
.81501 .99625 m
.81501 1 L
s
.84561 .99625 m
.84561 1 L
s
.87622 .99625 m
.87622 1 L
s
.90683 .99625 m
.90683 1 L
s
.96804 .99625 m
.96804 1 L
s
.99865 .99625 m
.99865 1 L
s
.25 Mabswid
0 1 m
1 1 L
s
.99375 .01923 m
1 .01923 L
s
.99375 .17226 m
1 .17226 L
s
.99375 .3253 m
1 .3253 L
s
.99375 .47833 m
1 .47833 L
s
.99375 .63137 m
1 .63137 L
s
.99375 .7844 m
1 .7844 L
s
.99375 .93743 m
1 .93743 L
s
.125 Mabswid
.99625 .04984 m
1 .04984 L
s
.99625 .08044 m
1 .08044 L
s
.99625 .11105 m
1 .11105 L
s
.99625 .14166 m
1 .14166 L
s
.99625 .20287 m
1 .20287 L
s
.99625 .23348 m
1 .23348 L
s
.99625 .26408 m
1 .26408 L
s
.99625 .29469 m
1 .29469 L
s
.99625 .3559 m
1 .3559 L
s
.99625 .38651 m
1 .38651 L
s
.99625 .41712 m
1 .41712 L
s
.99625 .44772 m
1 .44772 L
s
.99625 .50894 m
1 .50894 L
s
.99625 .53955 m
1 .53955 L
s
.99625 .57015 m
1 .57015 L
s
.99625 .60076 m
1 .60076 L
s
.99625 .66197 m
1 .66197 L
s
.99625 .69258 m
1 .69258 L
s
.99625 .72319 m
1 .72319 L
s
.99625 .75379 m
1 .75379 L
s
.99625 .81501 m
1 .81501 L
s
.99625 .84561 m
1 .84561 L
s
.99625 .87622 m
1 .87622 L
s
.99625 .90683 m
1 .90683 L
s
.99625 .96804 m
1 .96804 L
s
.99625 .99865 m
1 .99865 L
s
.25 Mabswid
1 0 m
1 1 L
s
gsave
.5 1.0125 -210 -4 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 95.8125 translate 1 -1 scale
63.000 11.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
%%BeginResource: font Courier-MISO
%%BeginFont: Courier-MISO
/Courier /Courier-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
69.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
81.000 11.250 moveto
(a1) show
99.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
111.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
123.000 11.250 moveto
(a1b1) show
153.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
165.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(3) show
177.000 11.250 moveto
(a1b1c1) show
219.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
231.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a1b1c2) show
273.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
285.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(3) show
297.000 11.250 moveto
(a1b2) show
327.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
81.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a1b2c1) show
123.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
135.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(3) show
147.000 30.750 moveto
(a1b2c2) show
189.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
201.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a1c1) show
231.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
243.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
255.000 30.750 moveto
(a1c2) show
285.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
297.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
309.000 30.750 moveto
(a2b1) show
339.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
81.000 50.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a2b1c1) show
123.000 50.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
135.000 50.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
147.000 50.250 moveto
(a2b1c2) show
189.000 50.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
201.000 50.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
213.000 50.250 moveto
(a2b2) show
243.000 50.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
255.000 50.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(4) show
267.000 50.250 moveto
(a2b2c1) show
309.000 50.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
81.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a2b2c2) show
123.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
135.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a2c1) show
165.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
177.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a2c2) show
207.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
219.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
231.000 69.750 moveto
(b1) show
249.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
261.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
273.000 69.750 moveto
(b1c1) show
303.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
315.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(b1c2) show
345.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
81.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(b2) show
99.000 89.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
111.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(b2c1) show
141.000 89.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
153.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
165.000 89.250 moveto
(b2c2) show
195.000 89.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
207.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(c2) show
225.000 89.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(<=) show
243.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(0) show
249.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 0 m
1 0 L
1 1 L
0 1 L
closepath
clip
newpath
1 g
.01923 .98077 m
.98077 .98077 L
.98077 .01923 L
.01923 .01923 L
F
.967 g
.01923 .71977 m
.05769 .7433 L
.09615 .74963 L
.13462 .74814 L
.17308 .74054 L
.21154 .72743 L
.24575 .71154 L
.25 .70905 L
.28846 .68555 L
.30606 .67308 L
.32692 .65666 L
.35206 .63462 L
.36538 .62191 L
.38979 .59615 L
.40385 .58011 L
.42112 .55769 L
.44231 .52646 L
.44631 .51923 L
.46472 .48077 L
.47463 .44231 L
.47369 .40385 L
.45887 .36538 L
.44231 .342 L
.42636 .32692 L
.40385 .30979 L
.36538 .28968 L
.36223 .28846 L
.32692 .27883 L
.28846 .27753 L
.25 .28665 L
.24437 .28846 L
.21154 .30686 L
.18484 .32692 L
.17308 .33822 L
.14696 .36538 L
.13462 .38027 L
.11626 .40385 L
.09615 .43271 L
.08985 .44231 L
.06644 .48077 L
.05769 .49632 L
.04604 .51923 L
.02838 .55769 L
.01923 .57764 L
F
.933 g
.01923 .69229 m
.03151 .71154 L
.05769 .73072 L
.09615 .73987 L
.13462 .73947 L
.17308 .7324 L
.21154 .71952 L
.23067 .71154 L
.25 .70131 L
.28846 .67755 L
.29491 .67308 L
.32692 .64828 L
.34256 .63462 L
.36538 .61274 L
.38089 .59615 L
.40385 .56909 L
.4123 .55769 L
.43728 .51923 L
.44231 .51384 L
.45512 .48077 L
.46423 .44231 L
.46214 .40385 L
.44557 .36538 L
.44231 .36026 L
.40956 .32692 L
.40385 .32268 L
.36538 .30106 L
.32692 .28993 L
.28846 .2886 L
.25 .29779 L
.21154 .31812 L
.19875 .32692 L
.17308 .34963 L
.15738 .36538 L
.13462 .39207 L
.12532 .40385 L
.09819 .44231 L
.09615 .44543 L
.07448 .48077 L
.05769 .51166 L
.05401 .51923 L
.03682 .55769 L
.02292 .59615 L
.01923 .60826 L
F
.9 g
.25 .30901 m
.28846 .29975 L
.32692 .30117 L
.36538 .31293 L
.39192 .32692 L
.40385 .33601 L
.43185 .36538 L
.44231 .38298 L
.45023 .40385 L
.45357 .44231 L
.4453 .48077 L
.44231 .49186 L
.42805 .51923 L
.40385 .55695 L
.40322 .55769 L
.37163 .59615 L
.36538 .60294 L
.33254 .63462 L
.32692 .6395 L
.28846 .66934 L
.28321 .67308 L
.25 .69326 L
.21154 .71133 L
.21143 .71154 L
.17308 .72389 L
.13462 .73028 L
.09615 .72917 L
.05769 .71553 L
.05221 .71154 L
.02998 .67308 L
.0255 .63462 L
.03264 .59615 L
.04535 .55769 L
.05769 .52785 L
.06223 .51923 L
.08281 .48077 L
.09615 .45863 L
.10674 .44231 L
.13462 .40419 L
.13488 .40385 L
.16877 .36538 L
.17308 .36122 L
.21154 .32947 L
.214 .32692 L
F
.867 g
.25 .32038 m
.28846 .31109 L
.32692 .31276 L
.36538 .32544 L
.36867 .32692 L
.40385 .35098 L
.41711 .36538 L
.43795 .40385 L
.44231 .42667 L
.4426 .44231 L
.44231 .44665 L
.43531 .48077 L
.41855 .51923 L
.40385 .54479 L
.39399 .55769 L
.36538 .59268 L
.36208 .59615 L
.32692 .63044 L
.32213 .63462 L
.28846 .66087 L
.2705 .67308 L
.25 .68487 L
.21154 .70299 L
.19194 .71154 L
.17308 .71495 L
.13462 .72044 L
.09615 .71728 L
.0791 .71154 L
.05769 .70168 L
.04423 .67308 L
.03713 .63462 L
.04224 .59615 L
.05411 .55769 L
.05769 .54769 L
.07077 .51923 L
.09149 .48077 L
.09615 .47286 L
.11574 .44231 L
.13462 .41657 L
.14462 .40385 L
.17308 .37299 L
.18052 .36538 L
.21154 .34093 L
.23202 .32692 L
F
.833 g
.28846 .32272 m
.32692 .32478 L
.3359 .32692 L
.36538 .3383 L
.40111 .36538 L
.40385 .36744 L
.42518 .40385 L
.43141 .44231 L
.42501 .48077 L
.4087 .51923 L
.40385 .52878 L
.38435 .55769 L
.36538 .58189 L
.35219 .59615 L
.32692 .62098 L
.31113 .63462 L
.28846 .65193 L
.25554 .67308 L
.25 .67607 L
.21154 .69422 L
.17308 .70576 L
.13462 .70999 L
.09615 .70497 L
.05769 .67452 L
.05718 .67308 L
.04836 .63462 L
.05204 .59615 L
.05769 .57422 L
.06323 .55769 L
.07971 .51923 L
.09615 .48788 L
.10042 .48077 L
.12527 .44231 L
.13462 .42959 L
.15524 .40385 L
.17308 .38507 L
.19393 .36538 L
.21154 .35265 L
.25 .33193 L
.26537 .32692 L
F
.8 g
.21154 .36471 m
.25 .34372 L
.28846 .3346 L
.32692 .33712 L
.36538 .35245 L
.38371 .36538 L
.40385 .3863 L
.41144 .40385 L
.41966 .44231 L
.41427 .48077 L
.40385 .50837 L
.39859 .51923 L
.37423 .55769 L
.36538 .56951 L
.34163 .59615 L
.32692 .61072 L
.29894 .63462 L
.28846 .64243 L
.25 .66705 L
.24075 .67308 L
.21154 .68491 L
.17308 .69604 L
.13462 .69918 L
.09615 .69057 L
.07364 .67308 L
.06018 .63462 L
.06236 .59615 L
.07285 .55769 L
.08911 .51923 L
.09615 .50476 L
.10971 .48077 L
.13462 .44339 L
.13539 .44231 L
.16699 .40385 L
.17308 .39763 L
.21051 .36538 L
F
.767 g
.25 .35597 m
.28846 .34694 L
.32692 .35026 L
.36095 .36538 L
.36538 .36792 L
.397 .40385 L
.40385 .4224 L
.40717 .44231 L
.40385 .47727 L
.40301 .48077 L
.38806 .51923 L
.36538 .5559 L
.36361 .55769 L
.33024 .59615 L
.32692 .59947 L
.28846 .63244 L
.28576 .63462 L
.25 .65753 L
.21754 .67308 L
.21154 .67498 L
.17308 .68546 L
.13462 .68684 L
.09818 .67308 L
.09615 .67155 L
.0736 .63462 L
.07354 .59615 L
.08312 .55769 L
.09615 .52261 L
.09892 .51923 L
.11966 .48077 L
.13462 .45776 L
.14574 .44231 L
.17308 .41062 L
.17917 .40385 L
.21154 .37702 L
.22492 .36538 L
F
.733 g
.28846 .36002 m
.32692 .36459 L
.32934 .36538 L
.36538 .38477 L
.38086 .40385 L
.39425 .44231 L
.39143 .48077 L
.37683 .51923 L
.36538 .54168 L
.35265 .55769 L
.32692 .58803 L
.31853 .59615 L
.28846 .62208 L
.27161 .63462 L
.25 .64721 L
.21154 .66483 L
.17825 .67308 L
.17308 .67383 L
.13749 .67308 L
.13462 .67263 L
.09615 .64727 L
.08962 .63462 L
.08588 .59615 L
.09417 .55769 L
.09615 .54953 L
.10909 .51923 L
.13042 .48077 L
.13462 .4741 L
.15731 .44231 L
.17308 .42437 L
.19316 .40385 L
.21154 .38999 L
.25 .36869 L
.25973 .36538 L
F
.7 g
.21154 .40383 m
.25 .38194 L
.28846 .37362 L
.32692 .37934 L
.36326 .40385 L
.36538 .4091 L
.37994 .44231 L
.37881 .48077 L
.36538 .51794 L
.36478 .51923 L
.34058 .55769 L
.32692 .57469 L
.30534 .59615 L
.28846 .61042 L
.2525 .63462 L
.25 .63592 L
.21154 .65366 L
.17308 .6621 L
.13462 .65867 L
.10482 .63462 L
.09917 .59615 L
.10545 .55769 L
.12028 .51923 L
.13462 .49104 L
.14148 .48077 L
.17051 .44231 L
.17308 .43944 L
.21152 .40385 L
F
.667 g
.25 .39641 m
.28846 .38852 L
.32692 .39745 L
.34021 .40385 L
.36389 .44231 L
.36489 .48077 L
.35242 .51923 L
.32707 .55769 L
.32692 .55789 L
.2896 .59615 L
.28846 .59709 L
.25 .62452 L
.22803 .63462 L
.21154 .64095 L
.17308 .64786 L
.13462 .63586 L
.13285 .63462 L
.11351 .59615 L
.11821 .55769 L
.13276 .51923 L
.13462 .51487 L
.1538 .48077 L
.17308 .45511 L
.18342 .44231 L
.21154 .41814 L
.23427 .40385 L
F
.633 g
.21154 .43457 m
.25 .41163 L
.28846 .4053 L
.32692 .4122 L
.34681 .44231 L
.35066 .48077 L
.33802 .51923 L
.32692 .53784 L
.31363 .55769 L
.28846 .58421 L
.27529 .59615 L
.25 .61099 L
.21154 .62799 L
.17308 .633 L
.13462 .60105 L
.13292 .59615 L
.13328 .55769 L
.13462 .55212 L
.14517 .51923 L
.16854 .48077 L
.17308 .4745 L
.20146 .44231 L
F
.6 g
.25 .4294 m
.28846 .42331 L
.31937 .44231 L
.32692 .45434 L
.33201 .48077 L
.32692 .50491 L
.32311 .51923 L
.29548 .55769 L
.28846 .56537 L
.25 .59542 L
.24683 .59615 L
.21154 .61178 L
.17308 .61329 L
.15781 .59615 L
.14704 .55769 L
.16108 .51923 L
.17308 .49894 L
.18161 .48077 L
.21154 .45144 L
.22648 .44231 L
F
.567 g
.21154 .47631 m
.25 .4521 L
.28846 .45236 L
.30834 .48077 L
.3039 .51923 L
.28846 .53943 L
.27195 .55769 L
.25 .57978 L
.21154 .58859 L
.17308 .55827 L
.17303 .55769 L
.17308 .5512 L
.18178 .51923 L
.20666 .48077 L
F
.533 g
.25 .48579 m
.26953 .51923 L
.25 .54264 L
.2124 .51923 L
F
MathSubEnd
P
% End of sub-graphic
% Start of sub-graphic
p
0.0238095 0.343006 0.321429 0.640625 MathSubStart
%% ContourGraphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0192308 0.306067 0.0192308 0.306067 [
[.01923 -0.0125 -3 -9 ]
[.01923 -0.0125 3 0 ]
[.17226 -0.0125 -9 -9 ]
[.17226 -0.0125 9 0 ]
[.3253 -0.0125 -3 -9 ]
[.3253 -0.0125 3 0 ]
[.47833 -0.0125 -9 -9 ]
[.47833 -0.0125 9 0 ]
[.63137 -0.0125 -3 -9 ]
[.63137 -0.0125 3 0 ]
[.7844 -0.0125 -9 -9 ]
[.7844 -0.0125 9 0 ]
[.93743 -0.0125 -3 -9 ]
[.93743 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01923 -6 -4.5 ]
[-0.0125 .01923 0 4.5 ]
[-0.0125 .17226 -18 -4.5 ]
[-0.0125 .17226 0 4.5 ]
[-0.0125 .3253 -6 -4.5 ]
[-0.0125 .3253 0 4.5 ]
[-0.0125 .47833 -18 -4.5 ]
[-0.0125 .47833 0 4.5 ]
[-0.0125 .63137 -6 -4.5 ]
[-0.0125 .63137 0 4.5 ]
[-0.0125 .7844 -18 -4.5 ]
[-0.0125 .7844 0 4.5 ]
[-0.0125 .93743 -6 -4.5 ]
[-0.0125 .93743 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 1 .125 0 ]
[ 1 0 .125 0 ]
[.5 1.0125 -152 0 ]
[.5 1.0125 152 87.8125 ]
[ 0 0 0 0 ]
[ 1 1 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.01923 0 m
.01923 .00625 L
s
[(0)] .01923 -0.0125 0 1 Mshowa
.17226 0 m
.17226 .00625 L
s
[(0.5)] .17226 -0.0125 0 1 Mshowa
.3253 0 m
.3253 .00625 L
s
[(1)] .3253 -0.0125 0 1 Mshowa
.47833 0 m
.47833 .00625 L
s
[(1.5)] .47833 -0.0125 0 1 Mshowa
.63137 0 m
.63137 .00625 L
s
[(2)] .63137 -0.0125 0 1 Mshowa
.7844 0 m
.7844 .00625 L
s
[(2.5)] .7844 -0.0125 0 1 Mshowa
.93743 0 m
.93743 .00625 L
s
[(3)] .93743 -0.0125 0 1 Mshowa
.125 Mabswid
.04984 0 m
.04984 .00375 L
s
.08044 0 m
.08044 .00375 L
s
.11105 0 m
.11105 .00375 L
s
.14166 0 m
.14166 .00375 L
s
.20287 0 m
.20287 .00375 L
s
.23348 0 m
.23348 .00375 L
s
.26408 0 m
.26408 .00375 L
s
.29469 0 m
.29469 .00375 L
s
.3559 0 m
.3559 .00375 L
s
.38651 0 m
.38651 .00375 L
s
.41712 0 m
.41712 .00375 L
s
.44772 0 m
.44772 .00375 L
s
.50894 0 m
.50894 .00375 L
s
.53955 0 m
.53955 .00375 L
s
.57015 0 m
.57015 .00375 L
s
.60076 0 m
.60076 .00375 L
s
.66197 0 m
.66197 .00375 L
s
.69258 0 m
.69258 .00375 L
s
.72319 0 m
.72319 .00375 L
s
.75379 0 m
.75379 .00375 L
s
.81501 0 m
.81501 .00375 L
s
.84561 0 m
.84561 .00375 L
s
.87622 0 m
.87622 .00375 L
s
.90683 0 m
.90683 .00375 L
s
.96804 0 m
.96804 .00375 L
s
.99865 0 m
.99865 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01923 m
.00625 .01923 L
s
[(0)] -0.0125 .01923 1 0 Mshowa
0 .17226 m
.00625 .17226 L
s
[(0.5)] -0.0125 .17226 1 0 Mshowa
0 .3253 m
.00625 .3253 L
s
[(1)] -0.0125 .3253 1 0 Mshowa
0 .47833 m
.00625 .47833 L
s
[(1.5)] -0.0125 .47833 1 0 Mshowa
0 .63137 m
.00625 .63137 L
s
[(2)] -0.0125 .63137 1 0 Mshowa
0 .7844 m
.00625 .7844 L
s
[(2.5)] -0.0125 .7844 1 0 Mshowa
0 .93743 m
.00625 .93743 L
s
[(3)] -0.0125 .93743 1 0 Mshowa
.125 Mabswid
0 .04984 m
.00375 .04984 L
s
0 .08044 m
.00375 .08044 L
s
0 .11105 m
.00375 .11105 L
s
0 .14166 m
.00375 .14166 L
s
0 .20287 m
.00375 .20287 L
s
0 .23348 m
.00375 .23348 L
s
0 .26408 m
.00375 .26408 L
s
0 .29469 m
.00375 .29469 L
s
0 .3559 m
.00375 .3559 L
s
0 .38651 m
.00375 .38651 L
s
0 .41712 m
.00375 .41712 L
s
0 .44772 m
.00375 .44772 L
s
0 .50894 m
.00375 .50894 L
s
0 .53955 m
.00375 .53955 L
s
0 .57015 m
.00375 .57015 L
s
0 .60076 m
.00375 .60076 L
s
0 .66197 m
.00375 .66197 L
s
0 .69258 m
.00375 .69258 L
s
0 .72319 m
.00375 .72319 L
s
0 .75379 m
.00375 .75379 L
s
0 .81501 m
.00375 .81501 L
s
0 .84561 m
.00375 .84561 L
s
0 .87622 m
.00375 .87622 L
s
0 .90683 m
.00375 .90683 L
s
0 .96804 m
.00375 .96804 L
s
0 .99865 m
.00375 .99865 L
s
.25 Mabswid
0 0 m
0 1 L
s
.01923 .99375 m
.01923 1 L
s
.17226 .99375 m
.17226 1 L
s
.3253 .99375 m
.3253 1 L
s
.47833 .99375 m
.47833 1 L
s
.63137 .99375 m
.63137 1 L
s
.7844 .99375 m
.7844 1 L
s
.93743 .99375 m
.93743 1 L
s
.125 Mabswid
.04984 .99625 m
.04984 1 L
s
.08044 .99625 m
.08044 1 L
s
.11105 .99625 m
.11105 1 L
s
.14166 .99625 m
.14166 1 L
s
.20287 .99625 m
.20287 1 L
s
.23348 .99625 m
.23348 1 L
s
.26408 .99625 m
.26408 1 L
s
.29469 .99625 m
.29469 1 L
s
.3559 .99625 m
.3559 1 L
s
.38651 .99625 m
.38651 1 L
s
.41712 .99625 m
.41712 1 L
s
.44772 .99625 m
.44772 1 L
s
.50894 .99625 m
.50894 1 L
s
.53955 .99625 m
.53955 1 L
s
.57015 .99625 m
.57015 1 L
s
.60076 .99625 m
.60076 1 L
s
.66197 .99625 m
.66197 1 L
s
.69258 .99625 m
.69258 1 L
s
.72319 .99625 m
.72319 1 L
s
.75379 .99625 m
.75379 1 L
s
.81501 .99625 m
.81501 1 L
s
.84561 .99625 m
.84561 1 L
s
.87622 .99625 m
.87622 1 L
s
.90683 .99625 m
.90683 1 L
s
.96804 .99625 m
.96804 1 L
s
.99865 .99625 m
.99865 1 L
s
.25 Mabswid
0 1 m
1 1 L
s
.99375 .01923 m
1 .01923 L
s
.99375 .17226 m
1 .17226 L
s
.99375 .3253 m
1 .3253 L
s
.99375 .47833 m
1 .47833 L
s
.99375 .63137 m
1 .63137 L
s
.99375 .7844 m
1 .7844 L
s
.99375 .93743 m
1 .93743 L
s
.125 Mabswid
.99625 .04984 m
1 .04984 L
s
.99625 .08044 m
1 .08044 L
s
.99625 .11105 m
1 .11105 L
s
.99625 .14166 m
1 .14166 L
s
.99625 .20287 m
1 .20287 L
s
.99625 .23348 m
1 .23348 L
s
.99625 .26408 m
1 .26408 L
s
.99625 .29469 m
1 .29469 L
s
.99625 .3559 m
1 .3559 L
s
.99625 .38651 m
1 .38651 L
s
.99625 .41712 m
1 .41712 L
s
.99625 .44772 m
1 .44772 L
s
.99625 .50894 m
1 .50894 L
s
.99625 .53955 m
1 .53955 L
s
.99625 .57015 m
1 .57015 L
s
.99625 .60076 m
1 .60076 L
s
.99625 .66197 m
1 .66197 L
s
.99625 .69258 m
1 .69258 L
s
.99625 .72319 m
1 .72319 L
s
.99625 .75379 m
1 .75379 L
s
.99625 .81501 m
1 .81501 L
s
.99625 .84561 m
1 .84561 L
s
.99625 .87622 m
1 .87622 L
s
.99625 .90683 m
1 .90683 L
s
.99625 .96804 m
1 .96804 L
s
.99625 .99865 m
1 .99865 L
s
.25 Mabswid
1 0 m
1 1 L
s
gsave
.5 1.0125 -213 -4 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 95.8125 translate 1 -1 scale
63.000 11.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
%%BeginResource: font Courier-MISO
%%BeginFont: Courier-MISO
/Courier /Courier-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
69.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a1) show
87.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
99.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a1b1) show
129.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
141.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
153.000 11.250 moveto
(a1b1c1) show
195.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
207.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
219.000 11.250 moveto
(a1b1c2) show
261.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
273.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(3) show
285.000 11.250 moveto
(a1b2) show
315.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
81.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
93.000 30.750 moveto
(a1b2c1) show
135.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
147.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
159.000 30.750 moveto
(a1b2c2) show
201.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
213.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a1c1) show
243.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
255.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a1c2) show
285.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
297.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a2b1) show
327.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
81.000 50.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a2b1c1) show
123.000 50.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
135.000 50.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(3) show
147.000 50.250 moveto
(a2b1c2) show
189.000 50.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
201.000 50.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a2b2) show
231.000 50.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
243.000 50.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(3) show
255.000 50.250 moveto
(a2b2c1) show
297.000 50.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
309.000 50.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a2b2c2) show
351.000 50.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
81.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a2c1) show
111.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
123.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a2c2) show
153.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
165.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(b1) show
183.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
195.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
207.000 69.750 moveto
(b1c2) show
237.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
249.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
261.000 69.750 moveto
(b2) show
279.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
291.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
303.000 69.750 moveto
(b2c2) show
333.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
345.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(c2) show
357.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(\\\\) show
0.000 0.000 rmoveto
81.000 89.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(<=) show
99.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(0) show
105.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 0 m
1 0 L
1 1 L
0 1 L
closepath
clip
newpath
1 g
.01923 .98077 m
.98077 .98077 L
.98077 .01923 L
.01923 .01923 L
F
.967 g
.01923 .79687 m
.05769 .79174 L
.07715 .78846 L
.09615 .78377 L
.13462 .77272 L
.17308 .75823 L
.19174 .75 L
.21154 .74019 L
.25 .71776 L
.25941 .71154 L
.28846 .69033 L
.30887 .67308 L
.32692 .65624 L
.34703 .63462 L
.36538 .61238 L
.37673 .59615 L
.39917 .55769 L
.40385 .55042 L
.41473 .51923 L
.42327 .48077 L
.42423 .44231 L
.41656 .40385 L
.40385 .37393 L
.39841 .36538 L
.36538 .32886 L
.36474 .32692 L
.32692 .30786 L
.28846 .30308 L
.25 .31167 L
.21822 .32692 L
.21154 .3309 L
.17308 .3581 L
.16373 .36538 L
.13462 .39091 L
.1205 .40385 L
.09615 .42773 L
.08169 .44231 L
.05769 .46757 L
.04577 .48077 L
.01923 .50997 L
F
.933 g
.01923 .78815 m
.05769 .78401 L
.09615 .77643 L
.13462 .76545 L
.17308 .7509 L
.17521 .75 L
.21154 .73275 L
.2474 .71154 L
.25 .70984 L
.28846 .68162 L
.29852 .67308 L
.32692 .64616 L
.33743 .63462 L
.36538 .59914 L
.36737 .59615 L
.3898 .55769 L
.40385 .52368 L
.40496 .51923 L
.41288 .48077 L
.4128 .44231 L
.40385 .40518 L
.40336 .40385 L
.38216 .36538 L
.36538 .34779 L
.33663 .32692 L
.32692 .32438 L
.28846 .31816 L
.25 .32545 L
.24588 .32692 L
.21154 .34348 L
.17785 .36538 L
.17308 .36961 L
.13462 .40165 L
.13213 .40385 L
.09615 .43801 L
.09181 .44231 L
.05769 .47775 L
.05495 .48077 L
.02043 .51923 L
.01923 .52046 L
F
.9 g
.01923 .7795 m
.05769 .77594 L
.09615 .76868 L
.13462 .75784 L
.15723 .75 L
.17308 .74347 L
.21154 .72496 L
.23477 .71154 L
.25 .70174 L
.28768 .67308 L
.28846 .67243 L
.32692 .63522 L
.32746 .63462 L
.3578 .59615 L
.36538 .58556 L
.38014 .55769 L
.39499 .51923 L
.40213 .48077 L
.40088 .44231 L
.38965 .40385 L
.36538 .36804 L
.36351 .36538 L
.32692 .34103 L
.28846 .33316 L
.25 .33914 L
.21154 .35601 L
.19436 .36538 L
.17308 .38115 L
.14412 .40385 L
.13462 .41247 L
.10229 .44231 L
.09615 .44843 L
.06455 .48077 L
.05769 .48811 L
.03036 .51923 L
.01923 .53118 L
F
.867 g
.01923 .76978 m
.05769 .76721 L
.09615 .76047 L
.13431 .75 L
.13462 .74986 L
.17308 .73568 L
.21154 .71678 L
.22086 .71154 L
.25 .69315 L
.27647 .67308 L
.28846 .66305 L
.31724 .63462 L
.32692 .62407 L
.34789 .59615 L
.36538 .56794 L
.37011 .55769 L
.38464 .51923 L
.39106 .48077 L
.38845 .44231 L
.3742 .40385 L
.36538 .39019 L
.34161 .36538 L
.32692 .35826 L
.28846 .34826 L
.25 .35285 L
.21781 .36538 L
.21154 .36857 L
.17308 .39281 L
.15785 .40385 L
.13462 .42348 L
.11346 .44231 L
.09615 .45912 L
.0747 .48077 L
.05769 .49891 L
.04015 .51923 L
.01923 .54279 L
F
.833 g
.01923 .75866 m
.05769 .7577 L
.09615 .75171 L
.10545 .75 L
.13462 .74182 L
.17308 .72742 L
.20579 .71154 L
.21154 .70832 L
.25 .68396 L
.26443 .67308 L
.28846 .65277 L
.30646 .63462 L
.32692 .61114 L
.33752 .59615 L
.35978 .55769 L
.36538 .54461 L
.37379 .51923 L
.37932 .48077 L
.37492 .44231 L
.36538 .41328 L
.35778 .40385 L
.32692 .37616 L
.2989 .36538 L
.28846 .36372 L
.25626 .36538 L
.25 .36673 L
.21154 .38125 L
.17387 .40385 L
.17308 .40467 L
.13462 .43478 L
.12582 .44231 L
.09615 .47024 L
.08558 .48077 L
.05769 .51038 L
.05014 .51923 L
.01923 .55556 L
F
.8 g
.01923 .74737 m
.05769 .74768 L
.09615 .74291 L
.13462 .73318 L
.17308 .71862 L
.18878 .71154 L
.21154 .69954 L
.25 .67408 L
.25134 .67308 L
.28846 .64136 L
.29501 .63462 L
.32662 .59615 L
.32692 .59585 L
.34902 .55769 L
.36245 .51923 L
.36538 .50301 L
.36675 .48077 L
.36538 .46412 L
.36045 .44231 L
.33709 .40385 L
.32692 .39579 L
.28846 .37954 L
.25 .38081 L
.21154 .39421 L
.19036 .40385 L
.17308 .4167 L
.13903 .44231 L
.13462 .44638 L
.09723 .48077 L
.09615 .48186 L
.06062 .51923 L
.05769 .52242 L
.02936 .55769 L
.01923 .56823 L
F
.767 g
.01923 .73522 m
.05769 .7374 L
.09615 .73325 L
.13462 .72377 L
.16906 .71154 L
.17308 .70938 L
.21154 .68999 L
.23763 .67308 L
.25 .66408 L
.28298 .63462 L
.28846 .62942 L
.31539 .59615 L
.32692 .58076 L
.33756 .55769 L
.35062 .51923 L
.35374 .48077 L
.3444 .44231 L
.32692 .41678 L
.30768 .40385 L
.28846 .39643 L
.25 .39548 L
.22044 .40385 L
.21154 .40752 L
.17308 .42919 L
.15373 .44231 L
.13462 .45835 L
.10931 .48077 L
.09615 .49377 L
.07191 .51923 L
.05769 .53505 L
.04067 .55769 L
.01923 .58417 L
F
.733 g
.01923 .71454 m
.05769 .72458 L
.09615 .72226 L
.13462 .71345 L
.1419 .71154 L
.17308 .69987 L
.21154 .67948 L
.22178 .67308 L
.25 .6528 L
.27007 .63462 L
.28846 .61593 L
.30322 .59615 L
.32535 .55769 L
.32692 .55391 L
.33769 .51923 L
.33905 .48077 L
.32692 .44644 L
.32588 .44231 L
.28846 .41423 L
.25 .41072 L
.21154 .42128 L
.17308 .44231 L
.17308 .44231 L
.13462 .4711 L
.12324 .48077 L
.09615 .50682 L
.08434 .51923 L
.05769 .54979 L
.05206 .55769 L
.02629 .59615 L
.01923 .60471 L
F
.7 g
.01923 .68509 m
.05769 .7086 L
.09615 .71026 L
.13462 .70328 L
.17308 .68909 L
.20451 .67308 L
.21154 .66857 L
.25 .63967 L
.25551 .63462 L
.28846 .59822 L
.28988 .59615 L
.31259 .55769 L
.32374 .51923 L
.323 .48077 L
.30306 .44231 L
.28846 .43502 L
.25 .42707 L
.21154 .43603 L
.19746 .44231 L
.17308 .45577 L
.13834 .48077 L
.13462 .48455 L
.09795 .51923 L
.09615 .52101 L
.06437 .55769 L
.05769 .56337 L
.04062 .59615 L
.01961 .63462 L
.01923 .63497 L
F
.667 g
.17308 .47066 m
.21154 .45144 L
.25 .44509 L
.28846 .45497 L
.30409 .48077 L
.30862 .51923 L
.29806 .55769 L
.28846 .57627 L
.27601 .59615 L
.25 .6269 L
.24014 .63462 L
.21154 .65659 L
.18143 .67308 L
.17308 .67666 L
.13462 .69119 L
.09615 .69864 L
.05769 .68929 L
.03908 .67308 L
.04871 .63462 L
.05348 .59615 L
.05769 .58513 L
.07848 .55769 L
.09615 .53578 L
.11235 .51923 L
.13462 .49889 L
.15625 .48077 L
F
.633 g
.21154 .46905 m
.25 .4654 L
.27536 .48077 L
.28846 .50855 L
.28944 .51923 L
.28846 .53211 L
.28253 .55769 L
.25936 .59615 L
.25 .60874 L
.2207 .63462 L
.21154 .64138 L
.17308 .66501 L
.1449 .67308 L
.13462 .67592 L
.09615 .67965 L
.07605 .67308 L
.05769 .65195 L
.05715 .63462 L
.05769 .6269 L
.06842 .59615 L
.09523 .55769 L
.09615 .55645 L
.13104 .51923 L
.13462 .51609 L
.17308 .48639 L
.18464 .48077 L
F
.6 g
.17308 .50505 m
.21154 .48577 L
.25 .49561 L
.27175 .51923 L
.26334 .55769 L
.25 .58132 L
.24264 .59615 L
.21154 .62285 L
.19474 .63462 L
.17308 .64833 L
.13462 .65782 L
.09615 .65311 L
.07793 .63462 L
.08897 .59615 L
.09615 .58387 L
.11197 .55769 L
.13462 .53083 L
.15452 .51923 L
F
.567 g
.17308 .53149 m
.21154 .51936 L
.23532 .55769 L
.21239 .59615 L
.21154 .59682 L
.17308 .62373 L
.13462 .63105 L
.11692 .59615 L
.13462 .56532 L
.14119 .55769 L
F
MathSubEnd
P
% End of sub-graphic
% Start of sub-graphic
p
0.35119 0.343006 0.64881 0.640625 MathSubStart
%% ContourGraphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0192308 0.306067 0.0192308 0.306067 [
[.01923 -0.0125 -3 -9 ]
[.01923 -0.0125 3 0 ]
[.17226 -0.0125 -9 -9 ]
[.17226 -0.0125 9 0 ]
[.3253 -0.0125 -3 -9 ]
[.3253 -0.0125 3 0 ]
[.47833 -0.0125 -9 -9 ]
[.47833 -0.0125 9 0 ]
[.63137 -0.0125 -3 -9 ]
[.63137 -0.0125 3 0 ]
[.7844 -0.0125 -9 -9 ]
[.7844 -0.0125 9 0 ]
[.93743 -0.0125 -3 -9 ]
[.93743 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01923 -6 -4.5 ]
[-0.0125 .01923 0 4.5 ]
[-0.0125 .17226 -18 -4.5 ]
[-0.0125 .17226 0 4.5 ]
[-0.0125 .3253 -6 -4.5 ]
[-0.0125 .3253 0 4.5 ]
[-0.0125 .47833 -18 -4.5 ]
[-0.0125 .47833 0 4.5 ]
[-0.0125 .63137 -6 -4.5 ]
[-0.0125 .63137 0 4.5 ]
[-0.0125 .7844 -18 -4.5 ]
[-0.0125 .7844 0 4.5 ]
[-0.0125 .93743 -6 -4.5 ]
[-0.0125 .93743 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 1 .125 0 ]
[ 1 0 .125 0 ]
[.5 1.0125 -143 0 ]
[.5 1.0125 143 87.8125 ]
[ 0 0 0 0 ]
[ 1 1 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.01923 0 m
.01923 .00625 L
s
[(0)] .01923 -0.0125 0 1 Mshowa
.17226 0 m
.17226 .00625 L
s
[(0.5)] .17226 -0.0125 0 1 Mshowa
.3253 0 m
.3253 .00625 L
s
[(1)] .3253 -0.0125 0 1 Mshowa
.47833 0 m
.47833 .00625 L
s
[(1.5)] .47833 -0.0125 0 1 Mshowa
.63137 0 m
.63137 .00625 L
s
[(2)] .63137 -0.0125 0 1 Mshowa
.7844 0 m
.7844 .00625 L
s
[(2.5)] .7844 -0.0125 0 1 Mshowa
.93743 0 m
.93743 .00625 L
s
[(3)] .93743 -0.0125 0 1 Mshowa
.125 Mabswid
.04984 0 m
.04984 .00375 L
s
.08044 0 m
.08044 .00375 L
s
.11105 0 m
.11105 .00375 L
s
.14166 0 m
.14166 .00375 L
s
.20287 0 m
.20287 .00375 L
s
.23348 0 m
.23348 .00375 L
s
.26408 0 m
.26408 .00375 L
s
.29469 0 m
.29469 .00375 L
s
.3559 0 m
.3559 .00375 L
s
.38651 0 m
.38651 .00375 L
s
.41712 0 m
.41712 .00375 L
s
.44772 0 m
.44772 .00375 L
s
.50894 0 m
.50894 .00375 L
s
.53955 0 m
.53955 .00375 L
s
.57015 0 m
.57015 .00375 L
s
.60076 0 m
.60076 .00375 L
s
.66197 0 m
.66197 .00375 L
s
.69258 0 m
.69258 .00375 L
s
.72319 0 m
.72319 .00375 L
s
.75379 0 m
.75379 .00375 L
s
.81501 0 m
.81501 .00375 L
s
.84561 0 m
.84561 .00375 L
s
.87622 0 m
.87622 .00375 L
s
.90683 0 m
.90683 .00375 L
s
.96804 0 m
.96804 .00375 L
s
.99865 0 m
.99865 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01923 m
.00625 .01923 L
s
[(0)] -0.0125 .01923 1 0 Mshowa
0 .17226 m
.00625 .17226 L
s
[(0.5)] -0.0125 .17226 1 0 Mshowa
0 .3253 m
.00625 .3253 L
s
[(1)] -0.0125 .3253 1 0 Mshowa
0 .47833 m
.00625 .47833 L
s
[(1.5)] -0.0125 .47833 1 0 Mshowa
0 .63137 m
.00625 .63137 L
s
[(2)] -0.0125 .63137 1 0 Mshowa
0 .7844 m
.00625 .7844 L
s
[(2.5)] -0.0125 .7844 1 0 Mshowa
0 .93743 m
.00625 .93743 L
s
[(3)] -0.0125 .93743 1 0 Mshowa
.125 Mabswid
0 .04984 m
.00375 .04984 L
s
0 .08044 m
.00375 .08044 L
s
0 .11105 m
.00375 .11105 L
s
0 .14166 m
.00375 .14166 L
s
0 .20287 m
.00375 .20287 L
s
0 .23348 m
.00375 .23348 L
s
0 .26408 m
.00375 .26408 L
s
0 .29469 m
.00375 .29469 L
s
0 .3559 m
.00375 .3559 L
s
0 .38651 m
.00375 .38651 L
s
0 .41712 m
.00375 .41712 L
s
0 .44772 m
.00375 .44772 L
s
0 .50894 m
.00375 .50894 L
s
0 .53955 m
.00375 .53955 L
s
0 .57015 m
.00375 .57015 L
s
0 .60076 m
.00375 .60076 L
s
0 .66197 m
.00375 .66197 L
s
0 .69258 m
.00375 .69258 L
s
0 .72319 m
.00375 .72319 L
s
0 .75379 m
.00375 .75379 L
s
0 .81501 m
.00375 .81501 L
s
0 .84561 m
.00375 .84561 L
s
0 .87622 m
.00375 .87622 L
s
0 .90683 m
.00375 .90683 L
s
0 .96804 m
.00375 .96804 L
s
0 .99865 m
.00375 .99865 L
s
.25 Mabswid
0 0 m
0 1 L
s
.01923 .99375 m
.01923 1 L
s
.17226 .99375 m
.17226 1 L
s
.3253 .99375 m
.3253 1 L
s
.47833 .99375 m
.47833 1 L
s
.63137 .99375 m
.63137 1 L
s
.7844 .99375 m
.7844 1 L
s
.93743 .99375 m
.93743 1 L
s
.125 Mabswid
.04984 .99625 m
.04984 1 L
s
.08044 .99625 m
.08044 1 L
s
.11105 .99625 m
.11105 1 L
s
.14166 .99625 m
.14166 1 L
s
.20287 .99625 m
.20287 1 L
s
.23348 .99625 m
.23348 1 L
s
.26408 .99625 m
.26408 1 L
s
.29469 .99625 m
.29469 1 L
s
.3559 .99625 m
.3559 1 L
s
.38651 .99625 m
.38651 1 L
s
.41712 .99625 m
.41712 1 L
s
.44772 .99625 m
.44772 1 L
s
.50894 .99625 m
.50894 1 L
s
.53955 .99625 m
.53955 1 L
s
.57015 .99625 m
.57015 1 L
s
.60076 .99625 m
.60076 1 L
s
.66197 .99625 m
.66197 1 L
s
.69258 .99625 m
.69258 1 L
s
.72319 .99625 m
.72319 1 L
s
.75379 .99625 m
.75379 1 L
s
.81501 .99625 m
.81501 1 L
s
.84561 .99625 m
.84561 1 L
s
.87622 .99625 m
.87622 1 L
s
.90683 .99625 m
.90683 1 L
s
.96804 .99625 m
.96804 1 L
s
.99865 .99625 m
.99865 1 L
s
.25 Mabswid
0 1 m
1 1 L
s
.99375 .01923 m
1 .01923 L
s
.99375 .17226 m
1 .17226 L
s
.99375 .3253 m
1 .3253 L
s
.99375 .47833 m
1 .47833 L
s
.99375 .63137 m
1 .63137 L
s
.99375 .7844 m
1 .7844 L
s
.99375 .93743 m
1 .93743 L
s
.125 Mabswid
.99625 .04984 m
1 .04984 L
s
.99625 .08044 m
1 .08044 L
s
.99625 .11105 m
1 .11105 L
s
.99625 .14166 m
1 .14166 L
s
.99625 .20287 m
1 .20287 L
s
.99625 .23348 m
1 .23348 L
s
.99625 .26408 m
1 .26408 L
s
.99625 .29469 m
1 .29469 L
s
.99625 .3559 m
1 .3559 L
s
.99625 .38651 m
1 .38651 L
s
.99625 .41712 m
1 .41712 L
s
.99625 .44772 m
1 .44772 L
s
.99625 .50894 m
1 .50894 L
s
.99625 .53955 m
1 .53955 L
s
.99625 .57015 m
1 .57015 L
s
.99625 .60076 m
1 .60076 L
s
.99625 .66197 m
1 .66197 L
s
.99625 .69258 m
1 .69258 L
s
.99625 .72319 m
1 .72319 L
s
.99625 .75379 m
1 .75379 L
s
.99625 .81501 m
1 .81501 L
s
.99625 .84561 m
1 .84561 L
s
.99625 .87622 m
1 .87622 L
s
.99625 .90683 m
1 .90683 L
s
.99625 .96804 m
1 .96804 L
s
.99625 .99865 m
1 .99865 L
s
.25 Mabswid
1 0 m
1 1 L
s
gsave
.5 1.0125 -204 -4 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 95.8125 translate 1 -1 scale
63.000 11.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
%%BeginResource: font Courier-MISO
%%BeginFont: Courier-MISO
/Courier /Courier-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
69.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a1) show
87.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
99.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a1b1) show
129.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
141.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
153.000 11.250 moveto
(a1b1c1) show
195.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
207.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
219.000 11.250 moveto
(a1b1c2) show
261.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
273.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(3) show
285.000 11.250 moveto
(a1b2) show
315.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
81.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
93.000 30.750 moveto
(a1b2c1) show
135.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
147.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
159.000 30.750 moveto
(a1b2c2) show
201.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
213.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a1c1) show
243.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
255.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a1c2) show
285.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
297.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a2b1) show
327.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
81.000 50.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
93.000 50.250 moveto
(a2b1c1) show
135.000 50.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
147.000 50.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(3) show
159.000 50.250 moveto
(a2b1c2) show
201.000 50.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
213.000 50.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a2b2) show
243.000 50.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
255.000 50.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
267.000 50.250 moveto
(a2b2c1) show
309.000 50.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
81.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a2b2c2) show
123.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
135.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a2c1) show
165.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
177.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a2c2) show
207.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
219.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(b1) show
237.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
249.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(b1c1) show
279.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
291.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
303.000 69.750 moveto
(b1c2) show
333.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
81.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
93.000 89.250 moveto
(b2) show
111.000 89.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
123.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(b2c1) show
153.000 89.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
165.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
177.000 89.250 moveto
(b2c2) show
207.000 89.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
219.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(c2) show
237.000 89.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(<=) show
255.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(0) show
261.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 0 m
1 0 L
1 1 L
0 1 L
closepath
clip
newpath
1 g
.01923 .98077 m
.98077 .98077 L
.98077 .01923 L
.01923 .01923 L
F
.967 g
.01923 .79687 m
.05769 .79324 L
.08985 .78846 L
.09615 .78663 L
.13462 .77697 L
.17308 .76362 L
.20384 .75 L
.21154 .74612 L
.25 .72357 L
.26692 .71154 L
.28846 .6942 L
.31013 .67308 L
.32692 .65413 L
.34091 .63462 L
.36227 .59615 L
.36538 .59219 L
.37569 .55769 L
.38186 .51923 L
.38099 .48077 L
.37279 .44231 L
.36538 .42181 L
.35648 .40385 L
.32692 .36693 L
.32517 .36538 L
.28846 .34483 L
.25 .34289 L
.21154 .35517 L
.18742 .36538 L
.17308 .37701 L
.136 .40385 L
.13462 .40509 L
.09615 .43731 L
.09043 .44231 L
.05769 .47245 L
.04927 .48077 L
.01923 .50997 L
F
.933 g
.01923 .78815 m
.05769 .78534 L
.09615 .77913 L
.13462 .76941 L
.17308 .75582 L
.18689 .75 L
.21154 .73807 L
.25 .71453 L
.25422 .71154 L
.28846 .6837 L
.29915 .67308 L
.32692 .64011 L
.33064 .63462 L
.35233 .59615 L
.36538 .55865 L
.36556 .55769 L
.37129 .51923 L
.36952 .48077 L
.36538 .46048 L
.35989 .44231 L
.34006 .40385 L
.32692 .3886 L
.29409 .36538 L
.28846 .36319 L
.25 .35896 L
.22181 .36538 L
.21154 .36926 L
.17308 .38952 L
.15042 .40385 L
.13462 .41642 L
.10241 .44231 L
.09615 .44791 L
.05979 .48077 L
.05769 .48277 L
.02065 .51923 L
.01923 .52046 L
F
.9 g
.01923 .7795 m
.05769 .77717 L
.09615 .77117 L
.13462 .76144 L
.16768 .75 L
.17308 .74773 L
.21154 .72954 L
.24088 .71154 L
.25 .70524 L
.28763 .67308 L
.28846 .6723 L
.32008 .63462 L
.32692 .62546 L
.34199 .59615 L
.35519 .55769 L
.36036 .51923 L
.35763 .48077 L
.34598 .44231 L
.32692 .41142 L
.32286 .40385 L
.28846 .38156 L
.25 .37489 L
.21154 .38331 L
.17308 .40209 L
.16985 .40385 L
.13462 .42792 L
.11552 .44231 L
.09615 .45872 L
.07108 .48077 L
.05769 .49331 L
.03214 .51923 L
.01923 .53118 L
F
.867 g
.01923 .76978 m
.05769 .76831 L
.09615 .76268 L
.13462 .75301 L
.14457 .75 L
.17308 .73942 L
.21154 .72044 L
.22636 .71154 L
.25 .6953 L
.27569 .67308 L
.28846 .66055 L
.30905 .63462 L
.32692 .60599 L
.33119 .59615 L
.34432 .55769 L
.34894 .51923 L
.34488 .48077 L
.32992 .44231 L
.32692 .43725 L
.29624 .40385 L
.28846 .4005 L
.25 .39096 L
.21154 .39746 L
.19497 .40385 L
.17308 .41475 L
.13462 .43966 L
.13085 .44231 L
.09615 .46991 L
.08342 .48077 L
.05769 .50439 L
.04327 .51923 L
.01923 .54279 L
F
.833 g
.01923 .75866 m
.05769 .75858 L
.09615 .75355 L
.11651 .75 L
.13462 .74441 L
.17308 .73049 L
.21018 .71154 L
.21154 .71074 L
.25 .68431 L
.26282 .67308 L
.28846 .64656 L
.29737 .63462 L
.32001 .59615 L
.32692 .57853 L
.33282 .55769 L
.33668 .51923 L
.33075 .48077 L
.32692 .46723 L
.31351 .44231 L
.28846 .42016 L
.25 .40739 L
.21154 .4118 L
.17308 .4277 L
.14615 .44231 L
.13462 .45161 L
.097 .48077 L
.09615 .48153 L
.05769 .51617 L
.05471 .51923 L
.01923 .55556 L
F
.8 g
.01923 .74737 m
.05769 .74822 L
.09615 .74429 L
.13462 .73525 L
.17308 .72079 L
.19251 .71154 L
.21154 .70086 L
.24887 .67308 L
.25 .67218 L
.28504 .63462 L
.28846 .63128 L
.3082 .59615 L
.3208 .55769 L
.3236 .51923 L
.31602 .48077 L
.28866 .44231 L
.28846 .44216 L
.25 .42439 L
.21154 .42657 L
.17308 .44111 L
.17027 .44231 L
.13462 .46404 L
.11116 .48077 L
.09615 .49344 L
.06714 .51923 L
.05769 .52822 L
.03136 .55769 L
.01923 .56823 L
F
.767 g
.01923 .73522 m
.05769 .73777 L
.09615 .73419 L
.13462 .72509 L
.17098 .71154 L
.17308 .71036 L
.21154 .68969 L
.23405 .67308 L
.25 .65978 L
.27198 .63462 L
.28846 .61222 L
.29543 .59615 L
.30794 .55769 L
.30963 .51923 L
.29794 .48077 L
.28846 .46635 L
.25 .44275 L
.24802 .44231 L
.21154 .44213 L
.21062 .44231 L
.17308 .45484 L
.13462 .47719 L
.1291 .48077 L
.09615 .5063 L
.08121 .51923 L
.05769 .54158 L
.04422 .55769 L
.01923 .58417 L
F
.733 g
.01923 .71454 m
.05769 .72437 L
.09615 .72242 L
.13462 .71368 L
.14256 .71154 L
.17308 .69978 L
.21154 .67681 L
.21667 .67308 L
.25 .64374 L
.25741 .63462 L
.2819 .59615 L
.28846 .57856 L
.29357 .55769 L
.29321 .51923 L
.28846 .50339 L
.27497 .48077 L
.25 .46224 L
.21154 .45826 L
.17308 .46957 L
.14452 .48077 L
.13462 .49075 L
.09727 .51923 L
.09615 .52028 L
.05769 .55717 L
.05727 .55769 L
.02852 .59615 L
.01923 .60471 L
F
.7 g
.01923 .68509 m
.05769 .70736 L
.09615 .70991 L
.13462 .70268 L
.17308 .68705 L
.19787 .67308 L
.21154 .66425 L
.24177 .63462 L
.25 .62351 L
.26691 .59615 L
.27846 .55769 L
.27649 .51923 L
.25 .48327 L
.23849 .48077 L
.21154 .47658 L
.18739 .48077 L
.17308 .48528 L
.13462 .50579 L
.11437 .51923 L
.09615 .53466 L
.07244 .55769 L
.05769 .57114 L
.04484 .59615 L
.01937 .63462 L
.01923 .63497 L
F
.667 g
.17308 .50261 m
.21154 .49555 L
.24942 .51923 L
.25 .52012 L
.25976 .55769 L
.25 .59405 L
.24928 .59615 L
.22303 .63462 L
.21154 .64666 L
.17308 .67247 L
.17003 .67308 L
.13462 .68844 L
.09615 .69717 L
.05769 .68592 L
.04234 .67308 L
.03926 .63462 L
.05769 .59805 L
.05872 .59615 L
.09168 .55769 L
.09615 .5533 L
.13462 .52211 L
.1408 .51923 L
F
.633 g
.13462 .54082 m
.17308 .5247 L
.21154 .52464 L
.23542 .55769 L
.23023 .59615 L
.21154 .62137 L
.20455 .63462 L
.17308 .65882 L
.13462 .66914 L
.09615 .67204 L
.06404 .63462 L
.07873 .59615 L
.09615 .57669 L
.10976 .55769 L
F
.6 g
.17308 .55474 m
.19098 .55769 L
.19798 .59615 L
.17308 .62602 L
.15945 .63462 L
.13462 .64296 L
.10433 .63462 L
.11121 .59615 L
.13462 .57196 L
.16036 .55769 L
F
MathSubEnd
P
% End of sub-graphic
% Start of sub-graphic
p
0.678571 0.343006 0.97619 0.640625 MathSubStart
%% ContourGraphics
%%IncludeResource: font Courier
%%IncludeFont: Courier
/Courier findfont 10  scalefont  setfont
% Scaling calculations
0.0192308 0.306067 0.0192308 0.306067 [
[.01923 -0.0125 -3 -9 ]
[.01923 -0.0125 3 0 ]
[.17226 -0.0125 -9 -9 ]
[.17226 -0.0125 9 0 ]
[.3253 -0.0125 -3 -9 ]
[.3253 -0.0125 3 0 ]
[.47833 -0.0125 -9 -9 ]
[.47833 -0.0125 9 0 ]
[.63137 -0.0125 -3 -9 ]
[.63137 -0.0125 3 0 ]
[.7844 -0.0125 -9 -9 ]
[.7844 -0.0125 9 0 ]
[.93743 -0.0125 -3 -9 ]
[.93743 -0.0125 3 0 ]
[ 0 0 -0.125 0 ]
[-0.0125 .01923 -6 -4.5 ]
[-0.0125 .01923 0 4.5 ]
[-0.0125 .17226 -18 -4.5 ]
[-0.0125 .17226 0 4.5 ]
[-0.0125 .3253 -6 -4.5 ]
[-0.0125 .3253 0 4.5 ]
[-0.0125 .47833 -18 -4.5 ]
[-0.0125 .47833 0 4.5 ]
[-0.0125 .63137 -6 -4.5 ]
[-0.0125 .63137 0 4.5 ]
[-0.0125 .7844 -18 -4.5 ]
[-0.0125 .7844 0 4.5 ]
[-0.0125 .93743 -6 -4.5 ]
[-0.0125 .93743 0 4.5 ]
[ 0 0 -0.125 0 ]
[ 0 1 .125 0 ]
[ 1 0 .125 0 ]
[.5 1.0125 -143 0 ]
[.5 1.0125 143 87.8125 ]
[ 0 0 0 0 ]
[ 1 1 0 0 ]
] MathScale
% Start of Graphics
1 setlinecap
1 setlinejoin
newpath
0 g
.25 Mabswid
[ ] 0 setdash
.01923 0 m
.01923 .00625 L
s
[(0)] .01923 -0.0125 0 1 Mshowa
.17226 0 m
.17226 .00625 L
s
[(0.5)] .17226 -0.0125 0 1 Mshowa
.3253 0 m
.3253 .00625 L
s
[(1)] .3253 -0.0125 0 1 Mshowa
.47833 0 m
.47833 .00625 L
s
[(1.5)] .47833 -0.0125 0 1 Mshowa
.63137 0 m
.63137 .00625 L
s
[(2)] .63137 -0.0125 0 1 Mshowa
.7844 0 m
.7844 .00625 L
s
[(2.5)] .7844 -0.0125 0 1 Mshowa
.93743 0 m
.93743 .00625 L
s
[(3)] .93743 -0.0125 0 1 Mshowa
.125 Mabswid
.04984 0 m
.04984 .00375 L
s
.08044 0 m
.08044 .00375 L
s
.11105 0 m
.11105 .00375 L
s
.14166 0 m
.14166 .00375 L
s
.20287 0 m
.20287 .00375 L
s
.23348 0 m
.23348 .00375 L
s
.26408 0 m
.26408 .00375 L
s
.29469 0 m
.29469 .00375 L
s
.3559 0 m
.3559 .00375 L
s
.38651 0 m
.38651 .00375 L
s
.41712 0 m
.41712 .00375 L
s
.44772 0 m
.44772 .00375 L
s
.50894 0 m
.50894 .00375 L
s
.53955 0 m
.53955 .00375 L
s
.57015 0 m
.57015 .00375 L
s
.60076 0 m
.60076 .00375 L
s
.66197 0 m
.66197 .00375 L
s
.69258 0 m
.69258 .00375 L
s
.72319 0 m
.72319 .00375 L
s
.75379 0 m
.75379 .00375 L
s
.81501 0 m
.81501 .00375 L
s
.84561 0 m
.84561 .00375 L
s
.87622 0 m
.87622 .00375 L
s
.90683 0 m
.90683 .00375 L
s
.96804 0 m
.96804 .00375 L
s
.99865 0 m
.99865 .00375 L
s
.25 Mabswid
0 0 m
1 0 L
s
0 .01923 m
.00625 .01923 L
s
[(0)] -0.0125 .01923 1 0 Mshowa
0 .17226 m
.00625 .17226 L
s
[(0.5)] -0.0125 .17226 1 0 Mshowa
0 .3253 m
.00625 .3253 L
s
[(1)] -0.0125 .3253 1 0 Mshowa
0 .47833 m
.00625 .47833 L
s
[(1.5)] -0.0125 .47833 1 0 Mshowa
0 .63137 m
.00625 .63137 L
s
[(2)] -0.0125 .63137 1 0 Mshowa
0 .7844 m
.00625 .7844 L
s
[(2.5)] -0.0125 .7844 1 0 Mshowa
0 .93743 m
.00625 .93743 L
s
[(3)] -0.0125 .93743 1 0 Mshowa
.125 Mabswid
0 .04984 m
.00375 .04984 L
s
0 .08044 m
.00375 .08044 L
s
0 .11105 m
.00375 .11105 L
s
0 .14166 m
.00375 .14166 L
s
0 .20287 m
.00375 .20287 L
s
0 .23348 m
.00375 .23348 L
s
0 .26408 m
.00375 .26408 L
s
0 .29469 m
.00375 .29469 L
s
0 .3559 m
.00375 .3559 L
s
0 .38651 m
.00375 .38651 L
s
0 .41712 m
.00375 .41712 L
s
0 .44772 m
.00375 .44772 L
s
0 .50894 m
.00375 .50894 L
s
0 .53955 m
.00375 .53955 L
s
0 .57015 m
.00375 .57015 L
s
0 .60076 m
.00375 .60076 L
s
0 .66197 m
.00375 .66197 L
s
0 .69258 m
.00375 .69258 L
s
0 .72319 m
.00375 .72319 L
s
0 .75379 m
.00375 .75379 L
s
0 .81501 m
.00375 .81501 L
s
0 .84561 m
.00375 .84561 L
s
0 .87622 m
.00375 .87622 L
s
0 .90683 m
.00375 .90683 L
s
0 .96804 m
.00375 .96804 L
s
0 .99865 m
.00375 .99865 L
s
.25 Mabswid
0 0 m
0 1 L
s
.01923 .99375 m
.01923 1 L
s
.17226 .99375 m
.17226 1 L
s
.3253 .99375 m
.3253 1 L
s
.47833 .99375 m
.47833 1 L
s
.63137 .99375 m
.63137 1 L
s
.7844 .99375 m
.7844 1 L
s
.93743 .99375 m
.93743 1 L
s
.125 Mabswid
.04984 .99625 m
.04984 1 L
s
.08044 .99625 m
.08044 1 L
s
.11105 .99625 m
.11105 1 L
s
.14166 .99625 m
.14166 1 L
s
.20287 .99625 m
.20287 1 L
s
.23348 .99625 m
.23348 1 L
s
.26408 .99625 m
.26408 1 L
s
.29469 .99625 m
.29469 1 L
s
.3559 .99625 m
.3559 1 L
s
.38651 .99625 m
.38651 1 L
s
.41712 .99625 m
.41712 1 L
s
.44772 .99625 m
.44772 1 L
s
.50894 .99625 m
.50894 1 L
s
.53955 .99625 m
.53955 1 L
s
.57015 .99625 m
.57015 1 L
s
.60076 .99625 m
.60076 1 L
s
.66197 .99625 m
.66197 1 L
s
.69258 .99625 m
.69258 1 L
s
.72319 .99625 m
.72319 1 L
s
.75379 .99625 m
.75379 1 L
s
.81501 .99625 m
.81501 1 L
s
.84561 .99625 m
.84561 1 L
s
.87622 .99625 m
.87622 1 L
s
.90683 .99625 m
.90683 1 L
s
.96804 .99625 m
.96804 1 L
s
.99865 .99625 m
.99865 1 L
s
.25 Mabswid
0 1 m
1 1 L
s
.99375 .01923 m
1 .01923 L
s
.99375 .17226 m
1 .17226 L
s
.99375 .3253 m
1 .3253 L
s
.99375 .47833 m
1 .47833 L
s
.99375 .63137 m
1 .63137 L
s
.99375 .7844 m
1 .7844 L
s
.99375 .93743 m
1 .93743 L
s
.125 Mabswid
.99625 .04984 m
1 .04984 L
s
.99625 .08044 m
1 .08044 L
s
.99625 .11105 m
1 .11105 L
s
.99625 .14166 m
1 .14166 L
s
.99625 .20287 m
1 .20287 L
s
.99625 .23348 m
1 .23348 L
s
.99625 .26408 m
1 .26408 L
s
.99625 .29469 m
1 .29469 L
s
.99625 .3559 m
1 .3559 L
s
.99625 .38651 m
1 .38651 L
s
.99625 .41712 m
1 .41712 L
s
.99625 .44772 m
1 .44772 L
s
.99625 .50894 m
1 .50894 L
s
.99625 .53955 m
1 .53955 L
s
.99625 .57015 m
1 .57015 L
s
.99625 .60076 m
1 .60076 L
s
.99625 .66197 m
1 .66197 L
s
.99625 .69258 m
1 .69258 L
s
.99625 .72319 m
1 .72319 L
s
.99625 .75379 m
1 .75379 L
s
.99625 .81501 m
1 .81501 L
s
.99625 .84561 m
1 .84561 L
s
.99625 .87622 m
1 .87622 L
s
.99625 .90683 m
1 .90683 L
s
.99625 .96804 m
1 .96804 L
s
.99625 .99865 m
1 .99865 L
s
.25 Mabswid
1 0 m
1 1 L
s
gsave
.5 1.0125 -204 -4 Mabsadd m
1 1 Mabs scale
currentpoint translate
/MISOfy
{
    /newfontname exch def
    /oldfontname exch def

    oldfontname findfont
    dup length dict begin
        {1 index /FID ne {def} {pop pop} ifelse} forall
        /Encoding ISOLatin1Encoding def
        currentdict
    end

    newfontname exch definefont pop
} def

0 95.8125 translate 1 -1 scale
63.000 11.250 moveto
%%IncludeResource: font Courier
%%IncludeFont: Courier
%%BeginResource: font Courier-MISO
%%BeginFont: Courier-MISO
/Courier /Courier-MISO MISOfy
%%EndFont
%%EndResource
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
63.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
69.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a1) show
87.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
99.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a1b1) show
129.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
141.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
153.000 11.250 moveto
(a1b1c1) show
195.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
207.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a1b1c2) show
249.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
261.000 11.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(3) show
273.000 11.250 moveto
(a1b2) show
303.000 11.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
81.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
93.000 30.750 moveto
(a1b2c1) show
135.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
147.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(3) show
159.000 30.750 moveto
(a1b2c2) show
201.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
213.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a1c1) show
243.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
255.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a1c2) show
285.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
297.000 30.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a2b1) show
327.000 30.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
81.000 50.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
93.000 50.250 moveto
(a2b1c1) show
135.000 50.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
147.000 50.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(3) show
159.000 50.250 moveto
(a2b1c2) show
201.000 50.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
213.000 50.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a2b2) show
243.000 50.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
255.000 50.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
267.000 50.250 moveto
(a2b2c1) show
309.000 50.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
81.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a2b2c2) show
123.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
135.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a2c1) show
165.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
177.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(a2c2) show
207.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
219.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(b1) show
237.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
249.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(b1c1) show
279.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
291.000 69.750 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
303.000 69.750 moveto
(b1c2) show
333.000 69.750 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
81.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
93.000 89.250 moveto
(b2) show
111.000 89.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
123.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(b2c1) show
153.000 89.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(+) show
165.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(2) show
177.000 89.250 moveto
(b2c2) show
207.000 89.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(-) show
219.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(c2) show
237.000 89.250 moveto
%%IncludeResource: font Math1Mono
%%IncludeFont: Math1Mono
/Math1Mono findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(<=) show
255.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
(0) show
261.000 89.250 moveto
%%IncludeResource: font Courier-MISO
%%IncludeFont: Courier-MISO
/Courier-MISO findfont 10.000 scalefont
[1 0 0 -1 0 0 ] makefont setfont
0.000 0.000 0.000 setrgbcolor
0.000 0.000 rmoveto
1.000 setlinewidth
grestore
0 0 m
1 0 L
1 1 L
0 1 L
closepath
clip
newpath
1 g
.01923 .98077 m
.98077 .98077 L
.98077 .01923 L
.01923 .01923 L
F
.967 g
.01923 .79687 m
.05769 .79696 L
.09615 .79329 L
.12686 .78846 L
.13462 .78578 L
.17308 .77403 L
.21154 .75703 L
.22458 .75 L
.25 .7339 L
.27827 .71154 L
.28846 .70219 L
.31483 .67308 L
.32692 .65713 L
.34074 .63462 L
.35859 .59615 L
.36538 .57982 L
.36955 .55769 L
.37434 .51923 L
.37315 .48077 L
.3659 .44231 L
.36538 .44029 L
.35262 .40385 L
.32976 .36538 L
.32692 .36193 L
.28846 .32954 L
.28226 .32692 L
.25 .3229 L
.23107 .32692 L
.21154 .33497 L
.17308 .35935 L
.16454 .36538 L
.13462 .39127 L
.12056 .40385 L
.09615 .42785 L
.0817 .44231 L
.05769 .46761 L
.04591 .48077 L
.01923 .50997 L
F
.933 g
.01923 .78815 m
.02358 .78846 L
.05769 .78907 L
.07024 .78846 L
.09615 .78592 L
.13462 .77864 L
.17308 .76669 L
.21024 .75 L
.21154 .74928 L
.25 .72545 L
.26771 .71154 L
.28846 .69238 L
.30564 .67308 L
.32692 .64359 L
.33213 .63462 L
.35027 .59615 L
.36117 .55769 L
.36538 .52333 L
.36556 .51923 L
.36538 .49915 L
.36377 .48077 L
.35571 .44231 L
.33999 .40385 L
.32692 .38342 L
.317 .36538 L
.28846 .34813 L
.25 .3394 L
.21154 .34938 L
.18273 .36538 L
.17308 .37193 L
.13462 .40254 L
.13307 .40385 L
.09615 .43833 L
.09207 .44231 L
.05769 .47782 L
.05503 .48077 L
.02047 .51923 L
.01923 .52046 L
F
.9 g
.01923 .7795 m
.05769 .78115 L
.09615 .77838 L
.13462 .77115 L
.17308 .75902 L
.19482 .75 L
.21154 .74141 L
.25 .71652 L
.25639 .71154 L
.28846 .68172 L
.29601 .67308 L
.32327 .63462 L
.32692 .62902 L
.34164 .59615 L
.35254 .55769 L
.35664 .51923 L
.35416 .48077 L
.34462 .44231 L
.32692 .40605 L
.32586 .40385 L
.28846 .36647 L
.28657 .36538 L
.25 .35552 L
.21154 .36353 L
.20712 .36538 L
.17308 .38445 L
.14522 .40385 L
.13462 .41385 L
.10273 .44231 L
.09615 .44894 L
.06462 .48077 L
.05769 .48822 L
.03057 .51923 L
.01923 .53118 L
F
.867 g
.01923 .76978 m
.05769 .77264 L
.09615 .77038 L
.13462 .76328 L
.17308 .75099 L
.1757 .75 L
.21154 .73308 L
.24447 .71154 L
.25 .70726 L
.28595 .67308 L
.28846 .67032 L
.31414 .63462 L
.32692 .61129 L
.33266 .59615 L
.34354 .55769 L
.34725 .51923 L
.34386 .48077 L
.33231 .44231 L
.32692 .43066 L
.31182 .40385 L
.28846 .3849 L
.25 .37147 L
.21154 .37758 L
.17308 .39699 L
.1615 .40385 L
.13462 .4253 L
.11436 .44231 L
.09615 .45979 L
.07488 .48077 L
.05769 .49902 L
.04035 .51923 L
.01923 .54279 L
F
.833 g
.01923 .75866 m
.05769 .76335 L
.09615 .76182 L
.13462 .75496 L
.15473 .75 L
.17308 .74285 L
.21154 .72423 L
.23157 .71154 L
.25 .69752 L
.27549 .67308 L
.28846 .65823 L
.30451 .63462 L
.32338 .59615 L
.32692 .58588 L
.33409 .55769 L
.3373 .51923 L
.33272 .48077 L
.32692 .45767 L
.3198 .44231 L
.28846 .404 L
.28827 .40385 L
.25 .38749 L
.21154 .39167 L
.18323 .40385 L
.17308 .4096 L
.13462 .43698 L
.12784 .44231 L
.09615 .47101 L
.08602 .48077 L
.05769 .51044 L
.05022 .51923 L
.01923 .55556 L
F
.8 g
.01923 .74737 m
.03489 .75 L
.05769 .75311 L
.09615 .75263 L
.11596 .75 L
.13462 .74637 L
.17308 .73419 L
.21154 .71474 L
.21679 .71154 L
.25 .68677 L
.26417 .67308 L
.28846 .64375 L
.29428 .63462 L
.31376 .59615 L
.32423 .55769 L
.32668 .51923 L
.32116 .48077 L
.30488 .44231 L
.28846 .42388 L
.25 .40386 L
.21154 .40594 L
.17308 .42241 L
.14082 .44231 L
.13462 .44888 L
.09798 .48077 L
.09615 .48265 L
.0606 .51923 L
.05769 .52242 L
.02953 .55769 L
.01923 .56823 L
F
.767 g
.01923 .73522 m
.05769 .74306 L
.09615 .74337 L
.13462 .7374 L
.17308 .72482 L
.20116 .71154 L
.21154 .70503 L
.25 .67478 L
.25174 .67308 L
.28363 .63462 L
.28846 .62878 L
.30347 .59615 L
.31401 .55769 L
.31588 .51923 L
.30843 .48077 L
.28846 .44586 L
.28487 .44231 L
.25 .42064 L
.21154 .42047 L
.17308 .43562 L
.15912 .44231 L
.13462 .46117 L
.11037 .48077 L
.09615 .49463 L
.07188 .51923 L
.05769 .53496 L
.04073 .55769 L
.01923 .58417 L
F
.733 g
.01923 .71454 m
.05769 .73122 L
.09615 .73313 L
.13462 .72748 L
.17308 .71461 L
.18052 .71154 L
.21154 .69443 L
.2389 .67308 L
.25 .6627 L
.2723 .63462 L
.28846 .60717 L
.29235 .59615 L
.30282 .55769 L
.3037 .51923 L
.29291 .48077 L
.28846 .47198 L
.2579 .44231 L
.25 .43869 L
.21154 .43567 L
.18849 .44231 L
.17308 .44919 L
.13462 .47414 L
.12571 .48077 L
.09615 .5076 L
.0845 .51923 L
.05769 .5494 L
.05179 .55769 L
.02618 .59615 L
.01923 .60471 L
F
.7 g
.01923 .68509 m
.04754 .71154 L
.05769 .71582 L
.09615 .72117 L
.13462 .71638 L
.15196 .71154 L
.17308 .70428 L
.21154 .68229 L
.2237 .67308 L
.25 .64757 L
.2596 .63462 L
.28087 .59615 L
.28846 .56926 L
.29043 .55769 L
.28966 .51923 L
.28846 .51351 L
.28067 .48077 L
.25 .4577 L
.21154 .45148 L
.17308 .46345 L
.14439 .48077 L
.13462 .48761 L
.09828 .51923 L
.09615 .52154 L
.06373 .55769 L
.05769 .56339 L
.04017 .59615 L
.0195 .63462 L
.01923 .63497 L
F
.667 g
.17308 .47901 m
.21154 .46878 L
.2496 .48077 L
.25 .48088 L
.27636 .51923 L
.27796 .55769 L
.26804 .59615 L
.25 .62818 L
.24595 .63462 L
.21154 .66945 L
.20736 .67308 L
.17308 .69251 L
.13462 .70532 L
.09615 .70906 L
.05769 .69725 L
.03569 .67308 L
.04372 .63462 L
.05241 .59615 L
.05769 .58322 L
.07754 .55769 L
.09615 .53625 L
.11285 .51923 L
.13462 .5022 L
.16943 .48077 L
F
.633 g
.13462 .51909 m
.17308 .49509 L
.21154 .48727 L
.25 .50745 L
.25542 .51923 L
.26241 .55769 L
.25278 .59615 L
.25 .60216 L
.23059 .63462 L
.21154 .65481 L
.18455 .67308 L
.17308 .67813 L
.13462 .69209 L
.09615 .69536 L
.06106 .67308 L
.05769 .66821 L
.05491 .63462 L
.05769 .61672 L
.06618 .59615 L
.09425 .55769 L
.09615 .55541 L
.13442 .51923 L
F
.6 g
.17308 .51523 m
.21154 .51131 L
.22487 .51923 L
.24254 .55769 L
.23852 .59615 L
.21154 .63227 L
.2093 .63462 L
.17308 .66633 L
.13795 .67308 L
.13462 .67366 L
.10762 .67308 L
.09615 .66947 L
.07045 .63462 L
.08475 .59615 L
.09615 .57945 L
.10913 .55769 L
.13462 .53554 L
.16439 .51923 L
F
.567 g
.17308 .54063 m
.21154 .55066 L
.21515 .55769 L
.21221 .59615 L
.21154 .59735 L
.17997 .63462 L
.17308 .64084 L
.13462 .65036 L
.1051 .63462 L
.1099 .59615 L
.13462 .564 L
.14189 .55769 L
F
MathSubEnd
P
% End of sub-graphic
% End of Graphics
MathPictureEnd
\
\>"], "Graphics",
  ImageSize->{962, 631.312},
  ImageMargins->{{43, 0}, {0, 0}},
  ImageRegion->{{0, 1}, {0, 1}},
  ImageCache->GraphicsData["Bitmap", "\<\
CF5dJ6E]HGAYHf4PAg9QL6QYHg<PAVmbKF5d0`4000?20002Mb000`400?l00000o`00003oo`3ooooo
0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`00
o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo5
0?ooo`00o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0oooo
o`3oooo50?ooo`00o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?oo
ool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo
003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?oo
olD0oooo001<0?ooo`800000503oool2000000@0oooo00<000000?ooo`3oool00P3oool3000001<0
oooo1000000C0?ooo`@000000`3oool00`000000oooo0?ooo`020?ooo`<000004`3oool400000180
oooo100000030?ooo`030000003oool0oooo0080oooo0`00000D0?ooo`800000S`3oool2000001D0
oooo0P0000040?ooo`030000003oool0oooo0080oooo0`00000C0?ooo`@000004P3oool4000000<0
oooo00<000000?ooo`3oool00P3oool3000001<0oooo1000000B0?ooo`@000000`3oool00`000000
oooo0?ooo`020?ooo`<000005@3oool2000008l0oooo0P00000D0?ooo`800000103oool00`000000
oooo0?ooo`020?ooo`<000004`3oool400000180oooo100000030?ooo`030000003oool0oooo0080
oooo0`00000D0?ooo`@000004P3oool4000000<0oooo00<000000?ooo`3oool00P3oool3000001@0
oooo0P00001F0?ooo`00B`3oool010000000oooo0?ooo`00000B0?ooo`040000003oool0oooo0000
00/0oooo00<000000?ooo`3oool04P3oool00`000000oooo0?ooo`0D0?ooo`030000003oool0oooo
00X0oooo00<000000?ooo`3oool0403oool00`000000oooo0?ooo`0C0?ooo`030000003oool0oooo
00`0oooo00<000000?ooo`3oool0403oool010000000oooo0?ooo`00002=0?ooo`040000003oool0
oooo000001<0oooo00@000000?ooo`3oool000002`3oool00`000000oooo0?ooo`0B0?ooo`030000
003oool0oooo01<0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`0@0?ooo`030000
003oool0oooo01<0oooo00<000000?ooo`3oool0303oool00`000000oooo0?ooo`0A0?ooo`040000
003oool0oooo000008d0oooo00@000000?ooo`3oool000004P3oool010000000oooo0?ooo`00000;
0?ooo`030000003oool0oooo0180oooo00<000000?ooo`3oool04`3oool00`000000oooo0?ooo`0:
0?ooo`030000003oool0oooo0140oooo00<000000?ooo`3oool04`3oool00`000000oooo0?ooo`0<
0?ooo`030000003oool0oooo0100oooo00@000000?ooo`3oool00000E@3oool004/0oooo00@00000
0?ooo`3oool000004P3oool010000000oooo0?ooo`00000;0?ooo`030000003oool0oooo0180oooo
00<000000?ooo`3oool0503oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo0140oooo
00<000000?ooo`3oool04`3oool00`000000oooo0?ooo`0;0?ooo`030000003oool0oooo01<0oooo
00<000000?ooo`3oool0R`3oool010000000oooo0?ooo`00000C0?ooo`040000003oool0oooo0000
00/0oooo00<000000?ooo`3oool04P3oool00`000000oooo0?ooo`0C0?ooo`030000003oool0oooo
00X0oooo00<000000?ooo`3oool04@3oool00`000000oooo0?ooo`0C0?ooo`030000003oool0oooo
00/0oooo00<000000?ooo`3oool0503oool00`000000oooo0?ooo`2;0?ooo`040000003oool0oooo
00000180oooo00@000000?ooo`3oool000002`3oool00`000000oooo0?ooo`0B0?ooo`030000003o
ool0oooo01<0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`0B0?ooo`030000003o
ool0oooo01<0oooo00<000000?ooo`3oool02`3oool00`000000oooo0?ooo`0C0?ooo`030000003o
ool0oooo05<0oooo001;0?ooo`040000003oool0oooo00000180oooo00@000000?ooo`3oool00000
203oool3000001D0oooo00<000000?ooo`3oool0503oool00`000000oooo0?ooo`070?ooo`<00000
5@3oool00`000000oooo0?ooo`0C0?ooo`030000003oool0oooo00L0oooo0`00000D0?ooo`800000
SP3oool010000000oooo0?ooo`00000C0?ooo`040000003oool0oooo000000P0oooo0`00000E0?oo
o`030000003oool0oooo01<0oooo00<000000?ooo`3oool01`3oool3000001D0oooo00<000000?oo
o`3oool04`3oool00`000000oooo0?ooo`070?ooo`<000005@3oool2000008h0oooo00@000000?oo
o`3oool000004P3oool010000000oooo0?ooo`0000080?ooo`<000005@3oool00`000000oooo0?oo
o`0C0?ooo`030000003oool0oooo00L0oooo0`00000F0?ooo`030000003oool0oooo01<0oooo00<0
00000?ooo`3oool01`3oool3000001@0oooo0P00001F0?ooo`00B`3oool010000000oooo0?ooo`00
000B0?ooo`040000003oool0oooo000000P0oooo00<000000?ooo`3oool05@3oool00`000000oooo
0?ooo`0D0?ooo`030000003oool0oooo00L0oooo00<000000?ooo`3oool05P3oool00`000000oooo
0?ooo`0C0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool05P3oool00`000000oooo
0?ooo`2;0?ooo`040000003oool0oooo000001<0oooo00@000000?ooo`3oool00000203oool00`00
0000oooo0?ooo`0E0?ooo`030000003oool0oooo01<0oooo00<000000?ooo`3oool01`3oool00`00
0000oooo0?ooo`0F0?ooo`030000003oool0oooo01<0oooo00<000000?ooo`3oool01P3oool00`00
0000oooo0?ooo`0G0?ooo`030000003oool0oooo08/0oooo00@000000?ooo`3oool000004P3oool0
10000000oooo0?ooo`0000080?ooo`030000003oool0oooo01D0oooo00<000000?ooo`3oool04`3o
ool00`000000oooo0?ooo`070?ooo`030000003oool0oooo01L0oooo00<000000?ooo`3oool04`3o
ool00`000000oooo0?ooo`060?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3oool0D`3o
ool004/0oooo00@000000?ooo`3oool000004P3oool010000000oooo0?ooo`0000080?ooo`030000
003oool0oooo01<0oooo0`00000D0?ooo`<000002@3oool00`000000oooo0?ooo`0C0?ooo`040000
003oool0oooo00000180oooo00@000000?ooo`3oool00000203oool00`000000oooo0?ooo`0C0?oo
o`040000003oool0oooo000008d0oooo00@000000?ooo`3oool000004`3oool010000000oooo0?oo
o`0000080?ooo`030000003oool0oooo01<0oooo0`00000C0?ooo`<000002@3oool00`000000oooo
0?ooo`0C0?ooo`040000003oool0oooo00000180oooo00@000000?ooo`3oool00000203oool00`00
0000oooo0?ooo`0D0?ooo`040000003oool0oooo000008d0oooo00@000000?ooo`3oool000004P3o
ool010000000oooo0?ooo`0000080?ooo`030000003oool0oooo01<0oooo0`00000C0?ooo`<00000
2@3oool00`000000oooo0?ooo`0D0?ooo`040000003oool0oooo00000180oooo00@000000?ooo`3o
ool00000203oool00`000000oooo0?ooo`0C0?ooo`040000003oool0oooo000005D0oooo001<0?oo
o`800000503oool2000000T0oooo1000000D0?ooo`030000003oool0oooo01@0oooo00<000000?oo
o`3oool01`3oool4000001<0oooo0P00000D0?ooo`8000002@3oool4000001<0oooo0P00002?0?oo
o`8000005@3oool2000000T0oooo1000000D0?ooo`030000003oool0oooo01<0oooo00<000000?oo
o`3oool01`3oool4000001<0oooo0P00000D0?ooo`8000002@3oool4000001@0oooo0P00002?0?oo
o`800000503oool2000000T0oooo1000000D0?ooo`030000003oool0oooo01<0oooo00<000000?oo
o`3oool01`3oool4000001@0oooo0P00000D0?ooo`8000002@3oool4000001<0oooo0P00001F0?oo
o`00o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3o
ooo50?ooo`00B@3ooonj00000840oooo^@0000210?oookX00000BP3oool004<0oooo0P0000040?oo
o`050000003oool0oooo0?ooo`0000006`3oool00`000000oooo0?ooo`0I0?ooo`030000003oool0
oooo01X0oooo00<000000?ooo`3oool06@3oool00`000000oooo0?ooo`0I0?ooo`030000003oool0
oooo01T0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`1h0?ooo`8000001@3oool0
10000000oooo0?ooo`00000L0?ooo`030000003oool0oooo01T0oooo00<000000?ooo`3oool06@3o
ool00`000000oooo0?ooo`0I0?ooo`030000003oool0oooo01T0oooo00<000000?ooo`3oool06P3o
ool00`000000oooo0?ooo`080?ooo`030000003oool0oooo07T0oooo0P0000040?ooo`050000003o
ool0oooo0?ooo`0000006`3oool00`000000oooo0?ooo`0I0?ooo`030000003oool0oooo01T0oooo
00<000000?ooo`3oool06P3oool00`000000oooo0?ooo`0I0?ooo`030000003oool0oooo01T0oooo
00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`180?ooo`00@P3oool010000000oooo0?oo
o`0000030?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0M`3oool010000000oooo
0?ooo`0000040?ooo`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0N03oool010000000
oooo0?ooo`0000030?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0B03oool00480
oooo00@000000?ooo`3oool000000`3oool200000;H0oooo0P00001i0?ooo`040000003oool0oooo
000000@0oooo0P00002e0?ooo`800000NP3oool010000000oooo0?ooo`0000030?ooo`800000]@3o
ool3000004X0oooo00120?ooo`040000003oool0oooo000000<0oooo00<000000?ooo`3oool0]P3o
ool00`000000oooo0?ooo`1g0?ooo`040000003oool0oooo000000@0oooo00<000000?ooo`3oool0
]@3oool00`000000oooo0?ooo`1h0?ooo`040000003oool0oooo000000<0oooo00<000000?ooo`3o
ool0]P3oool00`000000oooo0?ooo`180?ooo`00@P3oool010000000oooo0?ooo`0000030?ooo`03
0000003oool0oooo0;H0oooo00<000000?ooo`3oool0M`3oool010000000oooo0?ooo`0000040?oo
o`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0N03oool010000000oooo0?ooo`000003
0?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0B03oool00480oooo00@000000?oo
o`3oool000000`3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo07L0oooo00@00000
0?ooo`3oool00000103oool00`000000oooo0?ooo`2e0?ooo`030000003oool0oooo07P0oooo00@0
00000?ooo`3oool000000`3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo
00130?ooo`800000103oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo07P0oooo0P00
00050?ooo`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0N@3oool2000000@0oooo00<0
00000?ooo`3oool0]P3oool00`000000oooo0?ooo`180?ooo`00B@3oool00`000000oooo0?ooo`2f
0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]@3oool00`000000oooo0?ooo`1o
0?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0B03oool004T0oooo0P00002f0?oo
o`800000P@3oool00`000000oooo0?ooo`2d0?ooo`800000P@3oool200000;H0oooo0P00001:0?oo
o`00B@3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3o
ool0]@3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3o
ool0B03oool004T0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`1o0?ooo`030000
003oool0oooo0;D0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2f0?ooo`030000
003oool0oooo04P0oooo00190?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0O`3o
ool00`000000oooo0?ooo`2e0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]P3o
ool00`000000oooo0?ooo`180?ooo`00B@3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0
oooo07l0oooo00<000000?ooo`3oool0]@3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0
oooo0;H0oooo00<000000?ooo`3oool0B03oool004T0oooo0P00002f0?ooo`800000P@3oool00`00
0000oooo0?ooo`2d0?ooo`800000P@3oool200000;H0oooo0P00001:0?ooo`00B@3oool00`000000
oooo0?ooo`2f0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]@3oool00`000000
oooo0?ooo`1o0?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0B03oool004T0oooo
00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;D0oooo
00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo
00190?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?oo
o`2e0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?oo
o`180?ooo`00B@3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo07l0oooo00<00000
0?ooo`3oool0]@3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;H0oooo00<00000
0?ooo`3oool0B03oool004T0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`1o0?oo
o`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2f0?oo
o`030000003oool0oooo04P0oooo00190?ooo`800000]P3oool200000840oooo00<000000?ooo`3o
ool0]03oool200000840oooo0P00002f0?ooo`800000BP3oool004T0oooo00<000000?ooo`3oool0
]P3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0
O`3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo00190?ooo`030000003o
ool0oooo0;H0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2e0?ooo`030000003o
ool0oooo07l0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`180?ooo`00B@3oool0
0`000000oooo0?ooo`2f0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]@3oool0
0`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0B03oool0
04T0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo
0;D0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo
04P0oooo00190?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0O`3oool00`000000
oooo0?ooo`2e0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]P3oool00`000000
oooo0?ooo`180?ooo`00B@3oool200000;H0oooo0P0000210?ooo`030000003oool0oooo0;@0oooo
0P0000210?ooo`800000]P3oool2000004X0oooo00190?ooo`030000003oool0oooo0;H0oooo00<0
00000?ooo`3oool0O`3oool00`000000oooo0?ooo`2e0?ooo`030000003oool0oooo07l0oooo00<0
00000?ooo`3oool0]P3oool00`000000oooo0?ooo`180?ooo`00B@3oool00`000000oooo0?ooo`2f
0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]@3oool00`000000oooo0?ooo`1o
0?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0B03oool003L0oooo0P0000040?oo
o`030000003oool0oooo0080oooo0`0000040?ooo`030000003oool0oooo0;H0oooo00<000000?oo
o`3oool0K03oool2000000@0oooo00<000000?ooo`3oool00P3oool3000000D0oooo00<000000?oo
o`3oool0]@3oool00`000000oooo0?ooo`1]0?ooo`800000103oool00`000000oooo0?ooo`020?oo
o`<00000103oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo000f0?ooo`04
0000003oool0oooo000000/0oooo00D000000?ooo`3oool0oooo0000002h0?ooo`030000003oool0
oooo06/0oooo00@000000?ooo`3oool000002`3oool00`000000oooo0?ooo`020?ooo`030000003o
ool0oooo0;D0oooo00<000000?ooo`3oool0K03oool010000000oooo0?ooo`00000;0?ooo`050000
003oool0oooo0?ooo`000000^03oool00`000000oooo0?ooo`180?ooo`00=P3oool010000000oooo
0?ooo`00000;0?ooo`040000003oool0oooo0?ooo`800000]P3oool2000006d0oooo00@000000?oo
o`3oool000002`3oool00`000000oooo0?ooo`020?ooo`800000]@3oool2000006h0oooo00@00000
0?ooo`3oool000002`3oool010000000oooo0?ooo`3oool200000;D0oooo0`00001:0?ooo`00=P3o
ool010000000oooo0?ooo`0000080?ooo`<00000103oool00`000000oooo0?ooo`2f0?ooo`030000
003oool0oooo06/0oooo00@000000?ooo`3oool00000203oool3000000D0oooo00<000000?ooo`3o
ool0]@3oool00`000000oooo0?ooo`1/0?ooo`040000003oool0oooo000000P0oooo0`0000040?oo
o`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0B03oool003H0oooo00@000000?ooo`3o
ool00000203oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo0;H0oooo00<000000?oo
o`3oool0J`3oool010000000oooo0?ooo`0000080?ooo`030000003oool0oooo00D0oooo00<00000
0?ooo`3oool0]@3oool00`000000oooo0?ooo`1/0?ooo`040000003oool0oooo000000P0oooo00<0
00000?ooo`3oool0103oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo000f
0?ooo`040000003oool0oooo000000P0oooo00<000000?ooo`3oool0103oool00`000000oooo0?oo
o`2f0?ooo`030000003oool0oooo06/0oooo00@000000?ooo`3oool00000203oool00`000000oooo
0?ooo`050?ooo`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0K03oool010000000oooo
0?ooo`0000080?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0]P3oool00`000000
oooo0?ooo`180?ooo`00=`3oool2000000T0oooo100000030?ooo`030000003oool0oooo0;H0oooo
00<000000?ooo`3oool0K03oool2000000T0oooo100000040?ooo`030000003oool0oooo0;D0oooo
00<000000?ooo`3oool0K@3oool2000000T0oooo100000030?ooo`030000003oool0oooo0;H0oooo
00<000000?ooo`3oool0B03oool004T0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?oo
o`1o0?ooo`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?oo
o`2f0?ooo`030000003oool0oooo04P0oooo00190?ooo`800000]P3oool200000840oooo00<00000
0?ooo`3oool0]03oool200000840oooo0P00002f0?ooo`800000BP3oool004T0oooo00<000000?oo
o`3oool0]P3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;D0oooo00<000000?oo
o`3oool0O`3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo00190?ooo`03
0000003oool0oooo0;H0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2e0?ooo`03
0000003oool0oooo07l0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`180?ooo`00
B@3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0
]@3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0
B03oool004T0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`1o0?ooo`030000003o
ool0oooo0;D0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2f0?ooo`030000003o
ool0oooo04P0oooo00190?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0O`3oool0
0`000000oooo0?ooo`2e0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]P3oool0
0`000000oooo0?ooo`180?ooo`00B@3oool200000;H0oooo0P0000210?ooo`030000003oool0oooo
0;@0oooo0P0000210?ooo`800000]P3oool2000004X0oooo00190?ooo`030000003oool0oooo0;H0
oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2e0?ooo`030000003oool0oooo07l0
oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`180?ooo`00B@3oool00`000000oooo
0?ooo`2f0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]@3oool00`000000oooo
0?ooo`1o0?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0B03oool004T0oooo00<0
00000?ooo`3oool0]P3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;D0oooo00<0
00000?ooo`3oool0O`3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo0019
0?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2e
0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`18
0?ooo`00B@3oool200000;H0oooo0P0000210?ooo`030000003oool0oooo0;@0oooo0P0000210?oo
o`800000]P3oool2000004X0oooo00190?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3o
ool0O`3oool00`000000oooo0?ooo`2e0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3o
ool0]P3oool00`000000oooo0?ooo`180?ooo`00B@3oool00`000000oooo0?ooo`0[0?oooa80moOg
N@3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0
O`3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo00190?ooo`030000003o
ool0oooo02X0oooo5@3gmoMg0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]@3o
ool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0B03o
ool004T0oooo00<000000?ooo`3oool0:03oool70?Ogm`d0k^k^1@3gmoMe0?ooo`030000003oool0
oooo07l0oooo00<000000?ooo`3oool0:`3ooolE0?OgmgD0oooo00<000000?ooo`3oool0O`3oool0
0`000000oooo0?ooo`0[0?oooa80moOgN@3oool00`000000oooo0?ooo`180?ooo`00B@3oool00`00
0000oooo0?ooo`0V0?ooo`D0moOg4`3^k^h50?Ogmg<0oooo00<000000?ooo`3oool0O`3oool00`00
0000oooo0?ooo`0Z0?oooaT0moOgLP3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo
02X0oooo5P3gmoMf0?ooo`030000003oool0oooo04P0oooo00190?ooo`8000009@3oool60?Ogm`D0
k^k^2`3Vi^H70>k^kP@0moOgL03oool200000840oooo00<000000?ooo`3oool0:03oool30?OgmaD0
k^k^1@3gmoM_0?ooo`800000P@3oool2000002T0oooo0`3gmoLB0>k^kPH0moOgLP3oool2000004X0
oooo00190?ooo`030000003oool0oooo02<0oooo1@3gmoL30>k^kQ80i^KV1P3^k^h30?Ogmg00oooo
00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`0V0?ooo`@0moOg6@3^k^h40?Ogmfh0oooo
00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`0V0?ooo`@0moOg5`3^k^h40?Ogmg40oooo
00<000000?ooo`3oool0B03oool004T0oooo00<000000?ooo`3oool08P3oool40?Ogm`@0k^k^5@3V
i^H50>k^kP<0moOgK`3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo02@0oooo103g
moL70>k^kQ40i^KV1@3^k^h40?Ogmf`0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?oo
o`0T0?ooo`@0moOg1`3^k^h>0>KViPH0k^k^103gmoM_0?ooo`030000003oool0oooo04P0oooo0019
0?ooo`030000003oool0oooo0240oooo0`3gmoL40>k^kP<0i^KV4@3MgMd50>KViP@0k^k^0`3gmoM^
0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool08`3oool30?Ogm`D0k^k^5`3Vi^H5
0>k^kP@0moOgJP3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo02<0oooo0`3gmoL5
0>k^kQH0i^KV103^k^h30?Ogmfh0oooo00<000000?ooo`3oool0B03oool00480oooo100000030?oo
o`030000003oool0oooo0200oooo0`3gmoL30>k^kP@0i^KV503MgMd50>KViP<0k^k^0`3gmoM]0?oo
o`030000003oool0oooo07L0oooo100000040?ooo`030000003oool0oooo0240oooo0`3gmoL50>k^
kPH0i^KV3P3MgMd70>KViPD0k^k^103gmoMX0?ooo`030000003oool0oooo07P0oooo100000030?oo
o`030000003oool0oooo0280oooo0P3gmoL50>k^kPH0i^KV3@3MgMd70>KViP@0k^k^0`3gmoM/0?oo
o`030000003oool0oooo04P0oooo00140?ooo`030000003oool0oooo0080oooo00<000000?ooo`3o
ool07`3oool30?Ogm`80k^k^103Vi^H70=gMg@/0eMGE1P3MgMd40>KViP<0k^k^0`3gmoM/0?ooo`03
0000003oool0oooo07T0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`0P0?ooo`80
moOg1@3^k^h40>KViQD0gMgM1P3Vi^H40>k^kP@0moOgI`3oool00`000000oooo0?ooo`1j0?ooo`03
0000003oool0oooo0080oooo00<000000?ooo`3oool08@3oool20?Ogm`@0k^k^103Vi^HD0=gMg@D0
i^KV103^k^h30?Ogmf/0oooo00<000000?ooo`3oool0B03oool004@0oooo00<000000?ooo`3oool0
0P3oool2000001l0oooo0P3gmoL30>k^kP<0i^KV1@3MgMdA0=GEe@D0gMgM103Vi^H30>k^kP<0moOg
JP3oool2000007/0oooo00<000000?ooo`3oool00`3oool2000001l0oooo0P3gmoL40>k^kP@0i^KV
1`3MgMd<0=GEe@P0gMgM103Vi^H40>k^kP@0moOgI@3oool2000007`0oooo00<000000?ooo`3oool0
0P3oool200000200oooo0`3gmoL30>k^kP<0i^KV1P3MgMd=0=GEe@H0gMgM103Vi^H40>k^kP<0moOg
J03oool3000004X0oooo00140?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool07@3o
ool20?Ogm`<0k^k^0P3Vi^H60=gMg@D0eMGE2`3<c<`50=GEe@<0gMgM103Vi^H30>k^kP<0moOgJP3o
ool00`000000oooo0?ooo`1i0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool07@3o
ool20?Ogm`@0k^k^0`3Vi^H50=gMgAD0eMGE1@3MgMd40>KViP@0k^k^0`3gmoMU0?ooo`030000003o
ool0oooo07X0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0N0?ooo`<0moOg0P3^
k^h30>KViPD0gMgM4`3EeMD50=gMg@@0i^KV0`3^k^h30?OgmfT0oooo00<000000?ooo`3oool0B03o
ool004@0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0M0?ooo`040?Ogm`3^k^h0
k^k^0>k^kP80i^KV1@3MgMd30=GEeA40c<c<1@3EeMD20=gMg@@0i^KV0`3^k^h30?OgmfT0oooo00<0
00000?ooo`3oool0N@3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo01`0oooo0P3g
moL40>k^kP80i^KV1@3MgMdI0=GEe@@0gMgM103Vi^H40>k^kP<0moOgI03oool00`000000oooo0?oo
o`1j0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool07@3oool30?Ogm`80k^k^0P3V
i^H60=gMg@D0eMGE2P3<c<`80=GEe@@0gMgM0`3Vi^H30>k^kP<0moOgJ03oool00`000000oooo0?oo
o`180?ooo`00@P3oool3000000@0oooo00<000000?ooo`3oool0703oool0103gmoL0k^k^0>k^kP3^
k^h20>KViP@0gMgM103EeMDC0<c<c0D0eMGE0P3MgMd40>KViP<0k^k^0P3gmoMY0?ooo`030000003o
ool0oooo07L0oooo0`0000050?ooo`030000003oool0oooo01/0oooo0P3gmoL30>k^kP<0i^KV103M
gMd40=GEeA80c<c<1P3EeMD40=gMg@@0i^KV103^k^h30?Ogmf<0oooo00<000000?ooo`3oool0N03o
ool3000000@0oooo00<000000?ooo`3oool0703oool30?Ogm`80k^k^0P3Vi^H50=gMg@<0eMGE4@3<
c<`70=GEe@@0gMgM0P3Vi^H30>k^kP<0moOgI`3oool00`000000oooo0?ooo`180?ooo`00A03oool0
0`000000oooo0?ooo`020?ooo`030000003oool0oooo01/0oooo0P3gmoL20>k^kP80i^KV0`3MgMd4
0=GEe@<0c<c<3`34a<@50<c<c0@0eMGE0P3MgMd40>KViP80k^k^0`3gmoMX0?ooo`030000003oool0
oooo07T0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`0J0?ooo`80moOg0`3^k^h3
0>KViP80gMgM1P3EeMDF0<c<c0D0eMGE0`3MgMd40>KViP@0k^k^0P3gmoMS0?ooo`030000003oool0
oooo07X0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0K0?ooo`80moOg0`3^k^h2
0>KViP@0gMgM103EeMDE0<c<c0D0eMGE103MgMd20>KViP<0k^k^0`3gmoMV0?ooo`030000003oool0
oooo04P0oooo00190?ooo`8000006`3oool20?Ogm`040>k^kP3Vi^H0i^KV0>KViP<0gMgM0`3EeMD4
0<c<c180a<C4103<c<`40=GEe@80gMgM0`3Vi^H30>k^kP80moOgI`3oool200000840oooo00<00000
0?ooo`3oool06@3oool20?Ogm`80k^k^0`3Vi^H30=gMg@D0eMGE1`3<c<`:0<C4a0T0c<c<103EeMD3
0=gMg@@0i^KV103^k^h20?Ogmf40oooo0P0000210?ooo`8000006`3oool20?Ogm`<0k^k^0P3Vi^H3
0=gMg@@0eMGE0`3<c<`A0<C4a0D0c<c<103EeMD40=gMg@80i^KV0`3^k^h30?Ogmf@0oooo0P00001:
0?ooo`00B@3oool00`000000oooo0?ooo`0I0?ooo`80moOg0P3^k^h20>KViP<0gMgM0P3EeMD50<c<
c1D0a<C40`3<c<`40=GEe@80gMgM0`3Vi^H30>k^kP80moOgI`3oool00`000000oooo0?ooo`1o0?oo
o`030000003oool0oooo01P0oooo0P3gmoL20>k^kP<0i^KV0`3MgMd40=GEe@D0c<c<4@34a<@70<c<
c0@0eMGE0`3MgMd40>KViP@0k^k^0P3gmoMQ0?ooo`030000003oool0oooo07l0oooo00<000000?oo
o`3oool06@3oool20?Ogm`80k^k^0`3Vi^H30=gMg@<0eMGE0`3<c<`E0<C4a0D0c<c<0`3EeMD40=gM
g@80i^KV0`3^k^h30?Ogmf@0oooo00<000000?ooo`3oool0B03oool004T0oooo00<000000?ooo`3o
ool0603oool20?Ogm`80k^k^0P3Vi^H20=gMg@<0eMGE103<c<`50<C4a0`0^k^k1`34a<@30<c<c0<0
eMGE0`3MgMd20>KViP<0k^k^0P3gmoMW0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3o
ool05P3oool20?Ogm`80k^k^0`3Vi^H30=gMg@@0eMGE0`3<c<`H0<C4a0D0c<c<103EeMD30=gMg@@0
i^KV0`3^k^h20?Ogmf40oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`0H0?ooo`80
moOg0P3^k^h20>KViP<0gMgM0`3EeMD30<c<c0H0a<C4302k^k/70<C4a0@0c<c<0`3EeMD30=gMg@<0
i^KV0P3^k^h30?Ogmf@0oooo00<000000?ooo`3oool0B03oool004T0oooo00<000000?ooo`3oool0
5`3oool20?Ogm`<0k^k^00<0i^KV0=gMg@3MgMd00`3EeMD40<c<c0@0a<C44@2k^k/50<C4a0<0c<c<
0`3EeMD30=gMg@80i^KV0`3^k^h20?OgmfH0oooo00<000000?ooo`3oool0O`3oool00`000000oooo
0?ooo`0E0?ooo`80moOg0P3^k^h30>KViP<0gMgM0`3EeMD40<c<c0D0a<C4402k^k/60<C4a0@0c<c<
103EeMD30=gMg@@0i^KV0`3^k^h20?Ogmf00oooo00<000000?ooo`3oool0O`3oool00`000000oooo
0?ooo`0H0?ooo`80moOg0P3^k^h0103Vi^H0gMgM0=gMg@3MgMd30=GEe@<0c<c<1@34a<@A0;^k^`H0
a<C40`3<c<`40=GEe@80gMgM0`3Vi^H20>k^kP<0moOgH`3oool00`000000oooo0?ooo`180?ooo`00
B@3oool00`000000oooo0?ooo`0F0?ooo`80moOg0`3^k^h20>KViP040=gMg@3EeMD0eMGE0=GEe@<0
c<c<1034a<@D0;^k^`D0a<C40`3<c<`20=GEe@<0gMgM0P3Vi^H30>k^kP80moOgIP3oool00`000000
oooo0?ooo`1o0?ooo`030000003oool0oooo01@0oooo0P3gmoL20>k^kP<0i^KV0P3MgMd40=GEe@<0
c<c<1@34a<@D0;^k^`D0a<C4103<c<`40=GEe@80gMgM103Vi^H30>k^kP80moOgH03oool00`000000
oooo0?ooo`1o0?ooo`030000003oool0oooo01L0oooo0P3gmoL20>k^kP80i^KV0P3MgMd30=GEe@80
c<c<1@34a<@60;^k^`X0/k>c1@2k^k/50<C4a0<0c<c<103EeMD20=gMg@<0i^KV00@0k^k^0?Ogm`3g
moL0moOgH`3oool00`000000oooo0?ooo`180?ooo`00B@3oool00`000000oooo0?ooo`0F0?ooo`04
0?Ogm`3^k^h0k^k^0>k^kP80i^KV00@0gMgM0=GEe@3EeMD0eMGE0`3<c<`30<C4a0D0^k^k302c/k<6
0;^k^`D0a<C40P3<c<`30=GEe@80gMgM0`3Vi^H20>k^kP80moOgIP3oool00`000000oooo0?ooo`1o
0?ooo`030000003oool0oooo01<0oooo0P3gmoL20>k^kP<0i^KV0P3MgMd40=GEe@<0c<c<1034a<@8
0;^k^`L0/k>c2@2k^k/40<C4a0@0c<c<0`3EeMD30=gMg@<0i^KV0`3^k^h30?Ogmel0oooo00<00000
0?ooo`3oool0O`3oool00`000000oooo0?ooo`0F0?ooo`80moOg0P3^k^h20>KViP80gMgM0`3EeMD2
0<c<c0@0a<C4102k^k/@0;>c/`D0^k^k1034a<@30<c<c0<0eMGE0P3MgMd30>KViP80k^k^0`3gmoMR
0?ooo`030000003oool0oooo04P0oooo00190?ooo`8000005P3oool0103gmoL0k^k^0>k^kP3^k^h2
0>KViP80gMgM0P3EeMD30<c<c080a<C41P2k^k/@0;>c/`@0^k^k1034a<@30<c<c080eMGE0`3MgMd2
0>KViP<0k^k^0P3gmoMT0?ooo`800000P@3oool00`000000oooo0?ooo`0B0?ooo`80moOg0P3^k^h3
0>KViP80gMgM103EeMD30<c<c080a<C41`2k^k/>0;>c/`L0^k^k1034a<@30<c<c0@0eMGE0P3MgMd4
0>KViP<0k^k^0P3gmoMN0?ooo`800000P@3oool2000001L0oooo00<0moOg0>k^kP3^k^h00P3Vi^H2
0=gMg@<0eMGE0P3<c<`20<C4a0H0^k^k4P2c/k<50;^k^`<0a<C4103<c<`30=GEe@80gMgM0`3Vi^H0
103^k^h0moOg0?Ogm`3gmoMQ0?ooo`800000BP3oool004T0oooo00<000000?ooo`3oool0503oool2
0?Ogm`80k^k^0P3Vi^H20=gMg@030=GEe@3<c<`0c<c<0080c<c<0P34a<@50;^k^a<0/k>c102k^k/4
0<C4a080c<c<0`3EeMD20=gMg@<0i^KV0P3^k^h20?OgmfD0oooo00<000000?ooo`3oool0O`3oool0
0`000000oooo0?ooo`0A0?ooo`80moOg0P3^k^h30>KViP80gMgM0`3EeMD30<c<c0<0a<C41P2k^k/B
0;>c/`H0^k^k1034a<@30<c<c0<0eMGE0`3MgMd30>KViP<0k^k^0P3gmoMO0?ooo`030000003oool0
oooo07l0oooo00<000000?ooo`3oool05@3oool00`3gmoL0k^k^0>k^kP020>KViP80gMgM0`3EeMD2
0<c<c080a<C41@2k^k/70;>c/`L0ZZZZ202c/k<40;^k^`<0a<C4103<c<`20=GEe@80gMgM0`3Vi^H2
0>k^kP<0moOgH@3oool00`000000oooo0?ooo`180?ooo`00B@3oool00`000000oooo0?ooo`0C0?oo
o`80moOg0P3^k^h20>KViP80gMgM0P3EeMD30<c<c080a<C4102k^k/50;>c/`X0ZZZZ1`2c/k<40;^k
^`<0a<C40`3<c<`20=GEe@80gMgM0`3Vi^H20>k^kP80moOgI@3oool00`000000oooo0?ooo`1o0?oo
o`030000003oool0oooo0100oooo0P3gmoL20>k^kP<0i^KV0P3MgMd30=GEe@<0c<c<0`34a<@50;^k
^aH0/k>c1@2k^k/40<C4a0<0c<c<0`3EeMD20=gMg@<0i^KV0`3^k^h20?Ogmel0oooo00<000000?oo
o`3oool0O`3oool00`000000oooo0?ooo`0D0?ooo`030?Ogm`3^k^h0k^k^0080i^KV0P3MgMd20=GE
e@<0c<c<0P34a<@40;^k^`D0/k>c3P2ZZZX60;>c/`@0^k^k0`34a<@30<c<c0<0eMGE0P3MgMd20>KV
iP80k^k^0`3gmoMQ0?ooo`030000003oool0oooo04P0oooo00190?ooo`030000003oool0oooo0180
oooo0P3gmoL20>k^kP80i^KV0P3MgMd20=GEe@80c<c<0`34a<@30;^k^`D0/k>c3P2ZZZX60;>c/`<0
^k^k0`34a<@30<c<c080eMGE0P3MgMd30>KViP80k^k^0P3gmoMU0?ooo`030000003oool0oooo07l0
oooo00<000000?ooo`3oool03`3oool20?Ogm`80k^k^0`3Vi^H0103MgMd0eMGE0=GEe@3EeMD30<c<
c0<0a<C4102k^k/70;>c/``0ZZZZ1`2c/k<40;^k^`@0a<C40`3<c<`30=GEe@<0gMgM0P3Vi^H30>k^
kP80moOgG`3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo01<0oooo00<0moOg0>k^
kP3^k^h00P3Vi^H20=gMg@80eMGE0P3<c<`30<C4a0<0^k^k102c/k<D0:ZZZP@0/k>c0`2k^k/30<C4
a0<0c<c<0`3EeMD20=gMg@80i^KV0P3^k^h30?Ogmf40oooo00<000000?ooo`3oool0B03oool004T0
oooo00<000000?ooo`3oool04P3oool20?Ogm`80k^k^00@0i^KV0=gMg@3MgMd0gMgM0P3EeMD0103<
c<`0a<C40<C4a034a<@30;^k^`D0/k>c4@2ZZZX50;>c/`<0^k^k0`34a<@20<c<c080eMGE0P3MgMd3
0>KViP80k^k^0P3gmoMU0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool03`3oool2
0?Ogm`80k^k^0P3Vi^H20=gMg@80eMGE0`3<c<`30<C4a0@0^k^k1@2c/k<A0:ZZZPH0/k>c102k^k/4
0<C4a080c<c<0`3EeMD30=gMg@80i^KV0`3^k^h20?Ogmel0oooo00<000000?ooo`3oool0O`3oool0
0`000000oooo0?ooo`0C0?ooo`040?Ogm`3^k^h0k^k^0>KViP<0gMgM0P3EeMD0103<c<`0a<C40<C4
a034a<@30;^k^`@0/k>c102ZZZX;0::RXPL0ZZZZ102c/k<30;^k^`<0a<C40`3<c<`30=GEe@80gMgM
0P3Vi^H20>k^kP80moOgH@3oool00`000000oooo0?ooo`180?ooo`00B@3oool200000180oooo0P3g
moL20>k^kP040>KViP3MgMd0gMgM0=gMg@80eMGE0P3<c<`20<C4a0<0^k^k102c/k<50:ZZZPT0XZ:R
1P2ZZZX40;>c/`<0^k^k0`34a<@20<c<c080eMGE0P3MgMd30>KViP80k^k^0P3gmoMT0?ooo`800000
P@3oool00`000000oooo0?ooo`0?0?ooo`030?Ogm`3^k^h0k^k^0080i^KV0P3MgMd20=GEe@<0c<c<
0P34a<@50;^k^`@0/k>c502ZZZX50;>c/`@0^k^k1034a<@20<c<c0<0eMGE0`3MgMd20>KViP<0k^k^
0P3gmoMN0?ooo`800000P@3oool2000001<0oooo00@0moOg0>k^kP3^k^h0i^KV0`3MgMd20=GEe@80
c<c<0P34a<@30;^k^`@0/k>c102ZZZX?0::RXPD0ZZZZ102c/k<20;^k^`@0a<C40P3<c<`30=GEe@80
gMgM0P3Vi^H20>k^kP80moOgH03oool2000004X0oooo00190?ooo`030000003oool0oooo0140oooo
00<0moOg0>k^kP3^k^h00P3Vi^H20=gMg@80eMGE0P3<c<`20<C4a0<0^k^k0`2c/k<60:ZZZP/0XZ:R
1P2ZZZX30;>c/`@0^k^k0P34a<@20<c<c080eMGE0P3MgMd30>KViP80k^k^0P3gmoMU0?ooo`030000
003oool0oooo07l0oooo00<000000?ooo`3oool03P3oool00`3gmoL0k^k^0>k^kP020>KViP80gMgM
0P3EeMD30<c<c080a<C4102k^k/40;>c/`L0ZZZZ2@2RXZ870:ZZZPD0/k>c0`2k^k/40<C4a080c<c<
0`3EeMD30=gMg@80i^KV0`3^k^h20?Ogmel0oooo00<000000?ooo`3oool0O`3oool00`000000oooo
0?ooo`0A0?ooo`030?Ogm`3^k^h0k^k^0080i^KV0P3MgMd20=GEe@80c<c<0P34a<@30;^k^`<0/k>c
1@2ZZZXA0::RXP@0ZZZZ102c/k<30;^k^`<0a<C40P3<c<`30=GEe@80gMgM0P3Vi^H20>k^kP80moOg
H@3oool00`000000oooo0?ooo`180?ooo`00B@3oool00`000000oooo0?ooo`0@0?ooo`80moOg0P3^
k^h00`3Vi^H0gMgM0=gMg@020=GEe@80c<c<0P34a<@30;^k^`<0/k>c1P2ZZZX=0::RXPD0ZZZZ102c
/k<30;^k^`80a<C40P3<c<`20=GEe@80gMgM0`3Vi^H20>k^kP80moOgI@3oool00`000000oooo0?oo
o`1o0?ooo`030000003oool0oooo00d0oooo00<0moOg0>k^kP3^k^h00P3Vi^H20=gMg@80eMGE0`3<
c<`20<C4a0@0^k^k102c/k<60:ZZZP`0XZ:R1P2ZZZX50;>c/`@0^k^k0`34a<@20<c<c0<0eMGE0`3M
gMd20>KViP<0k^k^0P3gmoMO0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0403o
ool20?Ogm`80k^k^00<0i^KV0=gMg@3MgMd00P3EeMD20<c<c080a<C40`2k^k/30;>c/`@0ZZZZ502R
XZ840:ZZZP<0/k>c0`2k^k/30<C4a0<0c<c<0P3EeMD20=gMg@80i^KV0P3^k^h20?Ogmf40oooo00<0
00000?ooo`3oool0B03oool004T0oooo00<000000?ooo`3oool03`3oool20?Ogm`80k^k^0P3Vi^H0
0`3MgMd0eMGE0=GEe@020<c<c080a<C40`2k^k/30;>c/`D0ZZZZ402RXZ850:ZZZP<0/k>c0`2k^k/2
0<C4a080c<c<0P3EeMD20=gMg@<0i^KV0P3^k^h20?OgmfD0oooo00<000000?ooo`3oool0O`3oool0
0`000000oooo0?ooo`0<0?ooo`030?Ogm`3^k^h0k^k^0080i^KV0P3MgMd20=GEe@<0c<c<0P34a<@3
0;^k^`@0/k>c1P2ZZZX?0::RXPH0ZZZZ1@2c/k<30;^k^`<0a<C40P3<c<`30=GEe@<0gMgM0P3Vi^H3
0>k^kP80moOgG`3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo00l0oooo0P3gmoL2
0>k^kP80i^KV00<0gMgM0=GEe@3EeMD00P3<c<`20<C4a0<0^k^k0`2c/k<40:ZZZPD0XZ:R2@2IVIT8
0::RXP<0ZZZZ102c/k<30;^k^`80a<C40`3<c<`20=GEe@80gMgM0P3Vi^H20>k^kP80moOgH@3oool0
0`000000oooo0?ooo`180?ooo`00B@3oool00`000000oooo0?ooo`0?0?ooo`030?Ogm`3^k^h0k^k^
0080i^KV00<0gMgM0=GEe@3EeMD00P3<c<`20<C4a0<0^k^k0`2c/k<50:ZZZQ80XZ:R102ZZZX30;>c
/`<0^k^k0P34a<@20<c<c080eMGE0P3MgMd30>KViP80k^k^0P3gmoMU0?ooo`030000003oool0oooo
07l0oooo00<000000?ooo`3oool02`3oool00`3gmoL0k^k^0>k^kP020>KViP80gMgM0P3EeMD30<c<
c080a<C40`2k^k/40;>c/`@0ZZZZ4`2RXZ860:ZZZP@0/k>c0`2k^k/30<C4a080c<c<0`3EeMD30=gM
g@80i^KV0`3^k^h00`3gmoL0oooo0?ooo`1N0?ooo`030000003oool0oooo07l0oooo00<000000?oo
o`3oool03`3oool00`3gmoL0k^k^0>k^kP020>KViP030=gMg@3EeMD0eMGE0080c<c<0P34a<@30;^k
^`<0/k>c0`2ZZZX50::RXPd0VIVI1`2RXZ830:ZZZP<0/k>c0`2k^k/20<C4a0<0c<c<0P3EeMD20=gM
g@80i^KV0P3^k^h20?Ogmf40oooo00<000000?ooo`3oool0B03oool004T0oooo00<000000?ooo`3o
ool03P3oool00`3gmoL0k^k^0>k^kP020>KViP030=gMg@3EeMD0eMGE0080c<c<0P34a<@30;^k^`80
/k>c1@2ZZZXD0::RXP@0ZZZZ0`2c/k<30;^k^`80a<C40P3<c<`20=GEe@80gMgM0P3Vi^H20>k^kP80
moOgIP3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo00X0oooo00<0moOg0>k^kP3^
k^h00P3Vi^H20=gMg@80eMGE0`3<c<`20<C4a0<0^k^k0`2c/k<40:ZZZQH0XZ:R1@2ZZZX40;>c/`<0
^k^k0`34a<@20<c<c0<0eMGE0P3MgMd30>KViP80k^k^0P3gmoMP0?ooo`030000003oool0oooo07l0
oooo00<000000?ooo`3oool03P3oool00`3gmoL0k^k^0>k^kP020>KViP030=gMg@3EeMD0eMGE0080
c<c<0P34a<@30;^k^`80/k>c0`2ZZZX50::RXQ40VIVI1@2RXZ830:ZZZP<0/k>c0`2k^k/20<C4a0<0
c<c<0P3EeMD20=gMg@80i^KV0P3^k^h20?Ogmf40oooo00<000000?ooo`3oool0B03oool004T0oooo
0P00000?0?ooo`030?Ogm`3^k^h0k^k^0080i^KV00<0gMgM0=GEe@3EeMD00P3<c<`20<C4a0<0^k^k
0P2c/k<50:ZZZPD0XZ:R2P2IVIT60::RXP<0ZZZZ0`2c/k<30;^k^`80a<C40P3<c<`20=GEe@80gMgM
0P3Vi^H20>k^kP80moOgI@3oool200000840oooo00<000000?ooo`3oool02@3oool20?Ogm`80k^k^
0P3Vi^H20=gMg@80eMGE0P3<c<`30<C4a0<0^k^k0P2c/k<40:ZZZPL0XZ:R2P2IVIT70::RXP@0ZZZZ
102c/k<30;^k^`<0a<C40P3<c<`30=GEe@80gMgM0`3Vi^H20>k^kP80moOgG`3oool200000840oooo
0P00000?0?ooo`030?Ogm`3^k^h0k^k^0080i^KV00<0gMgM0=GEe@3EeMD00P3<c<`20<C4a0<0^k^k
00<0/k>c0:ZZZP2ZZZX00P2ZZZX40::RXQ<0VIVI1@2RXZ820:ZZZP<0/k>c0`2k^k/20<C4a0<0c<c<
0P3EeMD20=gMg@80i^KV0P3^k^h20?Ogmf00oooo0P00001:0?ooo`00B@3oool00`000000oooo0?oo
o`0=0?ooo`80moOg00@0k^k^0>KViP3Vi^H0gMgM0P3EeMD20<c<c080a<C40`2k^k/20;>c/`D0ZZZZ
102RXZ8=09VIV@D0XZ:R0`2ZZZX30;>c/`<0^k^k0P34a<@20<c<c080eMGE0P3MgMd20>KViP80k^k^
0P3gmoMV0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0203oool20?Ogm`80k^k^
0`3Vi^H00`3MgMd0eMGE0=GEe@020<c<c0<0a<C40`2k^k/20;>c/`@0ZZZZ102RXZ8?09VIV@H0XZ:R
102ZZZX40;>c/`<0^k^k0`34a<@20<c<c0<0eMGE0P3MgMd30>KViP80k^k^0P3gmoMP0?ooo`030000
003oool0oooo07l0oooo00<000000?ooo`3oool03@3oool20?Ogm`040>k^kP3Vi^H0i^KV0=gMg@80
eMGE0P3<c<`20<C4a0<0^k^k00<0/k>c0:ZZZP2ZZZX00P2ZZZX30::RXQD0VIVI1@2RXZ820:ZZZP<0
/k>c0`2k^k/20<C4a0<0c<c<0P3EeMD20=gMg@80i^KV0P3^k^h20?Ogmf40oooo00<000000?ooo`3o
ool0B03oool004T0oooo00<000000?ooo`3oool03@3oool0103gmoL0k^k^0>KViP3Vi^H20=gMg@80
eMGE00@0c<c<0<C4a034a<@0a<C40P2k^k/20;>c/`D0ZZZZ0P2RXZ8@09VIV@D0XZ:R0`2ZZZX30;>c
/`<0^k^k0P34a<@20<c<c080eMGE0P3MgMd20>KViP80k^k^0P3gmoMV0?ooo`030000003oool0oooo
07l0oooo00<000000?ooo`3oool01`3oool20?Ogm`80k^k^0`3Vi^H00`3MgMd0eMGE0=GEe@020<c<
c0<0a<C40`2k^k/20;>c/`@0ZZZZ102RXZ8@09VIV@H0XZ:R102ZZZX40;>c/`<0^k^k0`34a<@20<c<
c0<0eMGE0P3MgMd20>KViP80k^k^0P3gmoMQ0?ooo`030000003oool0oooo07l0oooo00<000000?oo
o`3oool0303oool20?Ogm`030>k^kP3Vi^H0i^KV0080gMgM00<0eMGE0<c<c03<c<`00P34a<@30;^k
^`80/k>c0`2ZZZX30::RXPL0VIVI2@2ATI4709VIV@@0XZ:R0P2ZZZX30;>c/`<0^k^k0P34a<@30<c<
c080eMGE0P3MgMd20>KViP80k^k^0P3gmoMQ0?ooo`030000003oool0oooo04P0oooo00190?ooo`03
0000003oool0oooo00`0oooo00<0moOg0>k^kP3^k^h00P3Vi^H00`3MgMd0eMGE0=GEe@020<c<c080
a<C40`2k^k/20;>c/`@0ZZZZ0`2RXZ8@09VIV@D0XZ:R0`2ZZZX30;>c/`<0^k^k0P34a<@20<c<c080
eMGE0P3MgMd00`3Vi^H0k^k^0>k^kP020?OgmfL0oooo00<000000?ooo`3oool0O`3oool00`000000
oooo0?ooo`070?ooo`040?Ogm`3^k^h0k^k^0>k^kP80i^KV0P3MgMd20=GEe@80c<c<0P34a<@30;^k
^`80/k>c102ZZZX40::RXQ80VIVI1@2RXZ840:ZZZP@0/k>c0P2k^k/30<C4a080c<c<0`3EeMD20=gM
g@<0i^KV0P3^k^h20?Ogmf40oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`0<0?oo
o`030?Ogm`3^k^h0k^k^0080i^KV00<0gMgM0=GEe@3EeMD00P3<c<`20<C4a080^k^k0P2c/k<30:ZZ
ZP<0XZ:R1P2IVIT<096AT@H0VIVI102RXZ820:ZZZP<0/k>c0`2k^k/20<C4a0<0c<c<0P3EeMD00`3M
gMd0i^KV0>KViP020>k^kP80moOgHP3oool00`000000oooo0?ooo`180?ooo`00=P3oool4000000<0
oooo00<000000?ooo`3oool00P3oool3000000@0oooo00<000000?ooo`3oool0303oool0103gmoL0
k^k^0>KViP3Vi^H20=gMg@80eMGE00@0c<c<0<C4a034a<@0a<C40P2k^k/20;>c/`@0ZZZZ0`2RXZ8B
09VIV@@0XZ:R0`2ZZZX30;>c/`<0^k^k0P34a<@20<c<c080eMGE0P3MgMd00`3Vi^H0k^k^0>k^kP02
0?OgmfL0oooo00<000000?ooo`3oool0J`3oool4000000<0oooo00<000000?ooo`3oool00P3oool3
000000D0oooo00<000000?ooo`3oool01P3oool0103gmoL0k^k^0>k^kP3^k^h20>KViP80gMgM0P3E
eMD20<c<c080a<C40`2k^k/20;>c/`@0ZZZZ102RXZ8C09VIV@D0XZ:R102ZZZX40;>c/`80^k^k0`34
a<@20<c<c0<0eMGE0P3MgMd20>KViP80k^k^0P3gmoMR0?ooo`030000003oool0oooo06`0oooo1000
00030?ooo`030000003oool0oooo0080oooo0`0000040?ooo`030000003oool0oooo00/0oooo0P3g
moL00`3^k^h0i^KV0>KViP020=gMg@030=GEe@3<c<`0c<c<0080a<C40P2k^k/30;>c/`80ZZZZ0`2R
XZ8509VIV@l0TI6A1@2IVIT40::RXP80ZZZZ0`2c/k<30;^k^`80a<C40`3<c<`20=GEe@030=gMg@3V
i^H0i^KV0080k^k^0P3gmoMR0?ooo`030000003oool0oooo04P0oooo000h0?ooo`030000003oool0
oooo00X0oooo00D000000?ooo`3oool0oooo0000000=0?ooo`040?Ogm`3^k^h0k^k^0>KViP80gMgM
0P3EeMD20<c<c080a<C40P2k^k/20;>c/`@0ZZZZ0`2RXZ8C09VIV@@0XZ:R0`2ZZZX30;>c/`<0^k^k
0P34a<@20<c<c080eMGE0P3MgMd00`3Vi^H0k^k^0>k^kP020?OgmfL0oooo00<000000?ooo`3oool0
K@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool0
1@3oool20?Ogm`80k^k^0P3Vi^H20=gMg@80eMGE0P3<c<`20<C4a0<0^k^k0P2c/k<40:ZZZP@0XZ:R
5@2IVIT40::RXP@0ZZZZ0`2c/k<30;^k^`<0a<C40P3<c<`30=GEe@80gMgM0P3Vi^H20>k^kP80moOg
HP3oool00`000000oooo0?ooo`1^0?ooo`030000003oool0oooo00X0oooo00D000000?ooo`3oool0
oooo0000000<0?ooo`80moOg00<0k^k^0>KViP3Vi^H00P3MgMd00`3EeMD0c<c<0<c<c0020<C4a080
^k^k0`2c/k<20:ZZZP<0XZ:R102IVITB096AT@@0VIVI102RXZ820:ZZZP<0/k>c0`2k^k/20<C4a0<0
c<c<0P3EeMD00`3MgMd0i^KV0>KViP020>k^kP80moOgHP3oool00`000000oooo0?ooo`180?ooo`00
>03oool00`000000oooo0?ooo`0:0?ooo`040000003oool0oooo0?ooo`8000002`3oool0103gmoL0
k^k^0>k^kP3Vi^H20=gMg@80eMGE0P3<c<`20<C4a080^k^k0P2c/k<40:ZZZP<0XZ:R502IVIT40::R
XP<0ZZZZ0P2c/k<30;^k^`80a<C40P3<c<`20=GEe@80gMgM00<0i^KV0>k^kP3^k^h00P3gmoMW0?oo
o`800000K`3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo0080oooo0P0000050?oo
o`80moOg0P3^k^h20>KViP80gMgM0P3EeMD20<c<c080a<C40P2k^k/30;>c/`<0ZZZZ1@2RXZ8F09VI
V@@0XZ:R102ZZZX30;>c/`80^k^k0`34a<@20<c<c0<0eMGE0P3MgMd20>KViP80k^k^0P3gmoMR0?oo
o`800000L03oool00`000000oooo0?ooo`0:0?ooo`040000003oool0oooo0?ooo`8000002P3oool2
0?Ogm`030>k^kP3Vi^H0i^KV0080gMgM00<0eMGE0<c<c03<c<`00P34a<@20;^k^`<0/k>c0P2ZZZX3
0::RXP@0VIVI4`2ATI4409VIV@@0XZ:R0P2ZZZX30;>c/`80^k^k0`34a<@20<c<c080eMGE00<0gMgM
0>KViP3Vi^H00P3^k^h20?Ogmf40oooo0`00001:0?ooo`00>03oool00`000000oooo0?ooo`070?oo
o`<00000103oool00`000000oooo0?ooo`0:0?ooo`040?Ogm`3^k^h0k^k^0>KViP80gMgM0P3EeMD2
0<c<c080a<C40P2k^k/20;>c/`<0ZZZZ102RXZ8809VIV@<0TI6A2@2IVIT40::RXP<0ZZZZ0P2c/k<3
0;^k^`80a<C40P3<c<`20=GEe@80gMgM00<0i^KV0>k^kP3^k^h00P3gmoMX0?ooo`030000003oool0
oooo06d0oooo00<000000?ooo`3oool01`3oool3000000D0oooo00<000000?ooo`3oool0103oool2
0?Ogm`030>k^kP3Vi^H0i^KV00<0gMgM0P3EeMD20<c<c080a<C40P2k^k/30;>c/`<0ZZZZ1@2RXZ87
09VIV@D0TI6A2P2IVIT40::RXP@0ZZZZ0`2c/k<20;^k^`<0a<C40P3<c<`30=GEe@80gMgM0P3Vi^H2
0>k^kP80moOgH`3oool00`000000oooo0?ooo`1^0?ooo`030000003oool0oooo00L0oooo0`000004
0?ooo`030000003oool0oooo00T0oooo0P3gmoL00`3^k^h0i^KV0>KViP020=gMg@030=GEe@3<c<`0
c<c<0080a<C40P2k^k/30;>c/`80ZZZZ0`2RXZ8409VIVA<0TI6A102IVIT40::RXP80ZZZZ0`2c/k<2
0;^k^`<0a<C40P3<c<`20=GEe@030=gMg@3Vi^H0i^KV0080k^k^0P3gmoMS0?ooo`030000003oool0
oooo04P0oooo000h0?ooo`030000003oool0oooo00L0oooo00<000000?ooo`3oool0103oool00`00
0000oooo0?ooo`090?ooo`030?Ogm`3^k^h0k^k^0080i^KV00<0gMgM0=GEe@3EeMD00P3<c<`20<C4
a080^k^k0`2c/k<30:ZZZP<0XZ:R202IVIT4096AT@T0VIVI102RXZ830:ZZZP80/k>c0`2k^k/20<C4
a080c<c<0P3EeMD20=gMg@040>KViP3^k^h0k^k^0?OgmfT0oooo00<000000?ooo`3oool0K@3oool0
0`000000oooo0?ooo`070?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool00`3oool2
0?Ogm`80k^k^00@0i^KV0=gMg@3MgMd0gMgM0P3EeMD20<c<c080a<C40P2k^k/30;>c/`<0ZZZZ1@2R
XZ8609VIV@L0TI6A2P2IVIT40::RXP<0ZZZZ0`2c/k<30;^k^`80a<C40`3<c<`20=GEe@80gMgM0P3V
i^H20>k^kP80moOgI03oool00`000000oooo0?ooo`1^0?ooo`030000003oool0oooo00L0oooo00<0
00000?ooo`3oool0103oool00`000000oooo0?ooo`090?ooo`040?Ogm`3^k^h0k^k^0>KViP80gMgM
0P3EeMD00`3<c<`0a<C40<C4a0020;^k^`<0/k>c0P2ZZZX30::RXP@0VIVI202ATI4208R8R0X0TI6A
102IVIT40::RXP80ZZZZ0`2c/k<20;^k^`<0a<C40P3<c<`20=GEe@030=gMg@3Vi^H0i^KV0080k^k^
0P3gmoMS0?ooo`030000003oool0oooo04P0oooo000f0?ooo`<000002@3oool00`000000oooo0?oo
o`040?ooo`030000003oool0oooo00P0oooo0P3gmoL20>k^kP030>KViP3MgMd0gMgM0080eMGE0P3<
c<`20<C4a0040;^k^`2c/k<0/k>c0;>c/`<0ZZZZ102RXZ8709VIV@D0TI6A202IVIT40::RXP<0ZZZZ
0P2c/k<30;^k^`80a<C40P3<c<`20=GEe@80gMgM00<0i^KV0>k^kP3^k^h00P3gmoMY0?ooo`030000
003oool0oooo06/0oooo0`0000090?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
0P3oool20?Ogm`80k^k^00@0i^KV0=gMg@3MgMd0gMgM0P3EeMD30<c<c080a<C40P2k^k/30;>c/`<0
ZZZZ102RXZ8709VIV@L0TI6A2@2IVIT40::RXP@0ZZZZ0`2c/k<20;^k^`<0a<C40P3<c<`30=GEe@80
gMgM0P3Vi^H20>k^kP030?Ogm`3oool0oooo06<0oooo00<000000?ooo`3oool0K03oool3000000T0
oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`080?ooo`80moOg00<0k^k^0>KViP3V
i^H00P3MgMd00`3EeMD0c<c<0<c<c0020<C4a080^k^k0P2c/k<30:ZZZP<0XZ:R102IVIT7096AT@@0
R8R82@2ATI4409VIV@@0XZ:R0P2ZZZX30;>c/`80^k^k0P34a<@20<c<c080eMGE00D0gMgM0>KViP3V
i^H0i^KV0>k^kP020?Ogmf@0oooo00<000000?ooo`3oool0B03oool003P0oooo00<000000?ooo`3o
ool01`3oool4000000<0oooo00<000000?ooo`3oool0203oool00`3gmoL0k^k^0>k^kP020>KViP03
0=gMg@3EeMD0eMGE0080c<c<0P34a<@20;^k^`<0/k>c0P2ZZZX40::RXPL0VIVI1P2ATI4809VIV@@0
XZ:R0`2ZZZX20;>c/`<0^k^k0P34a<@20<c<c080eMGE0P3MgMd0103Vi^H0k^k^0>k^kP3gmoMZ0?oo
o`030000003oool0oooo06d0oooo00<000000?ooo`3oool01`3oool4000000@0oooo00<000000?oo
o`3oool00P3oool20?Ogm`030>k^kP3Vi^H0i^KV0080gMgM0`3EeMD20<c<c080a<C40P2k^k/30;>c
/`<0ZZZZ102RXZ8709VIV@P0TI6A2@2IVIT40::RXP<0ZZZZ0`2c/k<30;^k^`80a<C40P3<c<`30=GE
e@80gMgM0P3Vi^H20>k^kP80moOgI@3oool00`000000oooo0?ooo`1^0?ooo`030000003oool0oooo
00L0oooo100000030?ooo`030000003oool0oooo00P0oooo00@0moOg0>k^kP3^k^h0i^KV0P3MgMd2
0=GEe@030<c<c034a<@0a<C40080^k^k0`2c/k<20:ZZZP<0XZ:R102IVIT7096AT@D0R8R82@2ATI44
09VIV@<0XZ:R0P2ZZZX30;>c/`80^k^k0`34a<@20<c<c080eMGE00<0gMgM0>KViP3Vi^H00P3^k^h2
0?Ogmf@0oooo00<000000?ooo`3oool0B03oool004T0oooo0P0000080?ooo`80moOg0P3^k^h0103V
i^H0gMgM0=gMg@3EeMD30<c<c080a<C400@0^k^k0;>c/`2c/k<0/k>c0`2ZZZX40::RXPD0VIVI202A
TI4809VIV@<0XZ:R102ZZZX0102c/k<0^k^k0;^k^`2k^k/20<C4a080c<c<0P3EeMD20=gMg@80i^KV
00<0k^k^0?Ogm`3gmoL0J@3oool200000840oooo00@000000?ooo`3oool0oooo0P3gmoL20>k^kP03
0>KViP3MgMd0gMgM00<0eMGE0P3<c<`20<C4a0<0^k^k0P2c/k<40:ZZZP<0XZ:R1`2IVIT9096AT@P0
VIVI102RXZ840:ZZZP<0/k>c0P2k^k/30<C4a080c<c<0`3EeMD20=gMg@80i^KV0P3^k^h00`3gmoL0
oooo0?ooo`1S0?ooo`800000P@3oool2000000P0oooo0P3gmoL00`3^k^h0i^KV0>KViP020=gMg@03
0=GEe@3<c<`0c<c<0080a<C40P2k^k/20;>c/`<0ZZZZ0`2RXZ8409VIV@H0TI6A1`28R8P8096AT@<0
VIVI102RXZ820:ZZZP<0/k>c0P2k^k/20<C4a080c<c<0P3EeMD0103MgMd0i^KV0>KViP3Vi^H20>k^
kP030?Ogm`3oool0oooo0680oooo0P00001:0?ooo`00B@3oool00`000000oooo0?ooo`070?ooo`03
0?Ogm`3^k^h0k^k^0080i^KV00<0gMgM0=GEe@3EeMD00P3<c<`20<C4a080^k^k0`2c/k<20:ZZZP@0
XZ:R1P2IVIT8096AT@L0VIVI102RXZ830:ZZZP80/k>c0`2k^k/20<C4a080c<c<0P3EeMD00`3MgMd0
i^KV0>KViP020>k^kP030?Ogm`3oool0oooo06T0oooo00<000000?ooo`3oool0O`3oool00`000000
oooo0?ooo`020?Ogm`80k^k^0P3Vi^H0103MgMd0eMGE0=GEe@3EeMD20<c<c080a<C40`2k^k/20;>c
/`@0ZZZZ0`2RXZ8709VIV@X0TI6A202IVIT40::RXP<0ZZZZ0`2c/k<30;^k^`80a<C40P3<c<`30=GE
e@80gMgM0P3Vi^H20>k^kP030?Ogm`3oool0oooo06D0oooo00<000000?ooo`3oool0O`3oool00`00
0000oooo0?ooo`070?ooo`040?Ogm`3^k^h0k^k^0>KViP80gMgM0P3EeMD00`3<c<`0a<C40<C4a002
0;^k^`80/k>c0`2ZZZX30::RXP@0VIVI1P2ATI4908R8R0L0TI6A0`2IVIT40::RXP80ZZZZ0`2c/k<2
0;^k^`80a<C40P3<c<`20=GEe@030=gMg@3Vi^H0i^KV0080k^k^0P3gmoMU0?ooo`030000003oool0
oooo04P0oooo00190?ooo`030000003oool0oooo00H0oooo00<0moOg0>k^kP3^k^h00P3Vi^H00`3M
gMd0eMGE0=GEe@020<c<c080a<C40P2k^k/30;>c/`80ZZZZ102RXZ8609VIV@T0TI6A1P2IVIT40::R
XP<0ZZZZ0P2c/k<30;^k^`80a<C40P3<c<`20=GEe@030=gMg@3Vi^H0i^KV0080k^k^00<0moOg0?oo
o`3oool0JP3oool00`000000oooo0?ooo`1o0?ooo`040000003oool0oooo0?Ogm`80k^k^0P3Vi^H2
0=gMg@80eMGE0P3<c<`20<C4a0<0^k^k0P2c/k<40:ZZZP<0XZ:R1`2IVIT;096AT@L0VIVI102RXZ83
0:ZZZP<0/k>c0`2k^k/20<C4a080c<c<0`3EeMD20=gMg@80i^KV0P3^k^h00`3gmoL0oooo0?ooo`1V
0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool01P3oool0103gmoL0k^k^0>k^kP3V
i^H20=gMg@80eMGE00<0c<c<0<C4a034a<@00P2k^k/30;>c/`80ZZZZ0`2RXZ8409VIV@D0TI6A2`28
R8P6096AT@@0VIVI0`2RXZ820:ZZZP<0/k>c0P2k^k/20<C4a080c<c<0P3EeMD00`3MgMd0i^KV0>KV
iP020>k^kP80moOgIP3oool00`000000oooo0?ooo`180?ooo`00B@3oool00`000000oooo0?ooo`06
0?ooo`030?Ogm`3^k^h0k^k^0080i^KV00@0gMgM0=GEe@3EeMD0c<c<0`34a<@20;^k^`<0/k>c0P2Z
ZZX40::RXPL0VIVI1`2ATI4709VIV@@0XZ:R0`2ZZZX20;>c/`<0^k^k0P34a<@20<c<c080eMGE00<0
gMgM0>KViP3Vi^H00P3^k^h00`3gmoL0oooo0?ooo`1Z0?ooo`030000003oool0oooo07l0oooo00@0
00000?ooo`3oool0moOg0P3^k^h20>KViP80gMgM00@0eMGE0<c<c03<c<`0c<c<0P34a<@30;^k^`80
/k>c102ZZZX30::RXPP0VIVI2P2ATI4609VIV@D0XZ:R0`2ZZZX30;>c/`<0^k^k0P34a<@20<c<c0<0
eMGE00<0gMgM0>KViP3Vi^H00`3^k^h00`3gmoL0oooo0?ooo`1V0?ooo`030000003oool0oooo07l0
oooo00<000000?ooo`3oool01P3oool0103gmoL0k^k^0>k^kP3Vi^H20=gMg@80eMGE00<0c<c<0<C4
a034a<@00P2k^k/30;>c/`80ZZZZ0`2RXZ8409VIV@L0TI6A2@28R8P6096AT@@0VIVI0`2RXZ820:ZZ
ZP80/k>c0`2k^k/20<C4a080c<c<0P3EeMD00`3MgMd0i^KV0>KViP020>k^kP80moOgIP3oool00`00
0000oooo0?ooo`180?ooo`00B@3oool00`000000oooo0?ooo`060?ooo`040?Ogm`3^k^h0i^KV0>KV
iP80gMgM0P3EeMD0103<c<`0a<C40<C4a034a<@20;^k^`80/k>c0`2ZZZX40::RXPL0VIVI1@2ATI48
09VIV@@0XZ:R0`2ZZZX30;>c/`80^k^k0P34a<@20<c<c080eMGE00<0gMgM0>KViP3Vi^H00P3^k^h0
0`3gmoL0oooo0?ooo`1[0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool00P3^k^h2
0>KViP80gMgM00@0eMGE0<c<c03<c<`0c<c<0P34a<@30;^k^`<0/k>c0`2ZZZX40::RXPT0VIVI202A
TI4609VIV@D0XZ:R0`2ZZZX30;>c/`<0^k^k0P34a<@20<c<c0<0eMGE0P3MgMd01@3Vi^H0k^k^0>k^
kP3^k^h0moOg06T0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`050?ooo`80moOg
00<0k^k^0>KViP3Vi^H00P3MgMd20=GEe@030<c<c034a<@0a<C40080^k^k0`2c/k<20:ZZZP<0XZ:R
102IVIT8096AT@L0R8R81P2ATI4409VIV@<0XZ:R0P2ZZZX20;>c/`<0^k^k0P34a<@20<c<c080eMGE
0P3MgMd00`3Vi^H0k^k^0>k^kP020?OgmfL0oooo00<000000?ooo`3oool0B03oool004T0oooo00<0
00000?ooo`3oool01@3oool00`3gmoL0k^k^0>k^kP020>KViP030=gMg@3EeMD0eMGE0080c<c<0P34
a<@30;^k^`80/k>c0`2ZZZX40::RXPL0VIVI0`2ATI4909VIV@D0XZ:R0P2ZZZX40;>c/`80^k^k00@0
a<C40<c<c03<c<`0c<c<0P3EeMD00`3MgMd0i^KV0>k^kP020>k^kP030?Ogm`3oool0oooo06/0oooo
00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`020>k^kP80i^KV0P3MgMd0103EeMD0c<c<
0<c<c03<c<`20<C4a0<0^k^k0P2c/k<40:ZZZP@0XZ:R2@2IVIT7096AT@H0VIVI1@2RXZ830:ZZZP@0
/k>c0P2k^k/20<C4a0<0c<c<0P3EeMD20=gMg@050>KViP3^k^h0k^k^0>k^kP3gmoL0JP3oool00`00
0000oooo0?ooo`1o0?ooo`030000003oool0oooo00D0oooo00@0moOg0>k^kP3^k^h0i^KV0P3MgMd2
0=GEe@80c<c<00@0a<C40;^k^`2k^k/0^k^k0P2c/k<20:ZZZP<0XZ:R102IVIT;096AT@@0R8R81P2A
TI4409VIV@<0XZ:R0`2ZZZX20;>c/`<0^k^k0P34a<@01@3<c<`0eMGE0=GEe@3EeMD0gMgM0080i^KV
00@0k^k^0?Ogm`3gmoL0moOgI`3oool00`000000oooo0?ooo`180?ooo`00B@3oool2000000H0oooo
00@0moOg0>k^kP3^k^h0i^KV0P3MgMd20=GEe@040<c<c034a<@0a<C40<C4a080^k^k0`2c/k<30:ZZ
ZP@0XZ:R4P2IVIT50::RXP<0ZZZZ0`2c/k<20;^k^`80a<C40P3<c<`20=GEe@030=gMg@3Vi^H0i^KV
0080k^k^00<0moOg0?ooo`3oool0J`3oool200000840oooo00@000000?ooo`3oool0k^k^0P3Vi^H2
0=gMg@80eMGE0P3<c<`20<C4a0<0^k^k0`2c/k<30:ZZZP@0XZ:R2`2IVIT4096AT@L0VIVI1@2RXZ83
0:ZZZP@0/k>c0P2k^k/20<C4a0<0c<c<0P3EeMD20=gMg@80i^KV0P3^k^h00`3gmoL0oooo0?ooo`1X
0?ooo`800000P@3oool2000000D0oooo0P3gmoL20>k^kP030>KViP3MgMd0gMgM0080eMGE00<0c<c<
0<C4a034a<@00P2k^k/30;>c/`80ZZZZ0`2RXZ8409VIV@`0TI6A0P28R8P6096AT@D0VIVI0P2RXZ83
0:ZZZP80/k>c0`2k^k/20<C4a080c<c<0P3EeMD20=gMg@030>KViP3^k^h0k^k^0080moOgI`3oool2
000004X0oooo00190?ooo`030000003oool0oooo00@0oooo00<0moOg0>k^kP3^k^h00P3Vi^H00`3M
gMd0eMGE0=GEe@020<c<c080a<C40`2k^k/20;>c/`@0ZZZZ102RXZ8A09VIV@D0XZ:R0`2ZZZX30;>c
/`<0^k^k00<0a<C40<c<c03<c<`00P3EeMD20=gMg@030>KViP3^k^h0k^k^0080moOgKP3oool00`00
0000oooo0?ooo`1o0?ooo`030000003oool0oooo00<0i^KV0P3MgMd0103EeMD0c<c<0<c<c03<c<`2
0<C4a0<0^k^k0P2c/k<40:ZZZP@0XZ:R302IVIT2096AT@L0VIVI1@2RXZ830:ZZZP@0/k>c0P2k^k/2
0<C4a0<0c<c<0P3EeMD20=gMg@80i^KV0P3^k^h00`3gmoL0oooo0?ooo`1Z0?ooo`030000003oool0
oooo07l0oooo00<000000?ooo`3oool0103oool00`3gmoL0k^k^0>k^kP020>KViP030=gMg@3EeMD0
eMGE0080c<c<0P34a<@20;^k^`80/k>c0`2ZZZX20::RXPD0VIVI4`2ATI4509VIV@<0XZ:R0`2ZZZX2
0;>c/`80^k^k0`34a<@00`3<c<`0eMGE0=GEe@020=gMg@80i^KV00<0k^k^0?Ogm`3gmoL0J@3oool0
0`000000oooo0?ooo`180?ooo`00B@3oool00`000000oooo0?ooo`040?ooo`040?Ogm`3^k^h0k^k^
0>KViP80gMgM0P3EeMD20<c<c080a<C40`2k^k/20;>c/`@0ZZZZ102RXZ8@09VIV@D0XZ:R0`2ZZZX3
0;>c/`<0^k^k00<0a<C40<c<c03<c<`00P3EeMD20=gMg@030>KViP3^k^h0k^k^0080moOgK`3oool0
0`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0080i^KV0P3MgMd20=GEe@80c<c<0P34a<@3
0;^k^`<0/k>c0`2ZZZX50::RXQ@0VIVI1@2RXZ830:ZZZP@0/k>c0P2k^k/20<C4a0<0c<c<0P3EeMD2
0=gMg@80i^KV0P3^k^h00`3gmoL0oooo0?ooo`1[0?ooo`030000003oool0oooo07l0oooo00<00000
0?ooo`3oool00`3oool20?Ogm`80k^k^00<0i^KV0=gMg@3MgMd00P3EeMD20<c<c0040<C4a02k^k/0
^k^k0;^k^`80/k>c0P2ZZZX30::RXP@0VIVI4`2ATI4509VIV@<0XZ:R0`2ZZZX20;>c/`80^k^k0`34
a<@00`3<c<`0eMGE0=GEe@020=gMg@80i^KV00<0k^k^0?Ogm`3gmoL0JP3oool00`000000oooo0?oo
o`180?ooo`00B@3oool00`000000oooo0?ooo`030?ooo`030?Ogm`3^k^h0k^k^0080i^KV00<0gMgM
0=GEe@3EeMD00P3<c<`20<C4a0<0^k^k0P2c/k<40:ZZZP@0XZ:R402IVIT50::RXP<0ZZZZ0`2c/k<3
0;^k^`030<C4a03<c<`0c<c<0080eMGE0P3MgMd00`3Vi^H0k^k^0>k^kP020?Ogmg00oooo00<00000
0?ooo`3oool0O`3oool010000000oooo0?ooo`3Vi^H20=gMg@80eMGE0P3<c<`20<C4a0<0^k^k0`2c
/k<30:ZZZPD0XZ:R502IVIT50::RXP<0ZZZZ0`2c/k<30;^k^`80a<C40`3<c<`20=GEe@80gMgM0P3V
i^H20>k^kP030?Ogm`3oool0oooo06`0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?oo
o`020?ooo`80moOg0P3^k^h00`3Vi^H0gMgM0=gMg@020=GEe@80c<c<0P34a<@20;^k^`80/k>c0`2Z
ZZX20::RXPD0VIVI4P2ATI4509VIV@<0XZ:R0`2ZZZX20;>c/`80^k^k0`34a<@00`3<c<`0eMGE0=GE
e@020=gMg@80i^KV00<0k^k^0?Ogm`3gmoL0J`3oool00`000000oooo0?ooo`180?ooo`00B@3oool0
0`000000oooo0?ooo`030?ooo`030?Ogm`3^k^h0k^k^0080i^KV00<0gMgM0=GEe@3EeMD00P3<c<`2
0<C4a0<0^k^k0P2c/k<50:ZZZP@0XZ:R3P2IVIT50::RXP@0ZZZZ0`2c/k<20;^k^`80a<C40P3<c<`2
0=GEe@80gMgM00<0i^KV0>k^kP3^k^h00P3gmoM`0?ooo`030000003oool0oooo07l0oooo00<00000
0?ooo`3oool00`3MgMd20=GEe@80c<c<0P34a<@30;^k^`<0/k>c102ZZZX50::RXQ<0VIVI102RXZ84
0:ZZZP<0/k>c0P2k^k/30<C4a080c<c<0P3EeMD20=gMg@80i^KV0P3^k^h20?Ogmfh0oooo00<00000
0?ooo`3oool0O`3oool00`000000oooo0?ooo`020?ooo`80moOg0P3^k^h00`3Vi^H0gMgM0=gMg@02
0=GEe@80c<c<0P34a<@20;^k^`80/k>c0`2ZZZX30::RXPH0VIVI3`2ATI4509VIV@<0XZ:R0`2ZZZX3
0;>c/`80^k^k0P34a<@20<c<c080eMGE0P3MgMd20>KViP030>k^kP3gmoL0moOg06/0oooo00<00000
0?ooo`3oool0B03oool004T0oooo00<000000?ooo`3oool00P3oool20?Ogm`80k^k^0P3Vi^H00`3M
gMd0eMGE0=GEe@020<c<c080a<C40`2k^k/20;>c/`D0ZZZZ102RXZ8=09VIV@D0XZ:R102ZZZX30;>c
/`80^k^k0P34a<@20<c<c080eMGE0P3MgMd20>KViP030>k^kP3gmoL0moOg0740oooo00<000000?oo
o`3oool0O`3oool00`000000oooo0?ooo`020=gMg@<0eMGE0P3<c<`20<C4a0<0^k^k0`2c/k<40:ZZ
ZPH0XZ:R4@2IVIT40::RXP@0ZZZZ0`2c/k<20;^k^`<0a<C40P3<c<`20=GEe@80gMgM0P3Vi^H20>k^
kP80moOgK`3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0080oooo0P3gmoL20>k^
kP030>KViP3MgMd0gMgM0080eMGE0P3<c<`20<C4a080^k^k0P2c/k<30:ZZZP<0XZ:R1`2IVIT=096A
T@D0VIVI0`2RXZ830:ZZZP<0/k>c0P2k^k/20<C4a0<0c<c<00<0eMGE0=gMg@3MgMd00P3Vi^H00`3^
k^h0moOg0?Ogm`1/0?ooo`030000003oool0oooo04P0oooo00190?ooo`8000000`3oool20?Ogm`80
k^k^00<0i^KV0=gMg@3MgMd00P3EeMD20<c<c080a<C40`2k^k/20;>c/`D0ZZZZ102RXZ8;09VIV@H0
XZ:R102ZZZX30;>c/`80^k^k0P34a<@30<c<c0030=GEe@3MgMd0gMgM0080i^KV0P3^k^h00`3gmoL0
oooo0?ooo`1_0?ooo`800000P@3oool00`000000oooo0?ooo`020=gMg@80eMGE0`3<c<`00`34a<@0
^k^k0;^k^`020;^k^`<0/k>c102ZZZX70::RXPh0VIVI1@2RXZ840:ZZZP<0/k>c0P2k^k/30<C4a080
c<c<0P3EeMD20=gMg@80i^KV0P3^k^h20?Ogmfl0oooo0P0000210?ooo`8000000`3oool00`3gmoL0
k^k^0>k^kP020>KViP040=gMg@3EeMD0eMGE0=GEe@80c<c<0P34a<@20;^k^`80/k>c0`2ZZZX30::R
XPP0VIVI2`2ATI4509VIV@<0XZ:R0`2ZZZX30;>c/`80^k^k0P34a<@30<c<c080eMGE00@0gMgM0>KV
iP3Vi^H0k^k^0`3gmoM[0?ooo`800000BP3oool004T0oooo00@000000?ooo`3oool0oooo0P3gmoL2
0>k^kP80i^KV00<0gMgM0=GEe@3EeMD00`3<c<`20<C4a0<0^k^k0P2c/k<60:ZZZPL0XZ:R1@2IVIT7
0::RXP@0ZZZZ0`2c/k<20;^k^`80a<C40`3<c<`20=GEe@030=gMg@3Vi^H0i^KV0080k^k^0P3gmoMb
0?ooo`030000003oool0oooo07l0oooo00@000000?ooo`3oool0gMgM0`3EeMD20<c<c080a<C40`2k
^k/40;>c/`@0ZZZZ202RXZ8;09VIV@H0XZ:R102ZZZX30;>c/`80^k^k0`34a<@20<c<c080eMGE0P3M
gMd20>KViP80k^k^0P3gmoMa0?ooo`030000003oool0oooo07l0oooo00@000000?ooo`3oool0oooo
0P3gmoL20>k^kP030>KViP3MgMd0gMgM0080eMGE0P3<c<`20<C4a080^k^k0`2c/k<30:ZZZP@0XZ:R
202IVIT9096AT@D0VIVI0`2RXZ830:ZZZP<0/k>c0P2k^k/20<C4a0<0c<c<0P3EeMD20=gMg@030>KV
iP3^k^h0moOg0080moOgK@3oool00`000000oooo0?ooo`180?ooo`00B@3oool010000000oooo0?oo
o`3oool20?Ogm`80k^k^00<0i^KV0=gMg@3MgMd00P3EeMD30<c<c080a<C40`2k^k/20;>c/`H0ZZZZ
4@2RXZ840:ZZZP@0/k>c0P2k^k/20<C4a0<0c<c<0P3EeMD00`3MgMd0i^KV0>KViP020>k^kP80moOg
L`3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo00<0eMGE0`3<c<`20<C4a0<0^k^k
102c/k<40:ZZZPT0XZ:R202IVIT70::RXP<0ZZZZ102c/k<20;^k^`<0a<C40P3<c<`20=GEe@80gMgM
0P3Vi^H20>k^kP80moOgLP3oool00`000000oooo0?ooo`1o0?ooo`050000003oool0oooo0?ooo`3g
moL00P3^k^h20>KViP80gMgM0P3EeMD20<c<c080a<C40P2k^k/30;>c/`<0ZZZZ102RXZ8909VIV@D0
TI6A1P2IVIT40::RXP<0ZZZZ0`2c/k<20;^k^`80a<C40`3<c<`20=GEe@80gMgM00<0i^KV0>k^kP3g
moL00P3gmoM^0?ooo`030000003oool0oooo04P0oooo00190?ooo`040000003oool0oooo0?ooo`80
moOg0P3^k^h00`3Vi^H0gMgM0=gMg@020=GEe@<0c<c<0P34a<@30;^k^`80/k>c1P2ZZZX?0::RXPD0
ZZZZ102c/k<20;^k^`80a<C40`3<c<`20=GEe@030=gMg@3Vi^H0i^KV0080k^k^0P3gmoMd0?ooo`03
0000003oool0oooo07l0oooo00<000000?ooo`3oool00`3EeMD30<c<c0030<C4a02k^k/0^k^k0080
^k^k102c/k<40:ZZZQH0XZ:R102ZZZX30;>c/`<0^k^k0`34a<@20<c<c080eMGE0P3MgMd20>KViP80
k^k^0P3gmoMc0?ooo`030000003oool0oooo07l0oooo00D000000?ooo`3oool0oooo0?Ogm`020>k^
kP80i^KV0P3MgMd20=GEe@80c<c<0P34a<@20;^k^`<0/k>c0`2ZZZX40::RXQ<0VIVI102RXZ830:ZZ
ZP<0/k>c0P2k^k/20<C4a0<0c<c<0P3EeMD20=gMg@030>KViP3^k^h0moOg0080moOgK`3oool00`00
0000oooo0?ooo`180?ooo`00B@3oool01@000000oooo0?ooo`3oool0moOg0080k^k^00<0i^KV0=gM
g@3MgMd00P3EeMD30<c<c080a<C40`2k^k/30;>c/`H0ZZZZ3@2RXZ850:ZZZP@0/k>c0`2k^k/20<C4
a080c<c<0`3EeMD0103MgMd0i^KV0>k^kP3^k^h30?OgmgD0oooo00<000000?ooo`3oool0O`3oool0
0`000000oooo0?ooo`020=GEe@<0c<c<0P34a<@30;^k^`@0/k>c1@2ZZZXC0::RXPD0ZZZZ0`2c/k<4
0;^k^`80a<C40P3<c<`30=GEe@80gMgM0P3Vi^H20>k^kP030?Ogm`3oool0oooo07<0oooo00<00000
0?ooo`3oool0O`3oool010000000oooo0?ooo`3oool20>k^kP80i^KV0P3MgMd20=GEe@80c<c<0P34
a<@20;^k^`<0/k>c102ZZZX40::RXQ40VIVI1@2RXZ830:ZZZP<0/k>c0P2k^k/20<C4a080c<c<0P3E
eMD30=gMg@040>KViP3^k^h0moOg0?Ogmg40oooo00<000000?ooo`3oool0B03oool004T0oooo0P00
00020?ooo`040?Ogm`3^k^h0k^k^0>KViP80gMgM0P3EeMD30<c<c0<0a<C40`2k^k/30;>c/`H0ZZZZ
2`2RXZ850:ZZZP@0/k>c0P2k^k/30<C4a080c<c<0P3EeMD30=gMg@030>KViP3^k^h0k^k^0080moOg
M@3oool200000840oooo00<000000?ooo`3oool00P3EeMD30<c<c080a<C4102k^k/40;>c/`D0ZZZZ
402RXZ860:ZZZP<0/k>c0`2k^k/30<C4a080c<c<0P3EeMD30=gMg@80i^KV0P3^k^h20?Ogmg@0oooo
0P0000210?ooo`8000000P3oool20>k^kP80i^KV0P3MgMd20=GEe@80c<c<0`34a<@20;^k^`<0/k>c
0`2ZZZX50::RXPh0VIVI1P2RXZ830:ZZZP<0/k>c0P2k^k/20<C4a080c<c<0P3EeMD20=gMg@<0i^KV
00<0k^k^0?Ogm`3gmoL0L03oool2000004X0oooo00190?ooo`050000003oool0oooo0?ooo`3gmoL0
0P3^k^h00`3Vi^H0gMgM0=gMg@020=GEe@<0c<c<0`34a<@30;^k^`@0/k>c1P2ZZZX80::RXPH0ZZZZ
0`2c/k<30;^k^`<0a<C40P3<c<`20=GEe@<0gMgM00<0i^KV0>k^kP3^k^h00P3gmoMg0?ooo`030000
003oool0oooo07l0oooo00<000000?ooo`3oool00P3EeMD30<c<c080a<C4102k^k/40;>c/`H0ZZZZ
3@2RXZ860:ZZZP@0/k>c0`2k^k/30<C4a080c<c<0P3EeMD30=gMg@80i^KV0P3^k^h20?OgmgH0oooo
00<000000?ooo`3oool0O`3oool010000000oooo0?ooo`3oool20>k^kP80i^KV0P3MgMd20=GEe@80
c<c<0`34a<@20;^k^`<0/k>c1@2ZZZX40::RXP/0VIVI1P2RXZ840:ZZZP<0/k>c0P2k^k/20<C4a080
c<c<0P3EeMD20=gMg@<0i^KV00<0k^k^0?Ogm`3gmoL0LP3oool00`000000oooo0?ooo`180?ooo`00
B@3oool010000000oooo0?ooo`3oool30>k^kP030>KViP3MgMd0gMgM0080eMGE0`3<c<`30<C4a0@0
^k^k0`2c/k<B0:ZZZP<0/k>c102k^k/30<C4a080c<c<0P3EeMD30=gMg@030>KViP3^k^h0k^k^0080
moOgN03oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0080eMGE0`3<c<`20<C4a0@0
^k^k102c/k<70:ZZZPX0XZ:R1P2ZZZX50;>c/`<0^k^k0`34a<@20<c<c080eMGE0`3MgMd20>KViP80
k^k^0P3gmoMg0?ooo`030000003oool0oooo07l0oooo00@000000?ooo`3oool0oooo0P3^k^h20>KV
iP80gMgM0P3EeMD20<c<c0<0a<C40P2k^k/40;>c/`D0ZZZZ102RXZ8709VIV@L0XZ:R1@2ZZZX20;>c
/`<0^k^k0P34a<@20<c<c080eMGE0P3MgMd30>KViP80k^k^00<0moOg0?ooo`3oool0L@3oool00`00
0000oooo0?ooo`180?ooo`00B@3oool010000000oooo0?ooo`3oool20>k^kP80i^KV0P3MgMd20=GE
e@<0c<c<0`34a<@40;^k^`D0/k>c3P2ZZZX40;>c/`@0^k^k0`34a<@20<c<c080eMGE0`3MgMd00`3V
i^H0k^k^0>k^kP020?OgmgT0oooo00<000000?ooo`3oool0O`3oool010000000oooo0?ooo`3EeMD4
0<c<c080a<C4102k^k/50;>c/a@0ZZZZ1P2c/k<30;^k^`<0a<C40P3<c<`20=GEe@<0gMgM0P3Vi^H2
0>k^kP80moOgN03oool00`000000oooo0?ooo`1o0?ooo`040000003oool0oooo0?ooo`80k^k^0P3V
i^H20=gMg@80eMGE0P3<c<`30<C4a080^k^k102c/k<60:ZZZPl0XZ:R1@2ZZZX30;>c/`<0^k^k0P34
a<@20<c<c080eMGE0P3MgMd30>KViP80k^k^00<0moOg0?ooo`3oool0LP3oool00`000000oooo0?oo
o`180?ooo`00@P3oool4000000<0oooo00@000000?ooo`3oool0oooo0P3^k^h20>KViP80gMgM0P3E
eMD30<c<c0<0a<C41@2k^k/60;>c/`X0ZZZZ102c/k<50;^k^`<0a<C40P3<c<`20=GEe@<0gMgM00<0
i^KV0>k^kP3^k^h00P3gmoMj0?ooo`030000003oool0oooo07L0oooo100000040?ooo`040000003o
ool0oooo0=GEe@@0c<c<0P34a<@40;^k^`H0/k>c4@2ZZZX60;>c/`<0^k^k0`34a<@30<c<c080eMGE
0P3MgMd30>KViP040>k^kP3gmoL0moOg0?OgmgT0oooo00<000000?ooo`3oool0N03oool4000000<0
oooo00@000000?ooo`3oool0oooo0P3^k^h20>KViP80gMgM0P3EeMD20<c<c0<0a<C40`2k^k/40;>c
/`H0ZZZZ302RXZ860:ZZZP<0/k>c0P2k^k/30<C4a080c<c<0P3EeMD20=gMg@<0i^KV0P3^k^h00`3g
moL0oooo0?ooo`1c0?ooo`030000003oool0oooo04P0oooo00120?ooo`030000003oool0oooo00@0
oooo00@000000?ooo`3oool0oooo0P3^k^h20>KViP80gMgM0P3EeMD30<c<c0<0a<C41@2k^k/80;>c
/`D0ZZZZ1@2c/k<50;^k^`@0a<C40P3<c<`20=GEe@<0gMgM00<0i^KV0>k^kP3^k^h00P3gmoMk0?oo
o`030000003oool0oooo07L0oooo00<000000?ooo`3oool01@3oool010000000oooo0?ooo`3EeMD4
0<c<c080a<C4102k^k/70;>c/`h0ZZZZ1P2c/k<40;^k^`<0a<C40`3<c<`20=GEe@80gMgM0`3Vi^H0
103^k^h0moOg0?Ogm`3gmoMj0?ooo`030000003oool0oooo07P0oooo00<000000?ooo`3oool0103o
ool010000000oooo0?ooo`3oool20>k^kP80i^KV0P3MgMd20=GEe@80c<c<0`34a<@30;^k^`@0/k>c
1`2ZZZX80::RXPL0ZZZZ102c/k<20;^k^`<0a<C40P3<c<`30=GEe@040=gMg@3Vi^H0i^KV0>KViP80
k^k^00<0moOg0?ooo`3oool0M03oool00`000000oooo0?ooo`180?ooo`00@`3oool00`000000oooo
0?ooo`030?ooo`8000000P3oool20>k^kP80i^KV0P3MgMd20=GEe@<0c<c<1034a<@50;^k^`l0/k>c
1P2k^k/40<C4a080c<c<0P3EeMD30=gMg@030>KViP3^k^h0k^k^0080moOgN`3oool2000007X0oooo
00<000000?ooo`3oool0103oool2000000030?ooo`3<c<`0c<c<00<0c<c<0P34a<@40;^k^`P0/k>c
2P2ZZZX70;>c/`D0^k^k0P34a<@40<c<c080eMGE00<0gMgM0>KViP3Vi^H00P3Vi^H00`3^k^h0moOg
0?Ogm`1k0?ooo`800000N`3oool00`000000oooo0?ooo`030?ooo`8000000P3oool20>k^kP80i^KV
0P3MgMd20=GEe@80c<c<0`34a<@30;^k^`D0/k>c4`2ZZZX50;>c/`80^k^k0P34a<@30<c<c0<0eMGE
00@0gMgM0>KViP3Vi^H0i^KV0P3^k^h00`3gmoL0oooo0?ooo`1c0?ooo`<00000BP3oool004@0oooo
00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool0k^k^00<0i^KV0P3MgMd20=GEe@<0
c<c<1034a<@50;^k^`h0/k>c1P2k^k/30<C4a080c<c<0`3EeMD20=gMg@80i^KV0P3^k^h20?Ogmgd0
oooo00<000000?ooo`3oool0N@3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo00D0
c<c<0P34a<@40;^k^`T0/k>c1@2ZZZX90;>c/`D0^k^k0`34a<@30<c<c080eMGE0`3MgMd20>KViP80
k^k^0P3gmoMm0?ooo`030000003oool0oooo07X0oooo00<000000?ooo`3oool00P3oool01@000000
oooo0?ooo`3oool0k^k^0080i^KV0P3MgMd20=GEe@<0c<c<0`34a<@30;^k^`D0/k>c4@2ZZZX50;>c
/`<0^k^k0`34a<@20<c<c0<0eMGE0P3MgMd20>KViP030>k^kP3gmoL0moOg07P0oooo00<000000?oo
o`3oool0B03oool004D0oooo00D000000?ooo`3oool0oooo000000030?ooo`80k^k^0`3Vi^H20=gM
g@80eMGE0`3<c<`50<C4a180^k^k1P34a<@30<c<c080eMGE0`3MgMd20>KViP80k^k^0P3gmoMn0?oo
o`030000003oool0oooo07X0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`060<c<
c0030<C4a02k^k/0^k^k00@0^k^k4`2c/k<40;^k^`@0a<C40`3<c<`30=GEe@<0gMgM00@0i^KV0>k^
kP3^k^h0k^k^0P3gmoMn0?ooo`030000003oool0oooo07/0oooo00D000000?ooo`3oool0oooo0000
00030?ooo`80k^k^0P3Vi^H20=gMg@80eMGE0`3<c<`30<C4a0@0^k^k1`2c/k<:0:ZZZPD0/k>c102k
^k/40<C4a0030<c<c03EeMD0eMGE0080eMGE0P3MgMd30>k^kP80moOgN@3oool00`000000oooo0?oo
o`180?ooo`00@P3oool010000000oooo0?ooo`0000030?ooo`040000003oool0oooo0?ooo`80k^k^
0`3Vi^H20=gMg@<0eMGE0`3<c<`50<C4a0l0^k^k1P34a<@30<c<c080eMGE0`3MgMd30>KViP80k^k^
0P3gmoMo0?ooo`030000003oool0oooo07L0oooo00@000000?ooo`3oool00000103oool00`000000
oooo0?ooo`060<c<c0<0a<C41@2k^k/?0;>c/`D0^k^k1034a<@40<c<c0<0eMGE0P3MgMd20>KViP<0
k^k^00<0moOg0?ooo`3oool0OP3oool00`000000oooo0?ooo`1h0?ooo`040000003oool0oooo0000
00<0oooo00@000000?ooo`3oool0oooo0P3^k^h20>KViP80gMgM0P3EeMD40<c<c080a<C41@2k^k/C
0;>c/`@0^k^k1034a<@20<c<c0<0eMGE0P3MgMd00`3Vi^H0k^k^0>k^kP030?OgmgX0oooo00<00000
0?ooo`3oool0B03oool004<0oooo0P0000040?ooo`040000003oool0oooo0?ooo`80k^k^0`3Vi^H2
0=gMg@<0eMGE103<c<`60<C4a0/0^k^k1P34a<@30<c<c080eMGE103MgMd30>KViP040>k^kP3gmoL0
moOg0?Ogmh00oooo00<000000?ooo`3oool0N03oool2000000D0oooo00<000000?ooo`3oool01P3<
c<`50<C4a0@0^k^k1`2c/k<:0;^k^`@0a<C4103<c<`30=GEe@80gMgM0`3Vi^H20>k^kP80moOgP@3o
ool00`000000oooo0?ooo`1i0?ooo`800000103oool010000000oooo0?ooo`3oool20>k^kP80i^KV
0P3MgMd30=GEe@<0c<c<1034a<@40;^k^`l0/k>c1@2k^k/40<C4a0<0c<c<0P3EeMD20=gMg@80i^KV
0P3^k^h30?Ogmg/0oooo00<000000?ooo`3oool0B03oool004T0oooo00@000000?ooo`3oool0oooo
0`3^k^h30>KViP030=gMg@3EeMD0eMGE0080eMGE0`3<c<`70<C4a0L0^k^k1`34a<@30<c<c0<0eMGE
0`3MgMd30>KViP80k^k^0`3gmoN10?ooo`030000003oool0oooo07l0oooo00@000000?ooo`3oool0
eMGE1P3<c<`50<C4a140^k^k1@34a<@40<c<c0@0eMGE00@0gMgM0>KViP3Vi^H0i^KV0`3^k^h00`3g
moL0oooo0?ooo`210?ooo`030000003oool0oooo07l0oooo00@000000?ooo`3oool0oooo0P3^k^h2
0>KViP<0gMgM0P3EeMD40<c<c0@0a<C4102k^k/;0;>c/`H0^k^k1034a<@30<c<c0<0eMGE00@0gMgM
0>KViP3Vi^H0i^KV0P3^k^h20?Ogmgd0oooo00<000000?ooo`3oool0B03oool004T0oooo0P000002
0?ooo`<0k^k^0`3Vi^H00`3MgMd0eMGE0=GEe@020=GEe@H0c<c<3`34a<@30<c<c0D0eMGE0P3MgMd4
0>KViP80k^k^0P3gmoN20?ooo`800000P@3oool010000000oooo0?ooo`3EeMD60<c<c0L0a<C4302k
^k/60<C4a0@0c<c<103EeMD20=gMg@<0i^KV0P3^k^h20?Ogmh<0oooo0P0000210?ooo`8000000P3o
ool20>k^kP80i^KV0`3MgMd30=GEe@@0c<c<1@34a<@@0;^k^`D0a<C4103<c<`20=GEe@80gMgM0`3V
i^H20>k^kP80moOgO@3oool2000004X0oooo00190?ooo`040000003oool0oooo0?ooo`<0k^k^0`3V
i^H20=gMg@@0eMGE1`3<c<`90<C4a0H0c<c<1@3EeMD20=gMg@<0i^KV0`3^k^h20?Ogmh@0oooo00<0
00000?ooo`3oool0O`3oool00`000000oooo0?ooo`020=GEe@D0c<c<2034a<@70;^k^`L0a<C41@3<
c<`40=GEe@<0gMgM0P3Vi^H30>k^kP80moOgQ@3oool00`000000oooo0?ooo`1o0?ooo`040000003o
ool0oooo0?ooo`80k^k^0P3Vi^H30=gMg@<0eMGE103<c<`60<C4a0`0^k^k1P34a<@40<c<c0<0eMGE
0P3MgMd20>KViP<0k^k^0P3gmoMo0?ooo`030000003oool0oooo04P0oooo00190?ooo`040000003o
ool0oooo0?ooo`<0k^k^0`3Vi^H20=gMg@@0eMGE503<c<`50=GEe@<0gMgM0P3Vi^H30>k^kP80moOg
QP3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0080eMGE1@3<c<`D0<C4a0D0c<c<
103EeMD30=gMg@80i^KV0`3^k^h20?OgmhL0oooo00<000000?ooo`3oool0O`3oool010000000oooo
0?ooo`3oool20>k^kP80i^KV0`3MgMd30=GEe@@0c<c<1`34a<@80;^k^`L0a<C41@3<c<`20=GEe@<0
gMgM0P3Vi^H30>k^kP80moOgP03oool00`000000oooo0?ooo`180?ooo`00B@3oool010000000oooo
0?ooo`3oool40>k^kP<0i^KV0`3MgMd40=GEe@h0c<c<1@3EeMD50=gMg@<0i^KV00<0k^k^0?Ogm`3g
moL00P3gmoN70?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0103EeMD70<c<c0/0
a<C41`3<c<`50=GEe@80gMgM103Vi^H20>k^kP<0moOgR03oool00`000000oooo0?ooo`1o0?ooo`04
0000003oool0oooo0?ooo`<0k^k^0P3Vi^H40=gMg@<0eMGE1P3<c<`>0<C4a0H0c<c<0`3EeMD30=gM
g@80i^KV0P3^k^h30?Ogmh80oooo00<000000?ooo`3oool0B03oool004T0oooo00@000000?ooo`3o
ool0oooo1@3^k^h20>KViP@0gMgM503EeMD40=gMg@@0i^KV0P3^k^h30?OgmhT0oooo00<000000?oo
o`3oool0O`3oool00`000000oooo0?ooo`050=GEeAD0c<c<1P3EeMD20=gMg@@0i^KV0P3^k^h30?Og
mhX0oooo00<000000?ooo`3oool0O`3oool010000000oooo0?ooo`3oool40>k^kP80i^KV103MgMd3
0=GEe@P0c<c<1`34a<@70<c<c0@0eMGE0`3MgMd20>KViP<0k^k^0P3gmoN40?ooo`030000003oool0
oooo04P0oooo00190?ooo`8000000P3oool50>k^kP80i^KV1P3MgMd?0=GEe@D0gMgM103Vi^H20>k^
kP<0moOgRP3oool200000840oooo00<000000?ooo`3oool01P3EeMD@0<c<c0L0eMGE0`3MgMd40>KV
iP80k^k^103gmoN:0?ooo`800000P@3oool200000080oooo103^k^h20>KViPD0gMgM0`3EeMDB0<c<
c0D0eMGE0`3MgMd20>KViP<0k^k^0`3gmoN40?ooo`800000BP3oool004T0oooo00D000000?ooo`3o
ool0oooo0?Ogm`050>k^kP030>KViP3MgMd0gMgM00D0gMgM1`3EeMD:0=gMg@@0i^KV0P3^k^h40?Og
mh`0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`070=GEe@P0c<c<2`3EeMD30=gM
g@D0i^KV0P3^k^h40?Ogmhd0oooo00<000000?ooo`3oool0O`3oool01@000000oooo0?ooo`3oool0
moOg00@0k^k^0P3Vi^H50=gMg@T0eMGE1`3<c<`70=GEe@<0gMgM0`3Vi^H30>k^kP80moOgQ`3oool0
0`000000oooo0?ooo`180?ooo`00B@3oool010000000oooo0?ooo`3oool20?Ogm`@0k^k^1@3Vi^HA
0=gMg@@0i^KV0`3^k^h40?Ogmhh0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`03
0=gMgA<0eMGE1@3MgMd50>KViP<0k^k^0`3gmoN?0?ooo`030000003oool0oooo07l0oooo00D00000
0?ooo`3oool0oooo0?Ogm`040>k^kP80i^KV1P3MgMdC0=GEe@<0gMgM103Vi^H30>k^kP80moOgR@3o
ool00`000000oooo0?ooo`180?ooo`00B@3oool010000000oooo0?ooo`3oool30?Ogm`@0k^k^1`3V
i^H70=gMg@L0i^KV1P3^k^h30?Ogmi00oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?oo
o`050=gMg@X0eMGE2P3MgMd40>KViP@0k^k^0`3gmoNA0?ooo`030000003oool0oooo07l0oooo00@0
00000?ooo`3oool0oooo0P3gmoL40>k^kP<0i^KV1@3MgMd>0=GEe@H0gMgM0`3Vi^H40>k^kP030?Og
m`3oool0oooo08T0oooo00<000000?ooo`3oool0B03oool004T0oooo00@000000?ooo`3oool0oooo
0`3gmoL40>k^kQ@0i^KV1@3^k^h30?Ogmi80oooo00<000000?ooo`3oool0O`3oool00`000000oooo
0?ooo`0F0=gMg@D0i^KV103^k^h30?Ogmi<0oooo00<000000?ooo`3oool0O`3oool010000000oooo
0?ooo`3oool20?Ogm`@0k^k^1@3Vi^HE0=gMg@<0i^KV103^k^h30?Ogmh/0oooo00<000000?ooo`3o
ool0B03oool004T0oooo00@000000?ooo`3oool0oooo1@3gmoL90>k^kPL0i^KV1`3^k^h50?Ogmi@0
oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`0C0=gMg@H0i^KV103^k^h30?OgmiD0
oooo00<000000?ooo`3oool0O`3oool010000000oooo0?ooo`3oool40?Ogm`H0k^k^103Vi^H70=gM
g@/0i^KV0`3^k^h50?Ogmhd0oooo00<000000?ooo`3oool0B03oool004T0oooo0P0000040?ooo`D0
moOg4P3^k^h60?OgmiD0oooo0P0000210?ooo`030000003oool0oooo00L0i^KV203MgMd70>KViP@0
k^k^0`3gmoNG0?ooo`800000P@3oool2000000@0oooo103gmoL60>k^kQ00i^KV1@3^k^h50?Ogmhh0
oooo0P00001:0?ooo`00B@3oool00`000000oooo0?ooo`050?ooo`L0moOg2P3^k^h70?OgmiT0oooo
00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`0?0>KViPL0k^k^1@3gmoNJ0?ooo`030000
003oool0oooo07l0oooo00<000000?ooo`3oool0103oool40?Ogm`L0k^k^1`3Vi^H:0>k^kP@0moOg
TP3oool00`000000oooo0?ooo`180?ooo`00B@3oool00`000000oooo0?ooo`070?oooa<0moOgW03o
ool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo00L0i^KV303^k^h60?Ogmi`0oooo00<0
00000?ooo`3oool0O`3oool00`000000oooo0?ooo`060?ooo`H0moOg4@3^k^h40?OgmiD0oooo00<0
00000?ooo`3oool0B03oool004T0oooo00<000000?ooo`3oool0203oool>0?Ogmj00oooo00<00000
0?ooo`3oool0O`3oool00`000000oooo0?ooo`0?0>k^kPL0moOgW`3oool00`000000oooo0?ooo`1o
0?ooo`030000003oool0oooo00L0oooo203gmoL70>k^kPL0moOgV@3oool00`000000oooo0?ooo`18
0?ooo`00B@3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo07l0oooo00<000000?oo
o`3oool01`3^k^h<0?Ogmj80oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`080?oo
oa80moOgW03oool00`000000oooo0?ooo`180?ooo`00B@3oool00`000000oooo0?ooo`2f0?ooo`03
0000003oool0oooo07l0oooo00<000000?ooo`3oool03`3gmoNV0?ooo`030000003oool0oooo07l0
oooo00<000000?ooo`3oool03`3oool70?Ogmj00oooo00<000000?ooo`3oool0B03oool004T0oooo
0P00002f0?ooo`800000P@3oool00`000000oooo0?ooo`070?Ogmjd0oooo0P0000210?ooo`800000
]P3oool2000004X0oooo00190?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0O`3o
ool00`000000oooo0?ooo`2e0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]P3o
ool00`000000oooo0?ooo`180?ooo`00B@3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0
oooo07l0oooo00<000000?ooo`3oool0]@3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0
oooo0;H0oooo00<000000?ooo`3oool0B03oool003H0oooo100000030?ooo`030000003oool0oooo
0080oooo0`0000040?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0J`3oool40000
00<0oooo00<000000?ooo`3oool00P3oool3000000D0oooo00<000000?ooo`3oool0]@3oool00`00
0000oooo0?ooo`1/0?ooo`@000000`3oool00`000000oooo0?ooo`020?ooo`<00000103oool00`00
0000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo000f0?ooo`030000003oool0oooo00`0
oooo00D000000?ooo`3oool0oooo0000002h0?ooo`030000003oool0oooo06/0oooo00<000000?oo
o`3oool0303oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0;D0oooo00<000000?oo
o`3oool0K03oool00`000000oooo0?ooo`0<0?ooo`050000003oool0oooo0?ooo`000000^03oool0
0`000000oooo0?ooo`180?ooo`00=`3oool00`000000oooo0?ooo`0;0?ooo`040000003oool0oooo
0?ooo`800000]P3oool2000006h0oooo00<000000?ooo`3oool02`3oool00`000000oooo0?ooo`02
0?ooo`800000]@3oool2000006l0oooo00<000000?ooo`3oool02`3oool010000000oooo0?ooo`3o
ool200000;D0oooo0`00001:0?ooo`00>03oool00`000000oooo0?ooo`070?ooo`<00000103oool0
0`000000oooo0?ooo`2f0?ooo`030000003oool0oooo06d0oooo00<000000?ooo`3oool01`3oool3
000000D0oooo00<000000?ooo`3oool0]@3oool00`000000oooo0?ooo`1^0?ooo`030000003oool0
oooo00L0oooo0`0000040?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0B03oool0
03T0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo
0;H0oooo00<000000?ooo`3oool0KP3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo
00D0oooo00<000000?ooo`3oool0]@3oool00`000000oooo0?ooo`1_0?ooo`030000003oool0oooo
00H0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo
04P0oooo000f0?ooo`040000003oool0oooo000000P0oooo00<000000?ooo`3oool0103oool00`00
0000oooo0?ooo`2f0?ooo`030000003oool0oooo06/0oooo00@000000?ooo`3oool00000203oool0
0`000000oooo0?ooo`050?ooo`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0K03oool0
10000000oooo0?ooo`0000080?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0]P3o
ool00`000000oooo0?ooo`180?ooo`00=`3oool2000000T0oooo100000030?ooo`030000003oool0
oooo0;H0oooo00<000000?ooo`3oool0K03oool2000000T0oooo100000040?ooo`030000003oool0
oooo0;D0oooo00<000000?ooo`3oool0K@3oool2000000T0oooo100000030?ooo`030000003oool0
oooo0;H0oooo00<000000?ooo`3oool0B03oool004T0oooo00<000000?ooo`3oool0]P3oool00`00
0000oooo0?ooo`1o0?ooo`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0O`3oool00`00
0000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo00190?ooo`800000]P3oool200000840
oooo00<000000?ooo`3oool0]03oool200000840oooo0P00002f0?ooo`800000BP3oool004T0oooo
00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;D0oooo
00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo
00190?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?oo
o`2e0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?oo
o`180?ooo`00B@3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo07l0oooo00<00000
0?ooo`3oool0]@3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;H0oooo00<00000
0?ooo`3oool0B03oool004T0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`1o0?oo
o`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2f0?oo
o`030000003oool0oooo04P0oooo00190?ooo`800000]P3oool200000840oooo00<000000?ooo`3o
ool0]03oool200000840oooo0P00002f0?ooo`800000BP3oool004T0oooo00<000000?ooo`3oool0
]P3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0
O`3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo00190?ooo`030000003o
ool0oooo0;H0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2e0?ooo`030000003o
ool0oooo07l0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`180?ooo`00B@3oool0
0`000000oooo0?ooo`2f0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]@3oool0
0`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0B03oool0
04T0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo
0;D0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo
04P0oooo00190?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0O`3oool00`000000
oooo0?ooo`2e0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]P3oool00`000000
oooo0?ooo`180?ooo`00B@3oool200000;H0oooo0P0000210?ooo`030000003oool0oooo0;@0oooo
0P0000210?ooo`800000]P3oool2000004X0oooo00190?ooo`030000003oool0oooo0;H0oooo00<0
00000?ooo`3oool0O`3oool00`000000oooo0?ooo`2e0?ooo`030000003oool0oooo07l0oooo00<0
00000?ooo`3oool0]P3oool00`000000oooo0?ooo`180?ooo`00B@3oool00`000000oooo0?ooo`2f
0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]@3oool00`000000oooo0?ooo`1o
0?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0B03oool004T0oooo00<000000?oo
o`3oool0]P3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;D0oooo00<000000?oo
o`3oool0O`3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo00190?ooo`03
0000003oool0oooo0;H0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2e0?ooo`03
0000003oool0oooo07l0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`180?ooo`00
B@3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0
]@3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0
B03oool004T0oooo0P00002f0?ooo`800000P@3oool00`000000oooo0?ooo`2d0?ooo`800000P@3o
ool200000;H0oooo0P00001:0?ooo`00B@3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0
oooo07l0oooo00<000000?ooo`3oool0]@3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0
oooo0;H0oooo00<000000?ooo`3oool0B03oool004T0oooo00<000000?ooo`3oool0]P3oool00`00
0000oooo0?ooo`1o0?ooo`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0O`3oool00`00
0000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo00130?ooo`800000103oool00`000000
oooo0?ooo`2f0?ooo`030000003oool0oooo07P0oooo0P0000050?ooo`030000003oool0oooo0;D0
oooo00<000000?ooo`3oool0N@3oool2000000@0oooo00<000000?ooo`3oool0]P3oool00`000000
oooo0?ooo`180?ooo`00@P3oool010000000oooo0?ooo`0000030?ooo`030000003oool0oooo0;H0
oooo00<000000?ooo`3oool0M`3oool010000000oooo0?ooo`0000040?ooo`030000003oool0oooo
0;D0oooo00<000000?ooo`3oool0N03oool010000000oooo0?ooo`0000030?ooo`030000003oool0
oooo0;H0oooo00<000000?ooo`3oool0B03oool004D0oooo00@000000?ooo`3oool0oooo0P00002f
0?ooo`800000O03oool00`000000oooo0?ooo`020?ooo`800000]@3oool2000007d0oooo00@00000
0?ooo`3oool0oooo0P00002e0?ooo`<00000BP3oool004<0oooo0P0000040?ooo`030000003oool0
oooo0;H0oooo00<000000?ooo`3oool0N03oool2000000D0oooo00<000000?ooo`3oool0]@3oool0
0`000000oooo0?ooo`1i0?ooo`800000103oool00`000000oooo0?ooo`2f0?ooo`030000003oool0
oooo04P0oooo00150?ooo`050000003oool0oooo0?ooo`000000^03oool00`000000oooo0?ooo`1j
0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool0]@3oool00`000000oooo0?ooo`1k
0?ooo`050000003oool0oooo0?ooo`000000^03oool00`000000oooo0?ooo`180?ooo`00@P3oool0
10000000oooo0?ooo`0000030?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0M`3o
ool010000000oooo0?ooo`0000040?ooo`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0
N03oool010000000oooo0?ooo`0000030?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3o
ool0B03oool004<0oooo0P0000040?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0
N03oool2000000D0oooo00<000000?ooo`3oool0]@3oool00`000000oooo0?ooo`1i0?ooo`800000
103oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo00190?ooo`030000003o
ool0oooo0;H0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2e0?ooo`030000003o
ool0oooo07l0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`180?ooo`00B@3oool2
00000;H0oooo0P0000210?ooo`030000003oool0oooo0;@0oooo0P0000210?ooo`800000]P3oool2
000004X0oooo00190?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0O`3oool00`00
0000oooo0?ooo`2e0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]P3oool00`00
0000oooo0?ooo`180?ooo`00B@3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo07l0
oooo00<000000?ooo`3oool0]@3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;H0
oooo00<000000?ooo`3oool0B03oool004T0oooo00<000000?ooo`3oool0]P3oool00`000000oooo
0?ooo`1o0?ooo`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0O`3oool00`000000oooo
0?ooo`2f0?ooo`030000003oool0oooo04P0oooo00190?ooo`030000003oool0oooo0;H0oooo00<0
00000?ooo`3oool0O`3oool00`000000oooo0?ooo`2e0?ooo`030000003oool0oooo07l0oooo00<0
00000?ooo`3oool0]P3oool00`000000oooo0?ooo`180?ooo`00B@3oool01@000000oooo0?ooo`3o
ool0000000D0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`030?ooo`030000003o
ool0oooo0080oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`030?ooo`030000003o
ool0oooo0080oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`030?ooo`030000003o
ool0oooo0080oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`030?ooo`030000003o
ool0oooo0080oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`030?ooo`030000003o
ool0oooo0080oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`020?ooo`030000003o
ool0oooo00<0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`020?ooo`030000003o
ool0oooo00<0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`020?ooo`030000003o
ool0oooo00<0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`020?ooo`030000003o
ool0oooo00<0oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`020?ooo`030000003o
ool0oooo00<0oooo00<000000?ooo`3oool00P3oool200000840oooo00@000000?ooo`3oool00000
1@3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool0
0`3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool0
0`3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0
0`3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0
0`3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0
0`3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0
0`3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0
0P3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0
0P3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0
0P3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0
0P3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo07l0oooo00D000000?ooo`3oool0
oooo000000040?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool00`3oool00`000000
oooo0?ooo`020?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool00`3oool00`000000
oooo0?ooo`020?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool00`3oool00`000000
oooo0?ooo`020?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool00P3oool00`000000
oooo0?ooo`030?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool00P3oool00`000000
oooo0?ooo`030?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool00P3oool00`000000
oooo0?ooo`030?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool00P3oool00`000000
oooo0?ooo`030?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool00P3oool00`000000
oooo0?ooo`030?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00`3oool00`000000
oooo0?ooo`030?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00`3oool00`000000
oooo0?ooo`030?ooo`030000003oool0oooo0080oooo0P00001:0?ooo`00B@3ooonj00000840oooo
^@0000210?oookX00000BP3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo5
0?ooo`00o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0oooo
o`3oooo50?ooo`008`3oool4000000L0oooo100000030?ooo`@000000`3oool2000000<0oooo1000
000C0?ooo`@000000`3oool4000000<0oooo0P0000030?ooo`@000002P3oool00`000000oooo0?oo
o`060?ooo`@000000`3oool4000000<0oooo0P0000030?ooo`@00000503oool4000000T0oooo0P00
00030?ooo`@000002`3oool00`000000oooo0?ooo`0=0?ooo`800000R03oool4000000<0oooo1000
00030?ooo`8000000`3oool4000000X0oooo00<000000?ooo`3oool01`3oool4000000L0oooo1000
00030?ooo`@000000`3oool2000000<0oooo1000000C0?ooo`@000000`3oool4000000<0oooo0P00
00030?ooo`@000002P3oool00`000000oooo0?ooo`060?ooo`@000000`3oool4000000<0oooo0P00
00030?ooo`@000005@3oool2000000<0oooo1000000;0?ooo`030000003oool0oooo00d0oooo0P00
001E0?ooo`@000000`3oool4000001<0oooo100000030?ooo`@000000`3oool2000000<0oooo1000
000:0?ooo`030000003oool0oooo00L0oooo100000070?ooo`@000000`3oool4000000<0oooo0P00
00030?ooo`@000005@3oool2000000<0oooo1000000;0?ooo`030000003oool0oooo00d0oooo0P00
00230?ooo`008`3oool00`000000oooo0?ooo`090?ooo`040000003oool0oooo000000@0oooo00D0
00000?ooo`3oool0oooo000000020?ooo`040000003oool0oooo000001L0oooo00@000000?ooo`3o
ool000000P3oool00`000000oooo0?ooo`030?ooo`040000003oool0oooo000000@0oooo00<00000
0?ooo`3oool02@3oool00`000000oooo0?ooo`070?ooo`040000003oool0oooo00000080oooo00<0
00000?ooo`3oool00`3oool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo01D0oooo
00<000000?ooo`3oool02@3oool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo00X0
oooo0P0000030?ooo`@00000203oool010000000oooo0?ooo`0000280?ooo`040000003oool0oooo
000000@0oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo00<0
00000?ooo`3oool02@3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo00T0oooo00@0
00000?ooo`3oool00000103oool01@000000oooo0?ooo`3oool000000080oooo00@000000?ooo`3o
ool000005`3oool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo00<0oooo00@00000
0?ooo`3oool00000103oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo00L0oooo00@0
00000?ooo`3oool000000P3oool00`000000oooo0?ooo`030?ooo`040000003oool0oooo00000080
oooo00<000000?ooo`3oool05@3oool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo
00X0oooo0P0000030?ooo`@00000203oool010000000oooo0?ooo`00001E0?ooo`040000003oool0
oooo00000080oooo00<000000?ooo`3oool05@3oool010000000oooo0?ooo`0000020?ooo`030000
003oool0oooo00<0oooo00@000000?ooo`3oool00000103oool00`000000oooo0?ooo`090?ooo`03
0000003oool0oooo00L0oooo00<000000?ooo`3oool02@3oool010000000oooo0?ooo`0000020?oo
o`030000003oool0oooo00<0oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`0E
0?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool02P3oool2000000<0oooo1000
00080?ooo`040000003oool0oooo00000880oooo000T0?ooo`030000003oool0oooo00P0oooo00@0
00000?ooo`3oool00000103oool01@000000oooo0?ooo`3oool0000000H0oooo00<000000?ooo`3o
ool0203oool4000000P0oooo00@000000?ooo`3oool000000`3oool00`000000oooo0?ooo`020?oo
o`030000003oool0oooo00D0oooo00<000000?ooo`3oool01`3oool4000000P0oooo00@000000?oo
o`3oool000000`3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00@0oooo00<00000
0?ooo`3oool0203oool4000000T0oooo00<000000?ooo`3oool0203oool00`000000oooo0?ooo`04
0?ooo`030000003oool0oooo00P0oooo00<000000?ooo`3oool03`3oool010000000oooo0?ooo`00
00280?ooo`040000003oool0oooo000000@0oooo00D000000?ooo`3oool0oooo000000070?ooo`03
0000003oool0oooo00L0oooo100000090?ooo`030000003oool0oooo00P0oooo00@000000?ooo`3o
ool00000103oool01@000000oooo0?ooo`3oool0000000H0oooo00<000000?ooo`3oool0203oool4
000000P0oooo00@000000?ooo`3oool000000`3oool00`000000oooo0?ooo`020?ooo`030000003o
ool0oooo00D0oooo00<000000?ooo`3oool01`3oool4000000P0oooo00@000000?ooo`3oool00000
0`3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0
203oool4000000P0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`080?ooo`030000
003oool0oooo00l0oooo00@000000?ooo`3oool00000E@3oool010000000oooo0?ooo`0000030?oo
o`030000003oool0oooo00P0oooo100000080?ooo`040000003oool0oooo000000<0oooo00<00000
0?ooo`3oool00P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00L0oooo10000009
0?ooo`030000003oool0oooo00P0oooo00@000000?ooo`3oool000000`3oool00`000000oooo0?oo
o`020?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0203oool4000000P0oooo00<0
00000?ooo`3oool0103oool00`000000oooo0?ooo`080?ooo`030000003oool0oooo00l0oooo00@0
00000?ooo`3oool00000PP3oool002D0oooo00<000000?ooo`3oool01`3oool010000000oooo0?oo
o`0000040?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`03
0000003oool0oooo01<0oooo00@000000?ooo`3oool00000103oool01@000000oooo0?ooo`3oool0
00000080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`090?ooo`030000003oool0
oooo00L0oooo00@000000?ooo`3oool00000103oool01@000000oooo0?ooo`3oool000000080oooo
00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0E0?ooo`030000003oool0oooo00L0oooo
00@000000?ooo`3oool00000103oool00`000000oooo0?ooo`080?ooo`8000000`3oool4000000P0
oooo00@000000?ooo`3oool00000R03oool010000000oooo0?ooo`0000040?ooo`050000003oool0
oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00T0oooo00<0
00000?ooo`3oool02@3oool00`000000oooo0?ooo`070?ooo`040000003oool0oooo000000@0oooo
00D000000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3o
ool04`3oool010000000oooo0?ooo`0000040?ooo`050000003oool0oooo0?ooo`0000000P3oool0
0`000000oooo0?ooo`020?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool01`3oool0
10000000oooo0?ooo`0000040?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo
0?ooo`020?ooo`030000003oool0oooo01<0oooo00@000000?ooo`3oool00000103oool00`000000
oooo0?ooo`080?ooo`8000000`3oool4000000P0oooo00@000000?ooo`3oool00000E@3oool01000
0000oooo0?ooo`0000040?ooo`030000003oool0oooo01<0oooo00@000000?ooo`3oool00000103o
ool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool00`000000oooo
0?ooo`090?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool01`3oool010000000oooo
0?ooo`0000040?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?oo
o`030000003oool0oooo01<0oooo00@000000?ooo`3oool00000103oool00`000000oooo0?ooo`08
0?ooo`8000000`3oool4000000P0oooo00@000000?ooo`3oool00000PP3oool002H0oooo00<00000
0?ooo`3oool01P3oool3000000D0oooo00<000000?ooo`3oool00P3oool2000000H0oooo00<00000
0?ooo`3oool04P3oool3000000H0oooo00@000000?ooo`3oool0oooo0P0000050?ooo`030000003o
ool0oooo01<0oooo0`0000060?ooo`040000003oool0oooo0?ooo`8000001P3oool00`000000oooo
0?ooo`0E0?ooo`030000003oool0oooo00L0oooo0P0000060?ooo`030000003oool0oooo00T0oooo
00<000000?ooo`3oool0303oool010000000oooo0?ooo`0000280?ooo`<000001@3oool00`000000
oooo0?ooo`020?ooo`8000001@3oool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo00H0
oooo0`0000050?ooo`030000003oool0oooo0080oooo0P0000060?ooo`030000003oool0oooo0180
oooo0`0000060?ooo`040000003oool0oooo0?ooo`8000001@3oool00`000000oooo0?ooo`0C0?oo
o`<000001P3oool010000000oooo0?ooo`3oool2000000H0oooo00<000000?ooo`3oool04`3oool2
000000H0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0<0?ooo`040000003oool0
oooo000005D0oooo0`0000060?ooo`030000003oool0oooo0180oooo0`0000060?ooo`040000003o
ool0oooo0?ooo`8000001@3oool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo00H0oooo
0`0000060?ooo`040000003oool0oooo0?ooo`8000001P3oool00`000000oooo0?ooo`0C0?ooo`80
00001P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo00`0oooo00@000000?ooo`3o
ool00000PP3oool002<0oooo00@000000?ooo`3oool00000203oool00`000000oooo0?ooo`030?oo
o`<000002@3oool010000000oooo0?ooo`00000D0?ooo`030000003oool0oooo00<0oooo00@00000
0?ooo`3oool00000203oool3000001D0oooo00<000000?ooo`3oool00`3oool010000000oooo0?oo
o`0000080?ooo`040000003oool0oooo000001@0oooo00@000000?ooo`3oool000003P3oool01000
0000oooo0?ooo`00000J0?ooo`040000003oool0oooo000008P0oooo00<000000?ooo`3oool00`3o
ool3000000T0oooo0`00000E0?ooo`040000003oool0oooo000000P0oooo00<000000?ooo`3oool0
0`3oool3000000T0oooo00@000000?ooo`3oool00000503oool00`000000oooo0?ooo`030?ooo`04
0000003oool0oooo000000P0oooo0`00000E0?ooo`030000003oool0oooo00<0oooo00@000000?oo
o`3oool00000203oool010000000oooo0?ooo`00000J0?ooo`040000003oool0oooo000001X0oooo
00@000000?ooo`3oool00000E@3oool00`000000oooo0?ooo`030?ooo`040000003oool0oooo0000
01@0oooo00<000000?ooo`3oool00`3oool010000000oooo0?ooo`0000080?ooo`<000005@3oool0
10000000oooo0?ooo`0000080?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3oool00000
203oool010000000oooo0?ooo`00000J0?ooo`040000003oool0oooo000001X0oooo00@000000?oo
o`3oool00000PP3oool002@0oooo0P0000080?ooo`8000001`3oool00`000000oooo0?ooo`080?oo
o`800000503oool2000000H0oooo0P00000;0?ooo`030000003oool0oooo0180oooo0P0000060?oo
o`8000002P3oool2000001H0oooo0P00000@0?ooo`800000703oool2000008P0oooo0P0000070?oo
o`030000003oool0oooo00T0oooo00<000000?ooo`3oool0503oool2000000P0oooo0P0000070?oo
o`030000003oool0oooo00P0oooo0P00000D0?ooo`8000001P3oool2000000/0oooo00<000000?oo
o`3oool04P3oool2000000H0oooo0P00000:0?ooo`800000703oool2000001`0oooo0P00001E0?oo
o`8000001P3oool2000001@0oooo0P0000060?ooo`8000002`3oool00`000000oooo0?ooo`0D0?oo
o`800000203oool2000000H0oooo0P00000:0?ooo`800000703oool2000001`0oooo0P0000230?oo
o`00o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3o
ooo50?ooo`00o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0
ooooo`3oooo50?ooo`00o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o
0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0
oooo003o0?ooool0ooooo`3oooo50?ooo`00903oool2000000030?ooo`000000oooo00@0000000<0
oooo0000000000000P0000030?ooo`@000000`3oool2000000<0oooo1000000D0?ooo`@000002@3o
ool2000000030?ooo`000000oooo00@000000`3oool2000000<0oooo1000000:0?ooo`030000003o
ool0oooo00P0oooo0P00000:0?ooo`80000000<0oooo0000003oool0100000030?ooo`8000000`3o
ool4000001<0oooo100000030?ooo`@000002P3oool00`000000oooo0?ooo`060?ooo`@000000`3o
ool4000000<0oooo0P0000030?ooo`@000002P3oool00`000000oooo0?ooo`1U0?ooo`030000003o
ool0oooo00P0oooo0P0000000`3oool000000?ooo`04000000030?ooo`0000000000008000000`3o
ool4000000<0oooo0P0000030?ooo`@000005@3oool2000000030?ooo`000000oooo00@0000000<0
oooo0000000000000P0000030?ooo`@000000`3oool2000000<0oooo1000000E0?ooo`80000000<0
oooo0000003oool0100000030?ooo`8000000`3oool4000000X0oooo00<000000?ooo`3oool01`3o
ool4000000T0oooo0P0000000`3oool000000?ooo`04000000<0oooo0P0000030?ooo`@00000503o
ool4000000L0oooo100000030?ooo`@000002P3oool00`000000oooo0?ooo`0g0?ooo`80000000<0
oooo0000003oool0100000000`3oool0000000000002000000<0oooo100000030?ooo`8000000`3o
ool4000001D0oooo0P0000000`3oool000000?ooo`04000000<0oooo0P0000030?ooo`@000002P3o
ool00`000000oooo0?ooo`080?ooo`80000000<0oooo0000003oool0100000030?ooo`8000000`3o
ool4000001@0oooo100000070?ooo`@000000`3oool4000000X0oooo00<000000?ooo`3oool01`3o
ool4000000L0oooo100000030?ooo`@000000`3oool2000000<0oooo1000000:0?ooo`030000003o
ool0oooo00H0oooo100000030?ooo`@000000`3oool2000000<0oooo1000000X0?ooo`008`3oool0
10000000oooo0?ooo`0000020?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3oool00000
0P3oool00`000000oooo0?ooo`030?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3o
ool05@3oool00`000000oooo0?ooo`090?ooo`040000003oool0oooo00000080oooo00<000000?oo
o`3oool00`3oool010000000oooo0?ooo`0000040?ooo`030000003oool0oooo00T0oooo00<00000
0?ooo`3oool01`3oool010000000oooo0?ooo`0000080?ooo`040000003oool0oooo00000080oooo
00<000000?ooo`3oool00`3oool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo01D0
oooo00@000000?ooo`3oool00000103oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo
00L0oooo00@000000?ooo`3oool00000103oool01@000000oooo0?ooo`3oool000000080oooo00<0
00000?ooo`3oool00P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo06D0oooo00<0
00000?ooo`3oool01`3oool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo00<0oooo
00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`030?ooo`040000003oool0oooo0000
00@0oooo00<000000?ooo`3oool04`3oool010000000oooo0?ooo`0000020?ooo`030000003oool0
oooo00<0oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`030?ooo`040000003o
ool0oooo00000080oooo00<000000?ooo`3oool05@3oool010000000oooo0?ooo`0000020?ooo`03
0000003oool0oooo00<0oooo00@000000?ooo`3oool00000103oool00`000000oooo0?ooo`090?oo
o`030000003oool0oooo00L0oooo00<000000?ooo`3oool02@3oool010000000oooo0?ooo`000002
0?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?oo
o`0E0?ooo`030000003oool0oooo00T0oooo00@000000?ooo`3oool00000103oool00`000000oooo
0?ooo`090?ooo`030000003oool0oooo03H0oooo00@000000?ooo`3oool000000P3oool00`000000
oooo0?ooo`030?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool00`3oool01000
0000oooo0?ooo`0000020?ooo`030000003oool0oooo01D0oooo00@000000?ooo`3oool000000P3o
ool00`000000oooo0?ooo`030?ooo`040000003oool0oooo000000@0oooo00<000000?ooo`3oool0
2@3oool00`000000oooo0?ooo`070?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3o
ool00`3oool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo01D0oooo00<000000?oo
o`3oool02@3oool010000000oooo0?ooo`0000040?ooo`030000003oool0oooo00T0oooo00<00000
0?ooo`3oool01`3oool00`000000oooo0?ooo`090?ooo`040000003oool0oooo000000@0oooo00D0
00000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool0
2@3oool00`000000oooo0?ooo`070?ooo`040000003oool0oooo000000@0oooo00D000000?ooo`3o
ool0oooo000000020?ooo`040000003oool0oooo000002/0oooo000T0?ooo`<000000`3oool00`00
0000oooo0?ooo`020?ooo`040000003oool0oooo000000<0oooo00<000000?ooo`3oool00P3oool0
0`000000oooo0?ooo`040?ooo`030000003oool0oooo00P0oooo100000090?ooo`030000003oool0
oooo00T0oooo0`0000030?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`070?ooo`@000002`3oool00`000000oooo0?ooo`070?ooo`<000000`3oool0
0`000000oooo0?ooo`020?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0203oool4
000000P0oooo00@000000?ooo`3oool00000103oool00`000000oooo0?ooo`070?ooo`@00000203o
ool010000000oooo0?ooo`0000040?ooo`050000003oool0oooo0?ooo`0000001`3oool00`000000
oooo0?ooo`070?ooo`@00000H`3oool5000000T0oooo0`0000030?ooo`030000003oool0oooo0080
oooo00@000000?ooo`3oool000000`3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo
00D0oooo00<000000?ooo`3oool01`3oool4000000T0oooo0`0000030?ooo`030000003oool0oooo
0080oooo00@000000?ooo`3oool000000`3oool00`000000oooo0?ooo`020?ooo`030000003oool0
oooo00@0oooo00<000000?ooo`3oool0203oool4000000T0oooo0`0000030?ooo`030000003oool0
oooo0080oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`070?ooo`@000002@3oool0
0`000000oooo0?ooo`090?ooo`<000000`3oool00`000000oooo0?ooo`020?ooo`030000003oool0
oooo00@0oooo00<000000?ooo`3oool0203oool4000000T0oooo00<000000?ooo`3oool0203oool0
10000000oooo0?ooo`0000040?ooo`030000003oool0oooo00L0oooo1000000h0?ooo`<000000`3o
ool00`000000oooo0?ooo`020?ooo`040000003oool0oooo000000<0oooo00<000000?ooo`3oool0
0P3oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo00P0oooo100000090?ooo`<00000
0`3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
1`3oool4000000T0oooo0`0000030?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool0
103oool00`000000oooo0?ooo`080?ooo`@000002@3oool00`000000oooo0?ooo`080?ooo`040000
003oool0oooo000000@0oooo00<000000?ooo`3oool01`3oool4000000T0oooo00<000000?ooo`3o
ool0203oool010000000oooo0?ooo`0000040?ooo`050000003oool0oooo0?ooo`0000001`3oool0
0`000000oooo0?ooo`070?ooo`@00000203oool010000000oooo0?ooo`0000040?ooo`050000003o
ool0oooo0?ooo`0000001P3oool00`000000oooo0?ooo`080?ooo`@00000703oool002H0oooo00<0
00000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool0
0P3oool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool00`000000
oooo0?ooo`0E0?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool00P3oool01@000000
oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`090?oo
o`030000003oool0oooo00P0oooo0P00000<0?ooo`030000003oool0oooo0080oooo00D000000?oo
o`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool04`3oool0
10000000oooo0?ooo`0000040?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool01`3o
ool010000000oooo0?ooo`0000040?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000
oooo0?ooo`020?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool0HP3oool010000000
oooo0?ooo`00000<0?ooo`030000003oool0oooo0080oooo00D000000?ooo`3oool0oooo00000002
0?ooo`030000003oool0oooo0080oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003o
ool0oooo0080oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`020?ooo`050000003o
ool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`00
00000P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3o
ool00P3oool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool00`00
0000oooo0?ooo`090?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool02P3oool00`00
0000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0oooo01D0oooo00<000000?ooo`3oool01`3oool010000000oooo0?ooo`00
00040?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool0>@3oool00`000000oooo0?oo
o`020?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`050000
003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo01H0
oooo00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool000000080oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo00X0oooo00<000000?oo
o`3oool00P3oool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool0
0`000000oooo0?ooo`0E0?ooo`030000003oool0oooo00L0oooo00@000000?ooo`3oool00000103o
ool00`000000oooo0?ooo`090?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool01`3o
ool010000000oooo0?ooo`0000040?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000
oooo0?ooo`020?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool01`3oool010000000
oooo0?ooo`0000040?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0oooo02L0oooo000T0?ooo`8000001P3oool00`000000oooo0?ooo`030000
00H0oooo00@000000?ooo`3oool0oooo0P0000060?ooo`030000003oool0oooo01D0oooo00<00000
0?ooo`3oool01`3oool2000000H0oooo00@000000?ooo`3oool0oooo0P0000050?ooo`030000003o
ool0oooo01H0oooo00<000000?ooo`3oool01`3oool2000000H0oooo00@000000?ooo`3oool0oooo
0P0000060?ooo`030000003oool0oooo0180oooo0`0000050?ooo`030000003oool0oooo01<0oooo
0`0000050?ooo`030000003oool0oooo0080oooo0P0000050?ooo`030000003oool0oooo06l0oooo
00<000000?ooo`0000002P3oool2000000H0oooo00<000000?ooo`3oool00`0000060?ooo`040000
003oool0oooo0?ooo`8000001@3oool00`000000oooo0?ooo`0D0?ooo`8000001P3oool00`000000
oooo0?ooo`03000000H0oooo00@000000?ooo`3oool0oooo0P0000060?ooo`030000003oool0oooo
01<0oooo0P0000060?ooo`040000003oool0oooo0?ooo`8000001@3oool00`000000oooo0?ooo`0F
0?ooo`030000003oool0oooo00L0oooo0P0000060?ooo`040000003oool0oooo0?ooo`8000001P3o
ool00`000000oooo0?ooo`0E0?ooo`030000003oool0oooo00H0oooo0`0000050?ooo`030000003o
ool0oooo04<0oooo0P0000060?ooo`030000003oool0oooo00<000001P3oool010000000oooo0?oo
o`3oool2000000H0oooo00<000000?ooo`3oool04`3oool2000000H0oooo00@000000?ooo`3oool0
oooo0P0000050?ooo`030000003oool0oooo01@0oooo0P0000060?ooo`040000003oool0oooo0?oo
o`8000001P3oool00`000000oooo0?ooo`0E0?ooo`030000003oool0oooo00H0oooo0`0000050?oo
o`030000003oool0oooo01H0oooo00<000000?ooo`3oool01P3oool3000000D0oooo00<000000?oo
o`3oool00P3oool2000000D0oooo00<000000?ooo`3oool04`3oool3000000D0oooo00<000000?oo
o`3oool00P3oool2000000H0oooo00<000000?ooo`3oool09P3oool002T0oooo00@000000?ooo`3o
ool000000P3oool00`000000oooo0?ooo`030?ooo`040000003oool0oooo000000P0oooo00@00000
0?ooo`3oool00000503oool010000000oooo0?ooo`00000>0?ooo`040000003oool0oooo000000P0
oooo0`00000E0?ooo`040000003oool0oooo000000h0oooo00@000000?ooo`3oool00000203oool0
10000000oooo0?ooo`00000D0?ooo`030000003oool0oooo00<0oooo0`00000E0?ooo`030000003o
ool0oooo00<0oooo0`0000090?ooo`<00000LP3oool2000000l0oooo00@000000?ooo`3oool00000
0P3oool00`000000oooo0?ooo`030?ooo`040000003oool0oooo000000P0oooo0`00000K0?ooo`04
0000003oool0oooo00000080oooo00<000000?ooo`3oool00`3oool010000000oooo0?ooo`000008
0?ooo`040000003oool0oooo000001X0oooo00@000000?ooo`3oool00000203oool3000001D0oooo
00@000000?ooo`3oool000003P3oool010000000oooo0?ooo`0000080?ooo`040000003oool0oooo
000001@0oooo00@000000?ooo`3oool00000203oool00`000000oooo0?ooo`030?ooo`<00000BP3o
ool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3oool0
0000203oool010000000oooo0?ooo`00000J0?ooo`040000003oool0oooo000000P0oooo0`00000K
0?ooo`040000003oool0oooo000000P0oooo00@000000?ooo`3oool00000503oool010000000oooo
0?ooo`0000080?ooo`030000003oool0oooo00<0oooo0`00000E0?ooo`040000003oool0oooo0000
00P0oooo00<000000?ooo`3oool00`3oool3000000T0oooo0`00000E0?ooo`030000003oool0oooo
00<0oooo0`0000090?ooo`040000003oool0oooo000002P0oooo000Z0?ooo`8000000P3oool20000
00H0oooo0P00000:0?ooo`8000005P3oool200000100oooo0P00000;0?ooo`030000003oool0oooo
01@0oooo0P00000@0?ooo`8000002P3oool2000001@0oooo0P0000070?ooo`030000003oool0oooo
0180oooo0P0000070?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool0L@3oool00`00
0000oooo0?ooo`0>0?ooo`8000000P3oool2000000H0oooo0P00000;0?ooo`030000003oool0oooo
01X0oooo0P0000020?ooo`8000001P3oool2000000X0oooo0P00000L0?ooo`8000002`3oool00`00
0000oooo0?ooo`0D0?ooo`800000403oool2000000X0oooo0P00000F0?ooo`800000203oool20000
00L0oooo00<000000?ooo`3oool0B@3oool200000080oooo0P0000060?ooo`8000002P3oool20000
01`0oooo0P00000;0?ooo`030000003oool0oooo01X0oooo0P00000:0?ooo`8000005P3oool20000
00P0oooo0P0000070?ooo`030000003oool0oooo01@0oooo0P0000080?ooo`8000001`3oool00`00
0000oooo0?ooo`090?ooo`030000003oool0oooo0180oooo0P0000070?ooo`030000003oool0oooo
00P0oooo0P00000Y0?ooo`00o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo
003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?oo
olD0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3o
oooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0ooooa@3oool00?l0
ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0ooooa@3o
ool002<0oooo100000090?ooo`80000000<0oooo0000003oool0100000000`3oool0000000000002
000000<0oooo1000000E0?ooo`80000000<0oooo0000003oool0100000000`3oool0000000000002
000000<0oooo100000030?ooo`8000000`3oool4000001D0oooo0P00000:0?ooo`80000000<0oooo
0000003oool0100000000`3oool0000000000002000000<0oooo100000030?ooo`8000000`3oool4
000001D0oooo0P0000000`3oool000000?ooo`04000000030?ooo`0000000000008000000`3oool4
000000X0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`080?ooo`80000000<0oooo
0000003oool0100000000`3oool0000000000002000000<0oooo100000030?ooo`8000000`3oool4
00000440oooo0P00000:0?ooo`80000000<0oooo0000003oool0100000000`3oool0000000000002
000000<0oooo1000000E0?ooo`80000000<0oooo0000003oool0100000000`3oool0000000000002
000000<0oooo100000030?ooo`8000000`3oool4000001D0oooo0P00000:0?ooo`80000000<0oooo
0000003oool0100000000`3oool0000000000002000000<0oooo100000030?ooo`8000000`3oool4
000001@0oooo100000090?ooo`80000000<0oooo0000003oool0100000000`3oool0000000000002
000000<0oooo1000000:0?ooo`030000003oool0oooo05D0oooo0P0000000`3oool000000?ooo`04
000000030?ooo`0000000000008000000`3oool4000000<0oooo0P0000030?ooo`@00000503oool4
000000T0oooo0P0000000`3oool000000?ooo`04000000030?ooo`0000000000008000000`3oool4
000000<0oooo0P0000030?ooo`@00000503oool4000000T0oooo0P0000000`3oool000000?ooo`04
000000030?ooo`0000000000008000000`3oool4000000X0oooo00<000000?ooo`3oool02@3oool0
0`000000oooo0?ooo`080?ooo`80000000<0oooo0000003oool0100000000`3oool0000000000002
000000<0oooo100000030?ooo`8000000`3oool4000004`0oooo000S0?ooo`030000003oool0oooo
00T0oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`030?ooo`040000003oool0
oooo000000@0oooo00<000000?ooo`3oool04`3oool010000000oooo0?ooo`0000020?ooo`030000
003oool0oooo00<0oooo00@000000?ooo`3oool00000103oool01@000000oooo0?ooo`3oool00000
0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0C0?ooo`040000003oool0oooo
000000P0oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`030?ooo`040000003o
ool0oooo000000@0oooo00D000000?ooo`3oool0oooo000000020?ooo`040000003oool0oooo0000
01L0oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`030?ooo`040000003oool0
oooo00000080oooo00<000000?ooo`3oool02`3oool00`000000oooo0?ooo`090?ooo`030000003o
ool0oooo00L0oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`030?ooo`040000
003oool0oooo00000080oooo00<000000?ooo`3oool00`3oool010000000oooo0?ooo`0000040?oo
o`030000003oool0oooo03l0oooo00@000000?ooo`3oool00000203oool010000000oooo0?ooo`00
00020?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3oool00000103oool00`000000oooo
0?ooo`0C0?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool00`3oool010000000
oooo0?ooo`0000040?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0oooo01<0oooo00@000000?ooo`3oool00000203oool010000000oooo0?oo
o`0000020?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3oool00000103oool01@000000
oooo0?ooo`3oool000000080oooo00@000000?ooo`3oool000005`3oool00`000000oooo0?ooo`09
0?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool00`3oool010000000oooo0?oo
o`0000020?ooo`030000003oool0oooo00/0oooo00<000000?ooo`3oool0E03oool010000000oooo
0?ooo`0000020?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3oool00000103oool01@00
0000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0C
0?ooo`030000003oool0oooo00T0oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?oo
o`030?ooo`040000003oool0oooo000000@0oooo00D000000?ooo`3oool0oooo000000020?ooo`04
0000003oool0oooo000001L0oooo00<000000?ooo`3oool02@3oool010000000oooo0?ooo`000002
0?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?oo
o`0;0?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool01`3oool010000000oooo0?oo
o`0000020?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3oool000000P3oool00`000000
oooo0?ooo`030?ooo`040000003oool0oooo000000@0oooo00<000000?ooo`3oool0B`3oool002@0
oooo00<000000?ooo`3oool02@3oool3000000<0oooo00<000000?ooo`3oool00P3oool010000000
oooo0?ooo`0000040?ooo`030000003oool0oooo00L0oooo100000090?ooo`<000000`3oool00`00
0000oooo0?ooo`020?ooo`040000003oool0oooo000000@0oooo00D000000?ooo`3oool0oooo0000
00070?ooo`030000003oool0oooo00L0oooo1000000;0?ooo`030000003oool0oooo00L0oooo0`00
00030?ooo`030000003oool0oooo0080oooo00@000000?ooo`3oool00000103oool01@000000oooo
0?ooo`3oool0000000H0oooo00<000000?ooo`3oool0203oool4000000T0oooo0`0000030?ooo`03
0000003oool0oooo0080oooo00@000000?ooo`3oool000000`3oool00`000000oooo0?ooo`080?oo
o`@000001`3oool5000000T0oooo0`0000030?ooo`030000003oool0oooo0080oooo00@000000?oo
o`3oool000000`3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00D0oooo00<00000
0?ooo`3oool01`3oool4000003L0oooo00<000000?ooo`3oool01`3oool3000000<0oooo00<00000
0?ooo`3oool00P3oool010000000oooo0?ooo`0000040?ooo`030000003oool0oooo00L0oooo1000
00090?ooo`<000000`3oool00`000000oooo0?ooo`020?ooo`040000003oool0oooo000000@0oooo
00D000000?ooo`3oool0oooo000000070?ooo`030000003oool0oooo00L0oooo1000000;0?ooo`03
0000003oool0oooo00L0oooo0`0000030?ooo`030000003oool0oooo0080oooo00@000000?ooo`3o
ool00000103oool01@000000oooo0?ooo`3oool0000000H0oooo00<000000?ooo`3oool0203oool4
000000T0oooo00<000000?ooo`3oool02@3oool3000000<0oooo00<000000?ooo`3oool00P3oool0
10000000oooo0?ooo`0000030?ooo`030000003oool0oooo00P0oooo1000001F0?ooo`<000000`3o
ool00`000000oooo0?ooo`020?ooo`040000003oool0oooo000000@0oooo00D000000?ooo`3oool0
oooo000000070?ooo`030000003oool0oooo00L0oooo100000090?ooo`030000003oool0oooo00T0
oooo0`0000030?ooo`030000003oool0oooo0080oooo00@000000?ooo`3oool00000103oool01@00
0000oooo0?ooo`3oool0000000H0oooo00<000000?ooo`3oool0203oool4000000T0oooo00<00000
0?ooo`3oool02@3oool3000000<0oooo00<000000?ooo`3oool00P3oool010000000oooo0?ooo`00
00030?ooo`030000003oool0oooo00P0oooo100000070?ooo`D000002@3oool3000000<0oooo00<0
00000?ooo`3oool00P3oool010000000oooo0?ooo`0000030?ooo`030000003oool0oooo0080oooo
00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`070?ooo`@00000@03oool002D0oooo00<0
00000?ooo`3oool02P3oool00`000000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`000000
0P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3oool0
0P3oool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool01@000000
oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0D0?oo
o`800000303oool00`000000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`0000000P3oool0
0`000000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?oo
o`020?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3oool00P3oool01@000000oooo0?oo
o`3oool000000080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`090?ooo`030000
003oool0oooo00H0oooo00@000000?ooo`3oool00000303oool00`000000oooo0?ooo`020?ooo`05
0000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`050000003oool0oooo
0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo0400oooo0P00000<
0?ooo`030000003oool0oooo0080oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003o
ool0oooo0080oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`020?ooo`050000003o
ool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`00
00000P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo01@0oooo0P00000<0?ooo`03
0000003oool0oooo0080oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo
0080oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo00<00000
0?ooo`3oool05@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo0080oooo00D00000
0?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool02@3o
ool00`000000oooo0?ooo`1G0?ooo`030000003oool0oooo0080oooo00D000000?ooo`3oool0oooo
000000020?ooo`030000003oool0oooo0080oooo00D000000?ooo`3oool0oooo000000020?ooo`03
0000003oool0oooo0080oooo00<000000?ooo`3oool05@3oool00`000000oooo0?ooo`0:0?ooo`03
0000003oool0oooo0080oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo
0080oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo00<00000
0?ooo`3oool05@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo0080oooo00D00000
0?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool02@3o
ool00`000000oooo0?ooo`060?ooo`040000003oool0oooo000000`0oooo00<000000?ooo`3oool0
0P3oool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool01@000000
oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`1;0?oo
o`009P3oool00`000000oooo0?ooo`070?ooo`8000001P3oool00`000000oooo0?ooo`03000000D0
oooo00<000000?ooo`3oool0503oool2000000H0oooo00<000000?ooo`3oool00`0000050?ooo`03
0000003oool0oooo0080oooo0P0000050?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3o
ool01`3oool2000000H0oooo00<000000?ooo`3oool00`0000050?ooo`030000003oool0oooo0080
oooo0P0000060?ooo`030000003oool0oooo01<0oooo0P0000060?ooo`030000003oool0oooo00<0
00001P3oool00`000000oooo0?ooo`0B0?ooo`030000003oool0000000X0oooo0P0000060?ooo`03
0000003oool0oooo00<000001P3oool010000000oooo0?ooo`3oool2000000D0oooo00<000000?oo
o`3oool0@P3oool00`000000oooo0?ooo`070?ooo`8000001P3oool00`000000oooo0?ooo`030000
00D0oooo00<000000?ooo`3oool0503oool2000000H0oooo00<000000?ooo`3oool00`0000050?oo
o`030000003oool0oooo0080oooo0P0000050?ooo`030000003oool0oooo01H0oooo00<000000?oo
o`3oool01`3oool2000000H0oooo00<000000?ooo`3oool00`0000050?ooo`030000003oool0oooo
0080oooo0P0000060?ooo`030000003oool0oooo01D0oooo00<000000?ooo`3oool01`3oool20000
00H0oooo00<000000?ooo`3oool00`0000060?ooo`030000003oool0oooo0600oooo0P0000060?oo
o`030000003oool0oooo00<000001@3oool00`000000oooo0?ooo`020?ooo`8000001@3oool00`00
0000oooo0?ooo`0F0?ooo`030000003oool0oooo00L0oooo0P0000060?ooo`030000003oool0oooo
00<000001@3oool00`000000oooo0?ooo`020?ooo`8000001P3oool00`000000oooo0?ooo`0E0?oo
o`030000003oool0oooo00L0oooo0P0000060?ooo`030000003oool0oooo00<000001P3oool00`00
0000oooo0?ooo`0B0?ooo`030000003oool0000000X0oooo0P0000060?ooo`030000003oool0oooo
00<000001P3oool010000000oooo0?ooo`3oool2000000D0oooo00<000000?ooo`3oool0B`3oool0
02<0oooo00@000000?ooo`3oool000003P3oool010000000oooo0?ooo`0000020?ooo`030000003o
ool0oooo00<0oooo0`00000K0?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool0
0`3oool3000000T0oooo0`00000E0?ooo`040000003oool0oooo000000h0oooo00@000000?ooo`3o
ool000000P3oool00`000000oooo0?ooo`030?ooo`<000002@3oool010000000oooo0?ooo`00000J
0?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool00`3oool010000000oooo0?oo
o`00000E0?ooo`8000003`3oool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo00<0
oooo00@000000?ooo`3oool00000203oool300000440oooo00@000000?ooo`3oool000003P3oool0
10000000oooo0?ooo`0000020?ooo`030000003oool0oooo00<0oooo0`00000K0?ooo`040000003o
ool0oooo00000080oooo00<000000?ooo`3oool00`3oool3000000T0oooo0`00000E0?ooo`040000
003oool0oooo000000h0oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`030?oo
o`<000002@3oool010000000oooo0?ooo`00000D0?ooo`040000003oool0oooo000000h0oooo00@0
00000?ooo`3oool000000P3oool00`000000oooo0?ooo`030?ooo`040000003oool0oooo000006L0
oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`030?ooo`<000002@3oool30000
01D0oooo00@000000?ooo`3oool000003P3oool010000000oooo0?ooo`0000020?ooo`030000003o
ool0oooo00<0oooo0`0000090?ooo`040000003oool0oooo000001@0oooo00@000000?ooo`3oool0
00003P3oool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo00<0oooo00@000000?oo
o`3oool000005@3oool2000000l0oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?oo
o`030?ooo`040000003oool0oooo000000P0oooo0`00001=0?ooo`00903oool200000100oooo0P00
00020?ooo`8000001`3oool00`000000oooo0?ooo`0J0?ooo`8000000P3oool2000000L0oooo00<0
00000?ooo`3oool02@3oool00`000000oooo0?ooo`0D0?ooo`800000403oool200000080oooo0P00
00070?ooo`030000003oool0oooo00P0oooo0P00000L0?ooo`8000000P3oool2000000H0oooo0P00
000G0?ooo`030000003oool0oooo00h0oooo0P0000020?ooo`8000001P3oool2000000/0oooo00<0
00000?ooo`3oool0@03oool200000100oooo0P0000020?ooo`8000001`3oool00`000000oooo0?oo
o`0J0?ooo`8000000P3oool2000000L0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?oo
o`0D0?ooo`800000403oool200000080oooo0P0000070?ooo`030000003oool0oooo00P0oooo0P00
000F0?ooo`800000403oool200000080oooo0P0000060?ooo`800000J@3oool200000080oooo0P00
00070?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool0503oool200000100oooo0P00
00020?ooo`8000001`3oool00`000000oooo0?ooo`080?ooo`8000005P3oool200000100oooo0P00
00020?ooo`8000001P3oool2000001L0oooo00<000000?ooo`3oool03P3oool200000080oooo0P00
00060?ooo`8000002`3oool00`000000oooo0?ooo`1;0?ooo`00o`3ooooo0?ooool0ooooa@3oool0
0?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0oooo
a@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?oo
ool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3o
oooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?oo
o`00903oool2000000030?ooo`000000oooo00@0000000<0oooo0000000000000P0000030?ooo`@0
00000`3oool2000000<0oooo1000000E0?ooo`8000002P3oool2000000030?ooo`000000oooo00@0
000000<0oooo0000000000000P0000030?ooo`@000000`3oool2000000<0oooo1000000:0?ooo`03
0000003oool0oooo00L0oooo100000090?ooo`80000000<0oooo0000003oool0100000030?ooo`80
00000`3oool4000000X0oooo00<000000?ooo`3oool01`3oool4000000T0oooo0P0000000`3oool0
00000?ooo`04000000<0oooo0P0000030?ooo`@000005@3oool2000000030?ooo`000000oooo00@0
00002P3oool00`000000oooo0?ooo`1<0?ooo`80000000<0oooo0000003oool0100000000`3oool0
000000000002000000<0oooo100000030?ooo`8000000`3oool4000001@0oooo100000090?ooo`80
000000<0oooo0000003oool0100000000`3oool0000000000002000000<0oooo100000030?ooo`80
00000`3oool4000000X0oooo00<000000?ooo`3oool01`3oool4000000T0oooo0P0000000`3oool0
00000?ooo`04000000<0oooo0P0000030?ooo`@000002P3oool00`000000oooo0?ooo`080?ooo`80
000000<0oooo0000003oool0100000030?ooo`8000000`3oool4000001D0oooo0P0000000`3oool0
00000?ooo`04000000X0oooo00<000000?ooo`3oool0@`3oool2000000030?ooo`000000oooo00@0
000000<0oooo0000000000000P0000030?ooo`@000000`3oool2000000<0oooo1000000E0?ooo`80
00002P3oool2000000030?ooo`000000oooo00@0000000<0oooo0000000000000P0000030?ooo`@0
00000`3oool2000000<0oooo1000000:0?ooo`030000003oool0oooo00P0oooo0P0000000`3oool0
00000?ooo`04000000<0oooo0P0000030?ooo`@000002P3oool00`000000oooo0?ooo`070?ooo`@0
00002@3oool2000000030?ooo`000000oooo00@000000`3oool2000000<0oooo1000000:0?ooo`03
0000003oool0oooo00L0oooo100000090?ooo`80000000<0oooo0000003oool0100000000`3oool0
000000000002000000<0oooo1000000^0?ooo`008`3oool010000000oooo0?ooo`0000040?ooo`05
0000003oool0oooo0?ooo`0000000P3oool010000000oooo0?ooo`0000050?ooo`040000003oool0
oooo000000@0oooo00<000000?ooo`3oool04`3oool010000000oooo0?ooo`0000080?ooo`040000
003oool0oooo000000@0oooo00D000000?ooo`3oool0oooo000000020?ooo`040000003oool0oooo
000000D0oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`0;0?ooo`030000003o
ool0oooo00L0oooo00<000000?ooo`3oool02@3oool010000000oooo0?ooo`0000040?ooo`050000
003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00T0
oooo00<000000?ooo`3oool01`3oool00`000000oooo0?ooo`090?ooo`040000003oool0oooo0000
00@0oooo00D000000?ooo`3oool0oooo000000020?ooo`040000003oool0oooo000001L0oooo00@0
00000?ooo`3oool000000P3oool00`000000oooo0?ooo`0;0?ooo`030000003oool0oooo04/0oooo
00@000000?ooo`3oool00000103oool01@000000oooo0?ooo`3oool000000080oooo00@000000?oo
o`3oool000001@3oool010000000oooo0?ooo`0000040?ooo`030000003oool0oooo01<0oooo00<0
00000?ooo`3oool02@3oool010000000oooo0?ooo`0000040?ooo`050000003oool0oooo0?ooo`00
00000P3oool010000000oooo0?ooo`0000050?ooo`040000003oool0oooo00000080oooo00<00000
0?ooo`3oool02`3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo00T0oooo00@00000
0?ooo`3oool00000103oool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool0
0P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo00L0oooo00@000000?ooo`3oool0
0000103oool01@000000oooo0?ooo`3oool000000080oooo00@000000?ooo`3oool000005`3oool0
10000000oooo0?ooo`0000020?ooo`030000003oool0oooo00/0oooo00<000000?ooo`3oool0@P3o
ool010000000oooo0?ooo`0000040?ooo`050000003oool0oooo0?ooo`0000000P3oool010000000
oooo0?ooo`0000050?ooo`040000003oool0oooo000000@0oooo00<000000?ooo`3oool04`3oool0
10000000oooo0?ooo`0000080?ooo`040000003oool0oooo000000@0oooo00D000000?ooo`3oool0
oooo000000020?ooo`040000003oool0oooo000000D0oooo00@000000?ooo`3oool000000P3oool0
0`000000oooo0?ooo`0;0?ooo`030000003oool0oooo00L0oooo00@000000?ooo`3oool00000103o
ool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool00`000000oooo
0?ooo`090?ooo`030000003oool0oooo00L0oooo00<000000?ooo`3oool02@3oool010000000oooo
0?ooo`0000040?ooo`050000003oool0oooo0?ooo`0000000P3oool010000000oooo0?ooo`00000=
0?ooo`030000003oool0oooo00L0oooo00<000000?ooo`3oool02@3oool010000000oooo0?ooo`00
00020?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3oool00000103oool00`000000oooo
0?ooo`0]0?ooo`00903oool3000000@0oooo00D000000?ooo`3oool0oooo000000020?ooo`050000
003oool0oooo0?ooo`000000103oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00L0
oooo1000000;0?ooo`030000003oool0oooo00L0oooo0`0000040?ooo`050000003oool0oooo0?oo
o`0000000P3oool01@000000oooo0?ooo`3oool0000000@0oooo00<000000?ooo`3oool0103oool0
0`000000oooo0?ooo`080?ooo`@000002@3oool00`000000oooo0?ooo`090?ooo`<00000103oool0
1@000000oooo0?ooo`3oool0000000L0oooo00<000000?ooo`3oool01`3oool4000000T0oooo00<0
00000?ooo`3oool02@3oool3000000@0oooo00D000000?ooo`3oool0oooo000000060?ooo`030000
003oool0oooo00P0oooo100000090?ooo`<000000`3oool00`000000oooo0?ooo`080?ooo`@00000
C@3oool3000000@0oooo00D000000?ooo`3oool0oooo000000020?ooo`050000003oool0oooo0?oo
o`000000103oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00L0oooo100000090?oo
o`030000003oool0oooo00T0oooo0`0000040?ooo`050000003oool0oooo0?ooo`0000000P3oool0
1@000000oooo0?ooo`3oool0000000@0oooo00<000000?ooo`3oool0103oool00`000000oooo0?oo
o`080?ooo`@000002@3oool00`000000oooo0?ooo`090?ooo`<00000103oool01@000000oooo0?oo
o`3oool0000000L0oooo00<000000?ooo`3oool01`3oool4000000T0oooo0`0000040?ooo`050000
003oool0oooo0?ooo`0000001P3oool00`000000oooo0?ooo`080?ooo`@000002@3oool3000000<0
oooo00<000000?ooo`3oool0203oool4000004@0oooo0`0000040?ooo`050000003oool0oooo0?oo
o`0000000P3oool01@000000oooo0?ooo`3oool0000000@0oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`070?ooo`@000002`3oool00`000000oooo0?ooo`070?ooo`<00000103oool0
1@000000oooo0?ooo`3oool000000080oooo00D000000?ooo`3oool0oooo000000040?ooo`030000
003oool0oooo00@0oooo00<000000?ooo`3oool0203oool4000000T0oooo0`0000040?ooo`050000
003oool0oooo0?ooo`0000001`3oool00`000000oooo0?ooo`070?ooo`@000002@3oool00`000000
oooo0?ooo`090?ooo`<00000103oool01@000000oooo0?ooo`3oool0000000H0oooo00<000000?oo
o`3oool0203oool4000000T0oooo00<000000?ooo`3oool02@3oool3000000<0oooo00<000000?oo
o`3oool00P3oool010000000oooo0?ooo`0000040?ooo`030000003oool0oooo00L0oooo1000000R
0?ooo`009P3oool00`000000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`0000000P3oool0
0`000000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?oo
o`020?ooo`030000003oool0oooo01@0oooo0P00000<0?ooo`030000003oool0oooo0080oooo00D0
00000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo00D000000?ooo`3oool0
oooo000000020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool02@3oool00`000000
oooo0?ooo`090?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool00P3oool01@000000
oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`090?oo
o`030000003oool0oooo00T0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`020?oo
o`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`030000003oool0
oooo01H0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`090?ooo`030000003oool0
oooo04h0oooo00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool000000080oooo00<0
00000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool0
0P3oool00`000000oooo0?ooo`0E0?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool0
0P3oool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool01@000000
oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`090?oo
o`030000003oool0oooo00T0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`020?oo
o`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`030000003oool0
oooo00T0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`020?ooo`050000003oool0
oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo01H0oooo00<0
00000?ooo`3oool00P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo04D0oooo00<0
00000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool0
0P3oool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool00`000000
oooo0?ooo`0D0?ooo`800000303oool00`000000oooo0?ooo`020?ooo`050000003oool0oooo0?oo
o`0000000P3oool00`000000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`0000000P3oool0
0`000000oooo0?ooo`020?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool02P3oool0
0`000000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?oo
o`020?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?oo
o`0:0?ooo`030000003oool0oooo0080oooo00D000000?ooo`3oool0oooo000000020?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`090?ooo`030000
003oool0oooo00X0oooo00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool000000080
oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0]0?ooo`00903oool2000000D0oooo
00@000000?ooo`3oool0oooo0`0000060?ooo`040000003oool0oooo0?ooo`8000001@3oool00`00
0000oooo0?ooo`0F0?ooo`030000003oool0oooo00L0oooo0P0000050?ooo`040000003oool0oooo
0?ooo`<000001P3oool010000000oooo0?ooo`3oool2000000H0oooo00<000000?ooo`3oool05@3o
ool00`000000oooo0?ooo`070?ooo`8000001@3oool00`000000oooo0?ooo`020?ooo`8000001@3o
ool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo00L0oooo0P0000050?ooo`030000003o
ool0oooo0080oooo0P0000060?ooo`030000003oool0oooo01<0oooo0P0000060?ooo`030000003o
ool0oooo05L0oooo0P0000050?ooo`040000003oool0oooo0?ooo`<000001P3oool010000000oooo
0?ooo`3oool2000000D0oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`070?ooo`80
00001@3oool010000000oooo0?ooo`3oool3000000H0oooo00@000000?ooo`3oool0oooo0P000006
0?ooo`030000003oool0oooo01D0oooo00<000000?ooo`3oool01`3oool2000000D0oooo00<00000
0?ooo`3oool00P3oool2000000D0oooo00<000000?ooo`3oool0503oool2000000D0oooo00<00000
0?ooo`3oool00P3oool2000000H0oooo00<000000?ooo`3oool04`3oool2000000H0oooo00<00000
0?ooo`3oool0CP3oool2000000D0oooo00@000000?ooo`3oool0oooo0`0000060?ooo`040000003o
ool0oooo0?ooo`8000001@3oool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo00L0oooo
0P0000050?ooo`040000003oool0oooo0?ooo`<000001P3oool010000000oooo0?ooo`3oool20000
00H0oooo00<000000?ooo`3oool04`3oool2000000D0oooo00<000000?ooo`3oool00P3oool20000
00D0oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`070?ooo`8000001@3oool00`00
0000oooo0?ooo`020?ooo`8000001P3oool00`000000oooo0?ooo`0E0?ooo`030000003oool0oooo
00L0oooo0P0000060?ooo`030000003oool0oooo00<000001@3oool00`000000oooo0?ooo`0]0?oo
o`00:@3oool3000000<0oooo00<000000?ooo`3oool00`3oool010000000oooo0?ooo`0000080?oo
o`<000005@3oool010000000oooo0?ooo`00000>0?ooo`<000000`3oool00`000000oooo0?ooo`03
0?ooo`040000003oool0oooo000000P0oooo00@000000?ooo`3oool00000503oool010000000oooo
0?ooo`00000>0?ooo`<000002@3oool3000001D0oooo00@000000?ooo`3oool000003P3oool30000
00T0oooo00@000000?ooo`3oool000006P3oool010000000oooo0?ooo`00001N0?ooo`<000000`3o
ool00`000000oooo0?ooo`030?ooo`040000003oool0oooo000000P0oooo0`00000E0?ooo`040000
003oool0oooo000000h0oooo0`0000030?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3o
ool00000203oool010000000oooo0?ooo`00000D0?ooo`040000003oool0oooo000000h0oooo0`00
00090?ooo`<000006`3oool3000000T0oooo00@000000?ooo`3oool000006P3oool010000000oooo
0?ooo`00001E0?ooo`<000000`3oool00`000000oooo0?ooo`030?ooo`040000003oool0oooo0000
00P0oooo0`00000E0?ooo`040000003oool0oooo000000h0oooo0`0000030?ooo`030000003oool0
oooo00<0oooo00@000000?ooo`3oool00000203oool010000000oooo0?ooo`00000J0?ooo`<00000
2@3oool3000001D0oooo00@000000?ooo`3oool000003P3oool3000000T0oooo00@000000?ooo`3o
ool00000503oool010000000oooo0?ooo`00000>0?ooo`040000003oool0oooo00000080oooo00<0
00000?ooo`3oool00`3oool3000002l0oooo000[0?ooo`030000003oool0oooo008000001P3oool2
000000/0oooo00<000000?ooo`3oool0503oool200000140oooo00<000000?ooo`3oool00P000006
0?ooo`8000002P3oool2000001H0oooo0P00000A0?ooo`030000003oool0oooo00T0oooo00<00000
0?ooo`3oool0503oool200000140oooo00<000000?ooo`3oool0203oool2000001`0oooo0P00001Q
0?ooo`030000003oool0oooo008000001P3oool2000000/0oooo00<000000?ooo`3oool0503oool2
00000140oooo00<000000?ooo`3oool00P0000060?ooo`8000002P3oool2000001H0oooo0P00000A
0?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool06`3oool00`000000oooo0?ooo`08
0?ooo`800000703oool2000005P0oooo00<000000?ooo`3oool00P0000060?ooo`8000002`3oool0
0`000000oooo0?ooo`0D0?ooo`8000004@3oool00`000000oooo0?ooo`02000000H0oooo0P00000:
0?ooo`8000007@3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo01@0oooo0P00000A
0?ooo`030000003oool0oooo00P0oooo0P00000F0?ooo`800000403oool200000080oooo0P000007
0?ooo`030000003oool0oooo02d0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0
ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo
0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`00
o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo5
0?ooo`00o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0oooo
o`3oooo50?ooo`005`3oool4000000T0oooo0P0000000`3oool000000?ooo`04000000X0oooo00<0
00000?ooo`3oool0203oool2000000030?ooo`000000oooo00@0000000<0oooo0000000000000P00
00030?ooo`@00000503oool4000000T0oooo0P0000000`3oool000000?ooo`04000000030?ooo`00
00000000008000000`3oool4000000<0oooo0P0000030?ooo`@000005@3oool2000000030?ooo`00
0000oooo00@0000000<0oooo0000000000000P0000030?ooo`@000000`3oool2000000<0oooo1000
000:0?ooo`030000003oool0oooo00L0oooo100000090?ooo`80000000<0oooo0000003oool01000
00000`3oool0000000000002000000<0oooo1000001H0?ooo`@000002@3oool2000000030?ooo`00
0000oooo00@000002P3oool00`000000oooo0?ooo`070?ooo`@000002@3oool2000000030?ooo`00
0000oooo00@0000000<0oooo0000000000000P0000030?ooo`@000005@3oool2000000X0oooo0P00
00000`3oool000000?ooo`04000000030?ooo`0000000000008000000`3oool4000000<0oooo0P00
00030?ooo`@000005@3oool2000000030?ooo`000000oooo00@0000000<0oooo0000000000000P00
00030?ooo`@000000`3oool2000000<0oooo1000000:0?ooo`030000003oool0oooo00L0oooo1000
00090?ooo`80000000<0oooo0000003oool0100000000`3oool0000000000002000000<0oooo1000
000g0?ooo`@000002@3oool2000000030?ooo`000000oooo00@000002P3oool00`000000oooo0?oo
o`070?ooo`@000002@3oool2000000030?ooo`000000oooo00@0000000<0oooo0000000000000P00
00030?ooo`@000005@3oool2000000X0oooo0P0000000`3oool000000?ooo`04000000030?ooo`00
00000000008000000`3oool4000000<0oooo0P0000030?ooo`@000005@3oool2000000030?ooo`00
0000oooo00@0000000<0oooo0000000000000P0000030?ooo`@000000`3oool2000000<0oooo1000
000:0?ooo`030000003oool0oooo00P0oooo0P00000:0?ooo`80000000<0oooo0000003oool01000
00000`3oool0000000000002000000<0oooo1000000j0?ooo`005`3oool00`000000oooo0?ooo`09
0?ooo`040000003oool0oooo000000@0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?oo
o`070?ooo`040000003oool0oooo000000@0oooo00D000000?ooo`3oool0oooo000000020?ooo`03
0000003oool0oooo0080oooo00<000000?ooo`3oool04`3oool00`000000oooo0?ooo`090?ooo`04
0000003oool0oooo000000@0oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003oool0
oooo0080oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo00<0
00000?ooo`3oool04`3oool010000000oooo0?ooo`0000040?ooo`050000003oool0oooo0?ooo`00
00000P3oool00`000000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`0000000P3oool01000
0000oooo0?ooo`00000=0?ooo`030000003oool0oooo00L0oooo00<000000?ooo`3oool02@3oool0
10000000oooo0?ooo`0000040?ooo`050000003oool0oooo0?ooo`0000000P3oool010000000oooo
0?ooo`00001K0?ooo`030000003oool0oooo00T0oooo00@000000?ooo`3oool00000103oool00`00
0000oooo0?ooo`090?ooo`030000003oool0oooo00L0oooo00<000000?ooo`3oool02@3oool01000
0000oooo0?ooo`0000040?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?oo
o`020?ooo`030000003oool0oooo01<0oooo00@000000?ooo`3oool00000203oool010000000oooo
0?ooo`0000040?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?oo
o`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`030000003oool0
oooo01<0oooo00@000000?ooo`3oool00000103oool01@000000oooo0?ooo`3oool000000080oooo
00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool000000080oooo00@000000?ooo`3o
ool000003@3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo00T0oooo00@000000?oo
o`3oool00000103oool01@000000oooo0?ooo`3oool000000080oooo00@000000?ooo`3oool00000
>P3oool00`000000oooo0?ooo`090?ooo`040000003oool0oooo000000@0oooo00<000000?ooo`3o
ool02@3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo00T0oooo00@000000?ooo`3o
ool00000103oool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool0
0`000000oooo0?ooo`0C0?ooo`040000003oool0oooo000000P0oooo00@000000?ooo`3oool00000
103oool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool01@000000
oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0C0?oo
o`040000003oool0oooo000000@0oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003o
ool0oooo0080oooo00D000000?ooo`3oool0oooo000000020?ooo`040000003oool0oooo000000d0
oooo00<000000?ooo`3oool01`3oool010000000oooo0?ooo`0000080?ooo`040000003oool0oooo
000000@0oooo00D000000?ooo`3oool0oooo000000020?ooo`040000003oool0oooo000003d0oooo
000A0?ooo`@000000`3oool00`000000oooo0?ooo`090?ooo`<00000103oool00`000000oooo0?oo
o`070?ooo`@000002@3oool3000000@0oooo00D000000?ooo`3oool0oooo000000020?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool01`3oool4000000T0oooo00<000000?ooo`3oool0
2@3oool3000000@0oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080
oooo00D000000?ooo`3oool0oooo000000070?ooo`030000003oool0oooo00L0oooo100000090?oo
o`<00000103oool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool0
1@000000oooo0?ooo`3oool0000000H0oooo00<000000?ooo`3oool0203oool4000000T0oooo00<0
00000?ooo`3oool02@3oool3000000@0oooo00D000000?ooo`3oool0oooo000000020?ooo`050000
003oool0oooo0?ooo`0000002P3oool4000004H0oooo100000030?ooo`030000003oool0oooo00T0
oooo0`0000040?ooo`030000003oool0oooo00L0oooo100000090?ooo`030000003oool0oooo00T0
oooo0`0000040?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?oo
o`030000003oool0oooo00L0oooo1000000;0?ooo`030000003oool0oooo00L0oooo0`0000040?oo
o`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`050000003oool0
oooo0?ooo`0000001`3oool00`000000oooo0?ooo`070?ooo`@000002@3oool3000000@0oooo00D0
00000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo00D000000?ooo`3oool0
oooo000000060?ooo`030000003oool0oooo00P0oooo100000090?ooo`030000003oool0oooo00T0
oooo0`0000040?ooo`050000003oool0oooo0?ooo`0000000P3oool01@000000oooo0?ooo`3oool0
000000X0oooo1000000U0?ooo`@000000`3oool00`000000oooo0?ooo`090?ooo`<00000103oool0
0`000000oooo0?ooo`070?ooo`@000002@3oool00`000000oooo0?ooo`090?ooo`<00000103oool0
1@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?oo
o`070?ooo`@000002`3oool00`000000oooo0?ooo`070?ooo`<00000103oool01@000000oooo0?oo
o`3oool000000080oooo00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool0000000L0
oooo00<000000?ooo`3oool01`3oool4000000T0oooo0`0000040?ooo`050000003oool0oooo0?oo
o`0000000P3oool00`000000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`0000001P3oool0
0`000000oooo0?ooo`080?ooo`@000002`3oool00`000000oooo0?ooo`070?ooo`<00000103oool0
1@000000oooo0?ooo`3oool000000080oooo00D000000?ooo`3oool0oooo0000000:0?ooo`@00000
;P3oool001T0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`020?ooo`030000003o
ool0oooo00T0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`020?ooo`050000003o
ool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo01D0oooo
00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`00
00000P3oool00`000000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`0000000P3oool00`00
0000oooo0?ooo`020?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3oool00P3oool01@00
0000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3o
ool000000080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`090?ooo`030000003o
ool0oooo00T0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`020?ooo`050000003o
ool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo05T0oooo
00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00T0oooo
00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo0080oooo
00D000000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3o
ool0503oool2000000`0oooo00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool00000
0080oooo00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool000000080oooo00<00000
0?ooo`3oool00P3oool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo0080oooo00D00000
0?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo00D000000?ooo`3oool0oooo
000000020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool02@3oool00`000000oooo
0?ooo`090?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool00P3oool01@000000oooo
0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0h0?ooo`03
0000003oool0oooo00X0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`090?ooo`03
0000003oool0oooo00T0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`020?ooo`05
0000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo
01@0oooo0P00000<0?ooo`030000003oool0oooo0080oooo00D000000?ooo`3oool0oooo00000002
0?ooo`030000003oool0oooo0080oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003o
ool0oooo0080oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`020?ooo`050000003o
ool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`00
00000P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3o
ool0203oool2000000`0oooo00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool00000
0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0i0?ooo`006P3oool00`000000
oooo0?ooo`070?ooo`8000001@3oool00`000000oooo0?ooo`0D0?ooo`8000001@3oool010000000
oooo0?ooo`3oool3000000D0oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`070?oo
o`8000001@3oool010000000oooo0?ooo`3oool3000000D0oooo00<000000?ooo`3oool00P3oool2
000000D0oooo00<000000?ooo`3oool0503oool2000000D0oooo00@000000?ooo`3oool0oooo0`00
00050?ooo`030000003oool0oooo0080oooo0P0000060?ooo`030000003oool0oooo01D0oooo00<0
00000?ooo`3oool01`3oool2000000D0oooo00@000000?ooo`3oool0oooo0`0000060?ooo`030000
003oool0oooo05T0oooo00<000000?ooo`3oool01`3oool2000000D0oooo00<000000?ooo`3oool0
5P3oool00`000000oooo0?ooo`070?ooo`8000001@3oool010000000oooo0?ooo`3oool3000000D0
oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`070?ooo`8000001@3oool010000000
oooo0?ooo`3oool3000000D0oooo00<000000?ooo`3oool00P3oool2000000D0oooo00<000000?oo
o`3oool0503oool2000000D0oooo00@000000?ooo`3oool0oooo0`0000050?ooo`030000003oool0
oooo0080oooo0P0000060?ooo`030000003oool0oooo01D0oooo00<000000?ooo`3oool01`3oool2
000000D0oooo00@000000?ooo`3oool0oooo0`0000060?ooo`030000003oool0oooo03P0oooo00<0
00000?ooo`3oool01`3oool2000000D0oooo00<000000?ooo`3oool05P3oool00`000000oooo0?oo
o`070?ooo`8000001@3oool010000000oooo0?ooo`3oool3000000D0oooo00<000000?ooo`3oool0
5P3oool00`000000oooo0?ooo`070?ooo`8000001@3oool010000000oooo0?ooo`3oool3000000D0
oooo00<000000?ooo`3oool00P3oool2000000D0oooo00<000000?ooo`3oool0503oool2000000D0
oooo00@000000?ooo`3oool0oooo0`0000050?ooo`030000003oool0oooo0080oooo0P0000060?oo
o`030000003oool0oooo01D0oooo00<000000?ooo`3oool01`3oool2000000D0oooo00@000000?oo
o`3oool0oooo0`0000060?ooo`030000003oool0oooo03P0oooo000G0?ooo`040000003oool0oooo
000000h0oooo0`00000K0?ooo`<000000`3oool00`000000oooo0?ooo`030?ooo`<000005@3oool0
10000000oooo0?ooo`00000>0?ooo`<000000`3oool00`000000oooo0?ooo`030?ooo`<000002@3o
ool3000001/0oooo0`0000030?ooo`030000003oool0oooo00<0oooo0`0000090?ooo`040000003o
ool0oooo000001@0oooo00@000000?ooo`3oool000003P3oool3000000<0oooo00<000000?ooo`3o
ool00`3oool010000000oooo0?ooo`00001H0?ooo`040000003oool0oooo000000h0oooo0`00000E
0?ooo`040000003oool0oooo000000h0oooo0`0000030?ooo`030000003oool0oooo00<0oooo0`00
000E0?ooo`040000003oool0oooo000000h0oooo0`0000030?ooo`030000003oool0oooo00<0oooo
0`0000090?ooo`<000006`3oool3000000<0oooo00<000000?ooo`3oool00`3oool3000000T0oooo
00@000000?ooo`3oool00000503oool010000000oooo0?ooo`00000>0?ooo`<000000`3oool00`00
0000oooo0?ooo`030?ooo`040000003oool0oooo000003L0oooo00@000000?ooo`3oool000003P3o
ool3000001D0oooo00@000000?ooo`3oool000003P3oool3000000<0oooo00<000000?ooo`3oool0
0`3oool3000001D0oooo00@000000?ooo`3oool000003P3oool3000000<0oooo00<000000?ooo`3o
ool00`3oool3000000T0oooo0`00000K0?ooo`<000000`3oool00`000000oooo0?ooo`030?ooo`<0
00002@3oool010000000oooo0?ooo`00000D0?ooo`040000003oool0oooo000000h0oooo0`000003
0?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3oool00000>P3oool001P0oooo0P00000A
0?ooo`030000003oool0oooo01/0oooo00<000000?ooo`3oool00P0000070?ooo`030000003oool0
oooo01@0oooo0P00000A0?ooo`030000003oool0oooo008000001`3oool00`000000oooo0?ooo`09
0?ooo`030000003oool0oooo01/0oooo00<000000?ooo`3oool00P0000070?ooo`030000003oool0
oooo00P0oooo0P00000F0?ooo`8000004@3oool00`000000oooo0?ooo`02000000H0oooo0P00001J
0?ooo`8000004@3oool00`000000oooo0?ooo`0D0?ooo`8000004@3oool00`000000oooo0?ooo`02
000000L0oooo00<000000?ooo`3oool0503oool200000140oooo00<000000?ooo`3oool00P000007
0?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool06`3oool00`000000oooo0?ooo`02
000000L0oooo00<000000?ooo`3oool0203oool2000001H0oooo0P00000A0?ooo`030000003oool0
oooo008000001P3oool2000003T0oooo0P00000A0?ooo`030000003oool0oooo01@0oooo0P00000A
0?ooo`030000003oool0oooo008000001`3oool00`000000oooo0?ooo`0D0?ooo`8000004@3oool0
0`000000oooo0?ooo`02000000L0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0K
0?ooo`030000003oool0oooo008000001`3oool00`000000oooo0?ooo`080?ooo`8000005P3oool2
00000140oooo00<000000?ooo`3oool00P0000060?ooo`800000>`3oool00?l0ooooo`3ooooo0?oo
olD0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3o
oooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0ooooa@3oool00?l0
ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0ooooa@3o
ool00?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0
ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo
0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`00
o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo5
0?ooo`00o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0oooo
o`3oooo50?ooo`00o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?oo
ool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo
003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0ooooa@3oool004`0oooo0P00000D0?oo
o`800000103oool00`000000oooo0?ooo`020?ooo`<000004`3oool4000001<0oooo100000030?oo
o`030000003oool0oooo0080oooo0`00000C0?ooo`@000004P3oool4000000<0oooo00<000000?oo
o`3oool00P3oool3000001@0oooo0P00002?0?ooo`8000005@3oool2000000@0oooo00<000000?oo
o`3oool00P3oool3000001<0oooo1000000B0?ooo`@000000`3oool00`000000oooo0?ooo`020?oo
o`<000004`3oool400000180oooo100000030?ooo`030000003oool0oooo0080oooo0`00000E0?oo
o`800000S`3oool2000001@0oooo0P0000040?ooo`030000003oool0oooo0080oooo0`00000C0?oo
o`@000004P3oool4000000<0oooo00<000000?ooo`3oool00P3oool3000001@0oooo1000000B0?oo
o`@000000`3oool00`000000oooo0?ooo`020?ooo`<00000503oool2000005H0oooo001;0?ooo`04
0000003oool0oooo00000180oooo00@000000?ooo`3oool000002`3oool00`000000oooo0?ooo`0B
0?ooo`030000003oool0oooo01@0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`0@
0?ooo`030000003oool0oooo01<0oooo00<000000?ooo`3oool0303oool00`000000oooo0?ooo`0@
0?ooo`040000003oool0oooo000008d0oooo00@000000?ooo`3oool000004`3oool010000000oooo
0?ooo`00000;0?ooo`030000003oool0oooo0180oooo00<000000?ooo`3oool04`3oool00`000000
oooo0?ooo`0:0?ooo`030000003oool0oooo0100oooo00<000000?ooo`3oool04`3oool00`000000
oooo0?ooo`0<0?ooo`030000003oool0oooo0140oooo00@000000?ooo`3oool00000S@3oool01000
0000oooo0?ooo`00000B0?ooo`040000003oool0oooo000000/0oooo00<000000?ooo`3oool04P3o
ool00`000000oooo0?ooo`0C0?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool04@3o
ool00`000000oooo0?ooo`0C0?ooo`030000003oool0oooo00`0oooo00<000000?ooo`3oool0403o
ool010000000oooo0?ooo`00001E0?ooo`00B`3oool010000000oooo0?ooo`00000B0?ooo`040000
003oool0oooo000000/0oooo00<000000?ooo`3oool04P3oool00`000000oooo0?ooo`0D0?ooo`03
0000003oool0oooo00X0oooo00<000000?ooo`3oool04@3oool00`000000oooo0?ooo`0C0?ooo`03
0000003oool0oooo00/0oooo00<000000?ooo`3oool04`3oool00`000000oooo0?ooo`2;0?ooo`04
0000003oool0oooo000001<0oooo00@000000?ooo`3oool000002`3oool00`000000oooo0?ooo`0B
0?ooo`030000003oool0oooo01<0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`0A
0?ooo`030000003oool0oooo01<0oooo00<000000?ooo`3oool02`3oool00`000000oooo0?ooo`0D
0?ooo`030000003oool0oooo08/0oooo00@000000?ooo`3oool000004P3oool010000000oooo0?oo
o`00000;0?ooo`030000003oool0oooo0180oooo00<000000?ooo`3oool04`3oool00`000000oooo
0?ooo`0:0?ooo`030000003oool0oooo0180oooo00<000000?ooo`3oool04`3oool00`000000oooo
0?ooo`0;0?ooo`030000003oool0oooo01<0oooo00<000000?ooo`3oool0D`3oool004/0oooo00@0
00000?ooo`3oool000004P3oool010000000oooo0?ooo`0000080?ooo`<000005@3oool00`000000
oooo0?ooo`0D0?ooo`030000003oool0oooo00L0oooo0`00000E0?ooo`030000003oool0oooo01<0
oooo00<000000?ooo`3oool01`3oool3000001@0oooo0P00002>0?ooo`040000003oool0oooo0000
01<0oooo00@000000?ooo`3oool00000203oool3000001D0oooo00<000000?ooo`3oool04`3oool0
0`000000oooo0?ooo`070?ooo`<000005@3oool00`000000oooo0?ooo`0C0?ooo`030000003oool0
oooo00L0oooo0`00000E0?ooo`800000SP3oool010000000oooo0?ooo`00000B0?ooo`040000003o
ool0oooo000000P0oooo0`00000E0?ooo`030000003oool0oooo01<0oooo00<000000?ooo`3oool0
1`3oool3000001H0oooo00<000000?ooo`3oool04`3oool00`000000oooo0?ooo`070?ooo`<00000
503oool2000005H0oooo001;0?ooo`040000003oool0oooo00000180oooo00@000000?ooo`3oool0
0000203oool00`000000oooo0?ooo`0E0?ooo`030000003oool0oooo01@0oooo00<000000?ooo`3o
ool01`3oool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo01<0oooo00<000000?ooo`3o
ool01P3oool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo08/0oooo00@000000?ooo`3o
ool000004`3oool010000000oooo0?ooo`0000080?ooo`030000003oool0oooo01D0oooo00<00000
0?ooo`3oool04`3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo01H0oooo00<00000
0?ooo`3oool04`3oool00`000000oooo0?ooo`060?ooo`030000003oool0oooo01L0oooo00<00000
0?ooo`3oool0R`3oool010000000oooo0?ooo`00000B0?ooo`040000003oool0oooo000000P0oooo
00<000000?ooo`3oool05@3oool00`000000oooo0?ooo`0C0?ooo`030000003oool0oooo00L0oooo
00<000000?ooo`3oool05`3oool00`000000oooo0?ooo`0C0?ooo`030000003oool0oooo00H0oooo
00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`1C0?ooo`00B`3oool010000000oooo0?oo
o`00000B0?ooo`040000003oool0oooo000000P0oooo00<000000?ooo`3oool04`3oool3000001@0
oooo0`0000090?ooo`030000003oool0oooo01<0oooo00@000000?ooo`3oool000004P3oool01000
0000oooo0?ooo`0000080?ooo`030000003oool0oooo01<0oooo00@000000?ooo`3oool00000S@3o
ool010000000oooo0?ooo`00000C0?ooo`040000003oool0oooo000000P0oooo00<000000?ooo`3o
ool04`3oool3000001<0oooo0`0000090?ooo`030000003oool0oooo01<0oooo00@000000?ooo`3o
ool000004P3oool010000000oooo0?ooo`0000080?ooo`030000003oool0oooo01@0oooo00@00000
0?ooo`3oool00000S@3oool010000000oooo0?ooo`00000B0?ooo`040000003oool0oooo000000P0
oooo00<000000?ooo`3oool04`3oool3000001<0oooo0`0000090?ooo`030000003oool0oooo01@0
oooo00@000000?ooo`3oool000004P3oool010000000oooo0?ooo`0000080?ooo`030000003oool0
oooo01<0oooo00@000000?ooo`3oool00000E@3oool004`0oooo0P00000D0?ooo`8000002@3oool4
000001@0oooo00<000000?ooo`3oool0503oool00`000000oooo0?ooo`070?ooo`@000004`3oool2
000001@0oooo0P0000090?ooo`@000004`3oool2000008l0oooo0P00000E0?ooo`8000002@3oool4
000001@0oooo00<000000?ooo`3oool04`3oool00`000000oooo0?ooo`070?ooo`@000004`3oool2
000001@0oooo0P0000090?ooo`@00000503oool2000008l0oooo0P00000D0?ooo`8000002@3oool4
000001@0oooo00<000000?ooo`3oool04`3oool00`000000oooo0?ooo`070?ooo`@00000503oool2
000001@0oooo0P0000090?ooo`@000004`3oool2000005H0oooo003o0?ooool0ooooo`3oooo50?oo
o`00o`3ooooo0?ooool0ooooa@3oool004T0oooo^P0000210?oookT00000P@3ooonj000004X0oooo
00190?ooo`050000003oool0oooo0?ooo`0000001@3oool00`000000oooo0?ooo`020?ooo`030000
003oool0oooo00<0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`030?ooo`030000
003oool0oooo00<0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`030?ooo`030000
003oool0oooo00<0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`030?ooo`030000
003oool0oooo00<0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`030?ooo`030000
003oool0oooo00<0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`030?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`030?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`030?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`030?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`030?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool00`3oool00`000000oooo0?ooo`020?ooo`800000
P@3oool010000000oooo0?ooo`0000050?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3o
ool00P3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3o
ool00P3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo0080oooo00<000000?ooo`3o
ool00`3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo0080oooo00<000000?ooo`3o
ool00`3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo0080oooo00<000000?ooo`3o
ool00`3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo0080oooo00<000000?ooo`3o
ool00`3oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo0080oooo00<000000?ooo`3o
ool00`3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3o
ool00`3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3o
ool00`3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3o
ool00`3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3o
ool0O`3oool01@000000oooo0?ooo`3oool0000000@0oooo00<000000?ooo`3oool00`3oool00`00
0000oooo0?ooo`030?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00`3oool00`00
0000oooo0?ooo`030?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00`3oool00`00
0000oooo0?ooo`030?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool00`3oool00`00
0000oooo0?ooo`020?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool00`3oool00`00
0000oooo0?ooo`020?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool00`3oool00`00
0000oooo0?ooo`020?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool00`3oool00`00
0000oooo0?ooo`020?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool00`3oool00`00
0000oooo0?ooo`020?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool00P3oool00`00
0000oooo0?ooo`030?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool00P3oool00`00
0000oooo0?ooo`030?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool00P3oool20000
04X0oooo00130?ooo`800000103oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo07P0
oooo0P0000050?ooo`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0N@3oool2000000@0
oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`180?ooo`00@P3oool010000000oooo
0?ooo`0000030?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0M`3oool010000000
oooo0?ooo`0000040?ooo`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0N03oool01000
0000oooo0?ooo`0000030?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0B03oool0
0480oooo00@000000?ooo`3oool000000`3oool200000;H0oooo0P00001i0?ooo`040000003oool0
oooo000000@0oooo0P00002e0?ooo`800000NP3oool010000000oooo0?ooo`0000030?ooo`800000
]@3oool3000004X0oooo00120?ooo`040000003oool0oooo000000<0oooo00<000000?ooo`3oool0
]P3oool00`000000oooo0?ooo`1g0?ooo`040000003oool0oooo000000@0oooo00<000000?ooo`3o
ool0]@3oool00`000000oooo0?ooo`1h0?ooo`040000003oool0oooo000000<0oooo00<000000?oo
o`3oool0]P3oool00`000000oooo0?ooo`180?ooo`00@P3oool010000000oooo0?ooo`0000030?oo
o`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0M`3oool010000000oooo0?ooo`000004
0?ooo`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0N03oool010000000oooo0?ooo`00
00030?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0B03oool00480oooo00@00000
0?ooo`3oool000000`3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo07L0oooo00@0
00000?ooo`3oool00000103oool00`000000oooo0?ooo`2e0?ooo`030000003oool0oooo07P0oooo
00@000000?ooo`3oool000000`3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0
oooo00130?ooo`800000103oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo07P0oooo
0P0000050?ooo`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0N@3oool2000000@0oooo
00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`180?ooo`00B@3oool200000;H0oooo0P00
00210?ooo`030000003oool0oooo0;@0oooo0P0000210?ooo`800000]P3oool2000004X0oooo0019
0?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2e
0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`18
0?ooo`00B@3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo07l0oooo00<000000?oo
o`3oool0]@3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;H0oooo00<000000?oo
o`3oool0B03oool004T0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`1o0?ooo`03
0000003oool0oooo0;D0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2f0?ooo`03
0000003oool0oooo04P0oooo00190?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0
O`3oool00`000000oooo0?ooo`2e0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0
]P3oool00`000000oooo0?ooo`180?ooo`00B@3oool00`000000oooo0?ooo`2f0?ooo`030000003o
ool0oooo07l0oooo00<000000?ooo`3oool0]@3oool00`000000oooo0?ooo`1o0?ooo`030000003o
ool0oooo0;H0oooo00<000000?ooo`3oool0B03oool004T0oooo0P00002f0?ooo`800000P@3oool0
0`000000oooo0?ooo`2d0?ooo`800000P@3oool200000;H0oooo0P00001:0?ooo`00B@3oool00`00
0000oooo0?ooo`2f0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]@3oool00`00
0000oooo0?ooo`1o0?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0B03oool004T0
oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;D0
oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0
oooo00190?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0O`3oool00`000000oooo
0?ooo`2e0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]P3oool00`000000oooo
0?ooo`180?ooo`00B@3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo07l0oooo00<0
00000?ooo`3oool0]@3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;H0oooo00<0
00000?ooo`3oool0B03oool004T0oooo0P00002f0?ooo`800000P@3oool00`000000oooo0?ooo`2d
0?ooo`800000P@3oool200000;H0oooo0P00001:0?ooo`00B@3oool00`000000oooo0?ooo`2f0?oo
o`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]@3oool00`000000oooo0?ooo`1o0?oo
o`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0B03oool004T0oooo00<000000?ooo`3o
ool0]P3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;D0oooo00<000000?ooo`3o
ool0O`3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo00190?ooo`030000
003oool0oooo0;H0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2e0?ooo`030000
003oool0oooo07l0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`180?ooo`00B@3o
ool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]@3o
ool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0B03o
ool004T0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0
oooo0;D0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0
oooo04P0oooo00190?ooo`800000]P3oool200000840oooo00<000000?ooo`3oool0]03oool20000
0840oooo0P00002f0?ooo`800000BP3oool004T0oooo00<000000?ooo`3oool0]P3oool00`000000
oooo0?ooo`1o0?ooo`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0O`3oool00`000000
oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo00190?ooo`030000003oool0oooo0;H0oooo
00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2e0?ooo`030000003oool0oooo07l0oooo
00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`180?ooo`00B@3oool00`000000oooo0?oo
o`2f0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]@3oool00`000000oooo0?oo
o`1o0?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0B03oool003L0oooo0P000004
0?ooo`030000003oool0oooo0080oooo0`0000040?ooo`030000003oool0oooo0;H0oooo00<00000
0?ooo`3oool0K03oool2000000@0oooo00<000000?ooo`3oool00P3oool3000000D0oooo00<00000
0?ooo`3oool0]@3oool00`000000oooo0?ooo`1]0?ooo`800000103oool00`000000oooo0?ooo`02
0?ooo`<00000103oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo000f0?oo
o`040000003oool0oooo000000/0oooo00D000000?ooo`3oool0oooo0000002h0?ooo`030000003o
ool0oooo06/0oooo00@000000?ooo`3oool000002`3oool00`000000oooo0?ooo`020?ooo`030000
003oool0oooo0;D0oooo00<000000?ooo`3oool0K03oool010000000oooo0?ooo`00000;0?ooo`05
0000003oool0oooo0?ooo`000000^03oool00`000000oooo0?ooo`180?ooo`00=P3oool010000000
oooo0?ooo`00000;0?ooo`040000003oool0oooo0?ooo`800000]P3oool2000006d0oooo00@00000
0?ooo`3oool000002`3oool00`000000oooo0?ooo`020?ooo`800000]@3oool2000006h0oooo00@0
00000?ooo`3oool000002`3oool010000000oooo0?ooo`3oool200000;D0oooo0`00001:0?ooo`00
=P3oool010000000oooo0?ooo`0000080?ooo`<00000103oool00`000000oooo0?ooo`2f0?ooo`03
0000003oool0oooo06/0oooo00@000000?ooo`3oool00000203oool3000000D0oooo00<000000?oo
o`3oool0]@3oool00`000000oooo0?ooo`1/0?ooo`040000003oool0oooo000000P0oooo0`000004
0?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0B03oool003H0oooo00@000000?oo
o`3oool00000203oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo0;H0oooo00<00000
0?ooo`3oool0J`3oool010000000oooo0?ooo`0000080?ooo`030000003oool0oooo00D0oooo00<0
00000?ooo`3oool0]@3oool00`000000oooo0?ooo`1/0?ooo`040000003oool0oooo000000P0oooo
00<000000?ooo`3oool0103oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo
000f0?ooo`040000003oool0oooo000000P0oooo00<000000?ooo`3oool0103oool00`000000oooo
0?ooo`2f0?ooo`030000003oool0oooo06/0oooo00@000000?ooo`3oool00000203oool00`000000
oooo0?ooo`050?ooo`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0K03oool010000000
oooo0?ooo`0000080?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0]P3oool00`00
0000oooo0?ooo`180?ooo`00=`3oool2000000T0oooo100000030?ooo`030000003oool0oooo0;H0
oooo00<000000?ooo`3oool0K03oool2000000T0oooo100000040?ooo`030000003oool0oooo0;D0
oooo00<000000?ooo`3oool0K@3oool2000000T0oooo100000030?ooo`030000003oool0oooo0;H0
oooo00<000000?ooo`3oool0B03oool004T0oooo0P00002f0?ooo`800000P@3oool00`000000oooo
0?ooo`2d0?ooo`800000P@3oool200000;H0oooo0P00001:0?ooo`00B@3oool00`000000oooo0?oo
o`2f0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]@3oool00`000000oooo0?oo
o`1o0?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0B03oool004T0oooo00<00000
0?ooo`3oool0]P3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;D0oooo00<00000
0?ooo`3oool0O`3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo00190?oo
o`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2e0?oo
o`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`180?oo
o`00B@3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3o
ool0]@3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3o
ool0B03oool004T0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`1o0?ooo`030000
003oool0oooo0;D0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2f0?ooo`030000
003oool0oooo04P0oooo00190?ooo`800000]P3oool200000840oooo00<000000?ooo`3oool0]03o
ool200000840oooo0P00002f0?ooo`800000BP3oool004T0oooo00<000000?ooo`3oool0]P3oool0
0`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0O`3oool0
0`000000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo00190?ooo`030000003oool0oooo
0;H0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2e0?ooo`030000003oool0oooo
07l0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`180?ooo`00B@3oool00`000000
oooo0?ooo`2f0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]@3oool00`000000
oooo0?ooo`1o0?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0B03oool004T0oooo
00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;D0oooo
00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo
00190?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?oo
o`2e0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?oo
o`180?ooo`00B@3oool200000;H0oooo0P0000210?ooo`030000003oool0oooo0;@0oooo0P000021
0?ooo`800000]P3oool2000004X0oooo00190?ooo`030000003oool0oooo0;H0oooo00<000000?oo
o`3oool0O`3oool00`000000oooo0?ooo`2e0?ooo`030000003oool0oooo07l0oooo00<000000?oo
o`3oool0]P3oool00`000000oooo0?ooo`180?ooo`00B@3oool00`000000oooo0?ooo`2f0?ooo`03
0000003oool0oooo07l0oooo00<000000?ooo`3oool0]@3oool00`000000oooo0?ooo`1o0?ooo`03
0000003oool0oooo0;H0oooo00<000000?ooo`3oool0B03oool004T0oooo00<000000?ooo`3oool0
]P3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0
O`3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo00190?ooo`030000003o
ool0oooo0;H0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2e0?ooo`030000003o
ool0oooo07l0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`180?ooo`00B@3oool2
00000;H0oooo0P0000210?ooo`030000003oool0oooo0;@0oooo0P0000210?ooo`800000]P3oool2
000004X0oooo00190?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0O`3oool00`00
0000oooo0?ooo`2e0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]P3oool00`00
0000oooo0?ooo`180?ooo`00B@3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo07l0
oooo00<000000?ooo`3oool0]@3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;H0
oooo00<000000?ooo`3oool0B03oool004T0oooo00<000000?ooo`3oool0:`3oool?0?Ogmg`0oooo
00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2e0?ooo`030000003oool0oooo07l0oooo
00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`180?ooo`00@P3oool4000000<0oooo00<0
00000?ooo`3oool0:P3ooolC0?OgmgT0oooo00<000000?ooo`3oool0M`3oool4000000@0oooo00<0
00000?ooo`3oool0]@3oool00`000000oooo0?ooo`1h0?ooo`@000000`3oool00`000000oooo0?oo
o`2f0?ooo`030000003oool0oooo04P0oooo00140?ooo`030000003oool0oooo0080oooo00<00000
0?ooo`3oool0:03ooolG0?OgmgL0oooo00<000000?ooo`3oool0N@3oool00`000000oooo0?ooo`03
0?ooo`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0NP3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0B03oool004@0oooo00<000000?oo
o`3oool00P3oool2000002L0oooo1@3gmoL?0>k^kPL0moOgM03oool2000007/0oooo00<000000?oo
o`3oool00`3oool200000;D0oooo0P00001l0?ooo`030000003oool0oooo0080oooo0P00002e0?oo
o`<00000BP3oool004@0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0T0?ooo`D0
moOg503^k^h40?OgmgD0oooo00<000000?ooo`3oool0N@3oool00`000000oooo0?ooo`030?ooo`03
0000003oool0oooo0;D0oooo00<000000?ooo`3oool0NP3oool00`000000oooo0?ooo`020?ooo`03
0000003oool0oooo02H0oooo303gmoN40?ooo`030000003oool0oooo04P0oooo00140?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool08`3oool40?Ogm`P0k^k^203Vi^H70>k^kP@0moOg
M03oool00`000000oooo0?ooo`1i0?ooo`030000003oool0oooo00<0oooo00<000000?ooo`3oool0
]@3oool00`000000oooo0?ooo`1j0?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool0
903oool@0?Ogmh80oooo00<000000?ooo`3oool0B03oool00480oooo0`0000040?ooo`030000003o
ool0oooo0280oooo0P3gmoL70>k^kPl0i^KV1P3^k^h30?Ogmg<0oooo00<000000?ooo`3oool0M`3o
ool3000000D0oooo00<000000?ooo`3oool0]@3oool00`000000oooo0?ooo`1h0?ooo`<00000103o
ool00`000000oooo0?ooo`0S0?oooa80moOgP@3oool00`000000oooo0?ooo`180?ooo`00A03oool0
0`000000oooo0?ooo`020?ooo`030000003oool0oooo0200oooo0`3gmoL60>k^kQ<0i^KV1@3^k^h3
0?Ogmg80oooo00<000000?ooo`3oool0N@3oool00`000000oooo0?ooo`030?ooo`030000003oool0
oooo02P0oooo2P3gmoN30?ooo`030000003oool0oooo07X0oooo00<000000?ooo`3oool00P3oool0
0`000000oooo0?ooo`0Q0?ooo`<0moOg3P3^k^h40?Ogmh00oooo00<000000?ooo`3oool0B03oool0
04T0oooo00<000000?ooo`3oool07`3oool20?Ogm`H0k^k^103Vi^H<0=gMg@H0i^KV1@3^k^h30?Og
mg40oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`0T0?oooa40moOgP03oool00`00
0000oooo0?ooo`1o0?ooo`030000003oool0oooo01l0oooo103gmoLA0>k^kP<0moOgO`3oool00`00
0000oooo0?ooo`180?ooo`00B@3oool2000001h0oooo0`3gmoL40>k^kPD0i^KV4@3MgMd50>KViP@0
k^k^0`3gmoM_0?ooo`800000P@3oool00`000000oooo0?ooo`0R0?oooaD0moOgO@3oool200000840
oooo0P00000N0?ooo`@0moOg5@3^k^h20?Ogmgd0oooo0P00001:0?ooo`00B@3oool00`000000oooo
0?ooo`0L0?ooo`80moOg0`3^k^h50>KViQH0gMgM103Vi^H40>k^kP<0moOgK`3oool00`000000oooo
0?ooo`1o0?ooo`030000003oool0oooo01l0oooo1`3gmoL<0>k^kPL0moOgO03oool00`000000oooo
0?ooo`1o0?ooo`030000003oool0oooo01`0oooo0`3gmoL50>k^kPh0i^KV1P3^k^h00`3gmoL0oooo
0?ooo`1k0?ooo`030000003oool0oooo04P0oooo00190?ooo`030000003oool0oooo01/0oooo0P3g
moL30>k^kP@0i^KV1`3MgMd<0=GEe@H0gMgM103Vi^H40>k^kP<0moOgKP3oool00`000000oooo0?oo
o`1o0?ooo`030000003oool0oooo01l0oooo1@3gmoLA0>k^kP@0moOgO03oool00`000000oooo0?oo
o`1o0?ooo`030000003oool0oooo01/0oooo0`3gmoL40>k^kQ00i^KV1`3^k^h20?Ogmg/0oooo00<0
00000?ooo`3oool0B03oool004T0oooo00<000000?ooo`3oool06P3oool20?Ogm`<0k^k^103Vi^H5
0=gMgA80eMGE103MgMd40>KViP@0k^k^0P3gmoM^0?ooo`030000003oool0oooo07l0oooo00<00000
0?ooo`3oool07P3oool50?Ogma<0k^k^103gmoMk0?ooo`030000003oool0oooo07l0oooo00<00000
0?ooo`3oool06P3oool30?Ogm`<0k^k^203Vi^H60=gMg@H0i^KV1@3^k^h30?OgmgX0oooo00<00000
0?ooo`3oool0B03oool004T0oooo00<000000?ooo`3oool06@3oool20?Ogm`80k^k^103Vi^H30=gM
gAL0eMGE103MgMd40>KViP<0k^k^0`3gmoM]0?ooo`030000003oool0oooo07l0oooo00<000000?oo
o`3oool07@3oool40?Ogm`L0k^k^2P3Vi^H50>k^kP@0moOgNP3oool00`000000oooo0?ooo`1o0?oo
o`030000003oool0oooo01T0oooo0`3gmoL30>k^kPD0i^KV303MgMd50>KViP@0k^k^0`3gmoMj0?oo
o`030000003oool0oooo04P0oooo00190?ooo`8000006@3oool20?Ogm`80k^k^0`3Vi^H40=gMg@H0
eMGE3@3<c<`60=GEe@@0gMgM0`3Vi^H40>k^kP80moOgK03oool200000840oooo00<000000?ooo`3o
ool0703oool30?Ogm`D0k^k^403Vi^H40>k^kP@0moOgN03oool200000840oooo0P00000I0?ooo`<0
moOg0P3^k^h50>KViQ00gMgM103Vi^H30>k^kP@0moOgN03oool2000004X0oooo00190?ooo`030000
003oool0oooo01H0oooo0`3gmoL20>k^kP80i^KV103MgMd60=GEeA40c<c<1@3EeMD40=gMg@<0i^KV
0`3^k^h30?Ogmf`0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`0J0?ooo`<0moOg
1@3^k^hC0>KViP@0k^k^103gmoMh0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0
5P3oool30?Ogm`<0k^k^103Vi^H40=gMg@X0eMGE1P3MgMd30>KViP<0k^k^0`3gmoMi0?ooo`030000
003oool0oooo04P0oooo00190?ooo`030000003oool0oooo01D0oooo0`3gmoL20>k^kP80i^KV0`3M
gMd50=GEeAH0c<c<103EeMD40=gMg@<0i^KV0`3^k^h20?Ogmf`0oooo00<000000?ooo`3oool0O`3o
ool00`000000oooo0?ooo`0H0?ooo`<0moOg1@3^k^h40>KViP/0gMgM203Vi^H30>k^kP@0moOgM`3o
ool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo01D0oooo0`3gmoL20>k^kP<0i^KV1@3M
gMd>0=GEe@H0gMgM0P3Vi^H30>k^kP<0moOgN03oool00`000000oooo0?ooo`180?ooo`00B@3oool0
0`000000oooo0?ooo`0D0?ooo`80moOg0P3^k^h20>KViP<0gMgM0`3EeMD60<c<c100a<C41@3<c<`4
0=GEe@<0gMgM0`3Vi^H30>k^kP80moOgK03oool00`000000oooo0?ooo`1o0?ooo`030000003oool0
oooo01H0oooo0`3gmoL40>k^kP@0i^KV4@3MgMd60>KViP<0k^k^103gmoMf0?ooo`030000003oool0
oooo07l0oooo00<000000?ooo`3oool04`3oool30?Ogm`80k^k^0`3Vi^H40=gMgA<0eMGE1@3MgMd2
0>KViP<0k^k^0P3gmoMh0?ooo`030000003oool0oooo04P0oooo00190?ooo`030000003oool0oooo
01<0oooo0P3gmoL20>k^kP80i^KV103MgMd20=GEe@D0c<c<5034a<@40<c<c0@0eMGE0`3MgMd30>KV
iP80k^k^0`3gmoM[0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool05P3oool20?Og
m`<0k^k^103Vi^HE0=gMg@D0i^KV0`3^k^h40?OgmgD0oooo00<000000?ooo`3oool0O`3oool00`00
0000oooo0?ooo`0C0?ooo`80moOg0P3^k^h30>KViP@0gMgM1P3EeMD90<c<c0H0eMGE1@3MgMd00`3V
i^H0k^k^0>k^kP020>k^kP80moOgM`3oool00`000000oooo0?ooo`180?ooo`00B@3oool00`000000
oooo0?ooo`0B0?ooo`80moOg0P3^k^h20>KViP@0gMgM0P3EeMD50<c<c1H0a<C4103<c<`40=GEe@80
gMgM0`3Vi^H30>k^kP80moOgJ`3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo01D0
oooo0P3gmoL30>k^kP<0i^KV1`3MgMd;0=GEe@H0gMgM103Vi^H30>k^kP@0moOgM@3oool00`000000
oooo0?ooo`1o0?ooo`030000003oool0oooo0180oooo0P3gmoL20>k^kP<0i^KV103MgMd50=GEe@d0
c<c<1@3EeMD40=gMg@80i^KV0`3^k^h20?OgmgL0oooo00<000000?ooo`3oool0B03oool004T0oooo
0P00000B0?ooo`80moOg0P3^k^h20>KViP@0gMgM0P3EeMD40<c<c0L0a<C4302k^k/60<C4a0<0c<c<
1@3EeMD20=gMg@80i^KV0`3^k^h20?OgmfX0oooo0P0000210?ooo`030000003oool0oooo01@0oooo
0P3gmoL30>k^kP<0i^KV1P3MgMd@0=GEe@@0gMgM103Vi^H30>k^kP<0moOgM03oool200000840oooo
0P00000B0?ooo`80moOg0P3^k^h30>KViP@0gMgM103EeMDA0<c<c0@0eMGE103MgMd20>KViP<0k^k^
0P3gmoMe0?ooo`800000BP3oool004T0oooo00<000000?ooo`3oool0403oool20?Ogm`80k^k^0P3V
i^H30=gMg@<0eMGE0`3<c<`50<C4a140^k^k1P34a<@30<c<c0@0eMGE0P3MgMd20>KViP<0k^k^0P3g
moM[0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool04`3oool20?Ogm`<0k^k^0`3V
i^H50=gMgA<0eMGE103MgMd40>KViP80k^k^0`3gmoMe0?ooo`030000003oool0oooo07l0oooo00<0
00000?ooo`3oool0403oool20?Ogm`80k^k^0P3Vi^H50=gMg@80eMGE5@3<c<`30=GEe@@0gMgM0P3V
i^H30>k^kP80moOgMP3oool00`000000oooo0?ooo`180?ooo`00B@3oool00`000000oooo0?ooo`0?
0?ooo`80moOg0P3^k^h20>KViP<0gMgM0`3EeMD20<c<c0H0a<C44`2k^k/60<C4a0<0c<c<0`3EeMD2
0=gMg@<0i^KV0P3^k^h30?OgmfX0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`0B
0?ooo`80moOg0P3^k^h30>KViP@0gMgM1`3EeMD90<c<c0L0eMGE103MgMd30>KViP<0k^k^0`3gmoMd
0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool03`3oool20?Ogm`80k^k^0P3Vi^H4
0=gMg@<0eMGE1@3<c<`<0<C4a0H0c<c<0`3EeMD30=gMg@<0i^KV0P3^k^h30?OgmgD0oooo00<00000
0?ooo`3oool0B03oool004T0oooo00<000000?ooo`3oool03P3oool20?Ogm`80k^k^0P3Vi^H20=gM
g@@0eMGE0P3<c<`50<C4a0<0^k^k3`2c/k<40;^k^`D0a<C40`3<c<`30=GEe@<0gMgM0P3Vi^H20>k^
kP<0moOgJP3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0140oooo0P3gmoL20>k^
kP<0i^KV103MgMd50=GEe@h0c<c<1P3EeMD40=gMg@<0i^KV0P3^k^h30?Ogmg@0oooo00<000000?oo
o`3oool0O`3oool00`000000oooo0?ooo`0>0?ooo`80moOg0P3^k^h20>KViP@0gMgM0P3EeMD30<c<
c180a<C41@3<c<`30=GEe@<0gMgM0P3Vi^H30>k^kP80moOgM@3oool00`000000oooo0?ooo`180?oo
o`00B@3oool00`000000oooo0?ooo`0=0?ooo`80moOg0P3^k^h20>KViP<0gMgM0`3EeMD20<c<c0@0
a<C4102k^k/A0;>c/`@0^k^k1@34a<@30<c<c080eMGE0`3MgMd20>KViP80k^k^0`3gmoMZ0?ooo`03
0000003oool0oooo07l0oooo00<000000?ooo`3oool03`3oool30?Ogm`80k^k^0P3Vi^H40=gMg@<0
eMGE503<c<`50=GEe@<0gMgM103Vi^H20>k^kP<0moOgL`3oool00`000000oooo0?ooo`1o0?ooo`03
0000003oool0oooo00d0oooo0P3gmoL20>k^kP80i^KV0`3MgMd30=GEe@<0c<c<1P34a<@90;^k^`H0
a<C4103<c<`30=GEe@80gMgM0`3Vi^H20>k^kP80moOgM@3oool00`000000oooo0?ooo`180?ooo`00
B@3oool00`000000oooo0?ooo`0<0?ooo`80moOg0P3^k^h20>KViP<0gMgM0P3EeMD30<c<c0<0a<C4
1@2k^k/C0;>c/`@0^k^k1034a<@30<c<c080eMGE0`3MgMd20>KViP80k^k^0`3gmoMZ0?ooo`030000
003oool0oooo07l0oooo00<000000?ooo`3oool03@3oool30?Ogm`80k^k^0`3Vi^H30=gMg@@0eMGE
5P3<c<`50=GEe@<0gMgM0`3Vi^H20>k^kP<0moOgL`3oool00`000000oooo0?ooo`1o0?ooo`030000
003oool0oooo00`0oooo0P3gmoL20>k^kP80i^KV0`3MgMd20=GEe@@0c<c<1@34a<@=0;^k^`D0a<C4
0`3<c<`30=GEe@80gMgM0`3Vi^H20>k^kP80moOgM@3oool00`000000oooo0?ooo`180?ooo`00B@3o
ool2000000`0oooo0P3gmoL20>k^kP80i^KV0`3MgMd00`3EeMD0c<c<0<c<c0020<c<c0<0a<C4102k
^k/40;>c/`/0ZZZZ1`2c/k<50;^k^`<0a<C40`3<c<`20=GEe@80gMgM0P3Vi^H20>k^kP<0moOgJ@3o
ool200000840oooo00<000000?ooo`3oool0303oool30?Ogm`80k^k^0`3Vi^H20=gMg@D0eMGE1P3<
c<`<0<C4a0H0c<c<1@3EeMD30=gMg@<0i^KV0P3^k^h30?Ogmg40oooo0P0000210?ooo`800000303o
ool20?Ogm`80k^k^0P3Vi^H30=gMg@80eMGE103<c<`30<C4a140^k^k1@34a<@30<c<c0<0eMGE0P3M
gMd30>KViP80k^k^0P3gmoMc0?ooo`800000BP3oool004T0oooo00<000000?ooo`3oool02P3oool2
0?Ogm`80k^k^0P3Vi^H30=gMg@030=GEe@3<c<`0c<c<0080c<c<0`34a<@20;^k^`H0/k>c402ZZZX4
0;>c/`@0^k^k0`34a<@30<c<c080eMGE0P3MgMd20>KViP80k^k^0`3gmoMZ0?ooo`030000003oool0
oooo07l0oooo00<000000?ooo`3oool02`3oool30?Ogm`80k^k^0`3Vi^H20=gMg@@0eMGE103<c<`B
0<C4a0D0c<c<103EeMD30=gMg@<0i^KV0P3^k^h30?Ogmg80oooo00<000000?ooo`3oool0O`3oool0
0`000000oooo0?ooo`0:0?ooo`80moOg0P3^k^h20>KViP<0gMgM0P3EeMD30<c<c0@0a<C41@2k^k/:
0;>c/`@0^k^k1@34a<@20<c<c0<0eMGE0P3MgMd30>KViP80k^k^0P3gmoMd0?ooo`030000003oool0
oooo04P0oooo00190?ooo`030000003oool0oooo00T0oooo0P3gmoL20>k^kP80i^KV0`3MgMd0103E
eMD0c<c<0<c<c03<c<`30<C4a0<0^k^k1@2c/k<C0:ZZZP<0/k>c102k^k/30<C4a0<0c<c<0P3EeMD2
0=gMg@80i^KV0P3^k^h30?OgmfX0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`0:
0?ooo`<0moOg0P3^k^h30>KViP80gMgM103EeMD40<c<c0H0a<C42@2k^k/60<C4a0@0c<c<103EeMD2
0=gMg@<0i^KV0P3^k^h30?Ogmg80oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`09
0?ooo`80moOg0P3^k^h20>KViP<0gMgM0P3EeMD20<c<c0@0a<C40`2k^k/@0;>c/`<0^k^k1034a<@3
0<c<c0<0eMGE0P3MgMd20>KViP80k^k^0P3gmoMd0?ooo`030000003oool0oooo04P0oooo000f0?oo
o`@000000`3oool00`000000oooo0?ooo`020?ooo`<00000103oool00`000000oooo0?ooo`080?oo
o`80moOg0P3^k^h20>KViP<0gMgM00@0eMGE0<c<c03<c<`0c<c<0`34a<@30;^k^`@0/k>c5@2ZZZX4
0;>c/`@0^k^k0`34a<@20<c<c080eMGE0P3MgMd20>KViP80k^k^0`3gmoMZ0?ooo`030000003oool0
oooo06/0oooo100000030?ooo`030000003oool0oooo0080oooo0`0000050?ooo`030000003oool0
oooo00T0oooo0`3gmoL20>k^kP<0i^KV0P3MgMd30=GEe@@0c<c<1P34a<@<0;^k^`H0a<C40`3<c<`4
0=GEe@<0gMgM0`3Vi^H20>k^kP80moOgLP3oool00`000000oooo0?ooo`1/0?ooo`@000000`3oool0
0`000000oooo0?ooo`020?ooo`<00000103oool00`000000oooo0?ooo`080?ooo`80moOg0P3^k^h2
0>KViP<0gMgM0P3EeMD20<c<c0<0a<C4102k^k/B0;>c/`<0^k^k1034a<@20<c<c0<0eMGE0P3MgMd3
0>KViP030>k^kP3gmoL0moOg07@0oooo00<000000?ooo`3oool0B03oool003P0oooo00<000000?oo
o`3oool02P3oool01@000000oooo0?ooo`3oool0000000X0oooo00<0moOg0>k^kP3^k^h00P3Vi^H2
0=gMg@80eMGE0`3<c<`20<C4a0@0^k^k0`2c/k<60:ZZZPX0XZ:R202ZZZX30;>c/`@0^k^k0`34a<@2
0<c<c080eMGE0P3MgMd20>KViP80k^k^0`3gmoMZ0?ooo`030000003oool0oooo06d0oooo00<00000
0?ooo`3oool02P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00L0oooo103gmoL2
0>k^kP80i^KV0`3MgMd30=GEe@<0c<c<1@34a<@@0;^k^`H0a<C40`3<c<`40=GEe@80gMgM0`3Vi^H2
0>k^kP80moOgLP3oool00`000000oooo0?ooo`1^0?ooo`030000003oool0oooo00X0oooo00D00000
0?ooo`3oool0oooo0000000:0?ooo`030?Ogm`3^k^h0k^k^0080i^KV0P3MgMd30=GEe@80c<c<0P34
a<@50;^k^`H0/k>c1P2ZZZX80;>c/`<0^k^k0`34a<@30<c<c0<0eMGE0P3MgMd20>KViP030>k^kP3g
moL0moOg07@0oooo00<000000?ooo`3oool0B03oool003P0oooo00<000000?ooo`3oool02P3oool0
10000000oooo0?ooo`3oool2000000P0oooo00<0moOg0>k^kP3^k^h00P3Vi^H20=gMg@80eMGE0`3<
c<`20<C4a0@0^k^k0`2c/k<50:ZZZPh0XZ:R1P2ZZZX40;>c/`<0^k^k0`34a<@20<c<c080eMGE0P3M
gMd20>KViP80k^k^0`3gmoMY0?ooo`800000K`3oool00`000000oooo0?ooo`0:0?ooo`030000003o
ool0oooo0080oooo0P0000080?ooo`<0moOg0P3^k^h20>KViP<0gMgM0P3EeMD30<c<c0@0a<C4502k
^k/60<C4a0<0c<c<0`3EeMD20=gMg@<0i^KV0P3^k^h20?Ogmg40oooo0P00001`0?ooo`030000003o
ool0oooo00X0oooo00@000000?ooo`3oool0oooo0P0000080?ooo`030?Ogm`3^k^h0k^k^0080i^KV
0P3MgMd30=GEe@80c<c<0P34a<@50;^k^`<0/k>c302ZZZX70;>c/`<0^k^k0`34a<@20<c<c0<0eMGE
0P3MgMd20>KViP030>k^kP3gmoL0moOg0780oooo0`00001:0?ooo`00>03oool00`000000oooo0?oo
o`070?ooo`<00000103oool00`000000oooo0?ooo`060?ooo`030?Ogm`3^k^h0k^k^0080i^KV0P3M
gMd20=GEe@80c<c<0`34a<@30;^k^`<0/k>c1@2ZZZXA0::RXPD0ZZZZ102c/k<30;^k^`<0a<C40P3<
c<`20=GEe@80gMgM0P3Vi^H20>k^kP80moOgJ`3oool00`000000oooo0?ooo`1]0?ooo`030000003o
ool0oooo00L0oooo0`0000050?ooo`030000003oool0oooo00H0oooo0P3gmoL20>k^kP80i^KV0`3M
gMd20=GEe@@0c<c<0P34a<@80;^k^`X0/k>c1P2k^k/50<C4a0<0c<c<0`3EeMD20=gMg@<0i^KV0P3^
k^h20?Ogmg80oooo00<000000?ooo`3oool0KP3oool00`000000oooo0?ooo`070?ooo`<00000103o
ool00`000000oooo0?ooo`060?ooo`030?Ogm`3^k^h0k^k^0080i^KV0P3MgMd20=GEe@<0c<c<0P34
a<@40;^k^`@0/k>c3`2ZZZX60;>c/`80^k^k0`34a<@20<c<c0<0eMGE0P3MgMd20>KViP030>k^kP3g
moL0moOg07@0oooo00<000000?ooo`3oool0B03oool003P0oooo00<000000?ooo`3oool01`3oool0
0`000000oooo0?ooo`040?ooo`030000003oool0oooo00D0oooo0P3gmoL00`3^k^h0i^KV0>KViP02
0=gMg@<0eMGE00@0c<c<0<C4a034a<@0a<C40P2k^k/40;>c/`@0ZZZZ502RXZ850:ZZZP<0/k>c0`2k
^k/30<C4a080c<c<0P3EeMD20=gMg@80i^KV0P3^k^h20?Ogmf/0oooo00<000000?ooo`3oool0K@3o
ool00`000000oooo0?ooo`070?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01@3o
ool20?Ogm`80k^k^0P3Vi^H30=gMg@80eMGE103<c<`20<C4a0H0^k^k402c/k<40;^k^`D0a<C40`3<
c<`30=GEe@80gMgM0P3Vi^H20>k^kP80moOgLP3oool00`000000oooo0?ooo`1^0?ooo`030000003o
ool0oooo00L0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`050?ooo`80moOg00<0
k^k^0>KViP3Vi^H00P3MgMd20=GEe@<0c<c<0P34a<@30;^k^`D0/k>c4@2ZZZX60;>c/`80^k^k0`34
a<@20<c<c080eMGE0P3MgMd20>KViP80k^k^00<0moOg0?ooo`3oool0LP3oool00`000000oooo0?oo
o`180?ooo`00=P3oool3000000T0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`04
0?ooo`80moOg0P3^k^h00`3Vi^H0gMgM0=gMg@030=GEe@040<c<c034a<@0a<C40<C4a080^k^k102c
/k<40:ZZZPH0XZ:R2@2IVIT70::RXP@0ZZZZ0`2c/k<30;^k^`<0a<C40P3<c<`20=GEe@80gMgM0P3V
i^H20>k^kP80moOgJ`3oool00`000000oooo0?ooo`1[0?ooo`<000002@3oool00`000000oooo0?oo
o`050?ooo`030000003oool0oooo00@0oooo0P3gmoL0103^k^h0i^KV0>KViP3Vi^H30=gMg@80eMGE
0`3<c<`30<C4a0D0^k^k4`2c/k<40;^k^`@0a<C40`3<c<`30=GEe@80gMgM0P3Vi^H20>k^kP80moOg
LP3oool00`000000oooo0?ooo`1/0?ooo`<000002@3oool00`000000oooo0?ooo`040?ooo`030000
003oool0oooo00@0oooo0P3gmoL20>k^kP030>KViP3MgMd0gMgM0080eMGE0P3<c<`30<C4a0<0^k^k
102c/k<40:ZZZPT0XZ:R1`2ZZZX50;>c/`80^k^k0`34a<@20<c<c080eMGE0P3MgMd20>KViP80k^k^
00<0moOg0?ooo`3oool0LP3oool00`000000oooo0?ooo`180?ooo`00>03oool00`000000oooo0?oo
o`070?ooo`@000000`3oool00`000000oooo0?ooo`030?ooo`80moOg0P3^k^h00`3Vi^H0gMgM0=gM
g@030=GEe@80c<c<0P34a<@20;^k^`<0/k>c1@2ZZZX50::RXP`0VIVI1P2RXZ840:ZZZP<0/k>c0`2k
^k/30<C4a080c<c<0P3EeMD20=gMg@80i^KV0P3^k^h20?Ogmf/0oooo00<000000?ooo`3oool0K@3o
ool00`000000oooo0?ooo`070?ooo`@00000103oool00`000000oooo0?ooo`030?ooo`80moOg0P3^
k^h20>KViP80gMgM0`3EeMD30<c<c0<0a<C4102k^k/90;>c/`D0ZZZZ202c/k<40;^k^`<0a<C40`3<
c<`30=GEe@80gMgM0P3Vi^H20>k^kP80moOgLP3oool00`000000oooo0?ooo`1^0?ooo`030000003o
ool0oooo00L0oooo100000030?ooo`030000003oool0oooo00<0oooo0P3gmoL20>k^kP030>KViP3M
gMd0gMgM0080eMGE0P3<c<`30<C4a0<0^k^k102c/k<40:ZZZP`0XZ:R1P2ZZZX40;>c/`80^k^k0`34
a<@20<c<c080eMGE0P3MgMd20>KViP80k^k^00<0moOg0?ooo`3oool0LP3oool00`000000oooo0?oo
o`180?ooo`00B@3oool00`000000oooo0?ooo`020?ooo`80moOg0P3^k^h20>KViP040=gMg@3EeMD0
eMGE0=GEe@80c<c<00@0a<C40;^k^`2k^k/0^k^k0`2c/k<40:ZZZP@0XZ:R402IVIT60::RXP<0ZZZZ
0`2c/k<30;^k^`<0a<C40P3<c<`20=GEe@80gMgM0P3Vi^H20>k^kP80moOgJ`3oool00`000000oooo
0?ooo`1o0?ooo`030000003oool0oooo0080oooo0P3gmoL20>k^kP040>KViP3MgMd0gMgM0=gMg@<0
eMGE0P3<c<`40<C4a0<0^k^k1`2c/k<:0:ZZZPL0/k>c102k^k/40<C4a080c<c<0`3EeMD20=gMg@80
i^KV0P3^k^h20?Ogmg80oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`020?ooo`80
moOg0P3^k^h20>KViP030=gMg@3EeMD0eMGE0080c<c<0`34a<@30;^k^`<0/k>c1@2ZZZX?0::RXP@0
ZZZZ102c/k<30;^k^`80a<C40P3<c<`20=GEe@80gMgM0P3Vi^H20>k^kP030?Ogm`3oool0oooo0780
oooo00<000000?ooo`3oool0B03oool004T0oooo0P0000020?ooo`80moOg0P3^k^h20>KViP040=gM
g@3EeMD0eMGE0=GEe@80c<c<0P34a<@20;^k^`<0/k>c102ZZZX40::RXQ80VIVI1@2RXZ830:ZZZP<0
/k>c0`2k^k/30<C4a080c<c<0P3EeMD20=gMg@80i^KV0P3^k^h20?OgmfX0oooo0P0000210?ooo`03
0000003oool0oooo00<0moOg0P3^k^h20>KViP80gMgM0`3EeMD20<c<c0@0a<C40`2k^k/60;>c/`h0
ZZZZ1P2c/k<40;^k^`<0a<C40P3<c<`30=GEe@80gMgM0P3Vi^H20>k^kP80moOgL@3oool200000840
oooo0P0000020?ooo`80moOg0P3^k^h20>KViP030=gMg@3EeMD0eMGE0080c<c<0`34a<@30;^k^`<0
/k>c102ZZZXB0::RXP@0ZZZZ0`2c/k<30;^k^`80a<C40P3<c<`20=GEe@80gMgM0P3Vi^H20>k^kP03
0?Ogm`3oool0oooo0740oooo0P00001:0?ooo`00B@3oool01@000000oooo0?ooo`3oool0moOg0080
k^k^0P3Vi^H20=gMg@80eMGE0P3<c<`20<C4a080^k^k0`2c/k<30:ZZZPD0XZ:R502IVIT40::RXP<0
ZZZZ0`2c/k<30;^k^`<0a<C40P3<c<`20=GEe@80gMgM0P3Vi^H20>k^kP80moOgJ`3oool00`000000
oooo0?ooo`1o0?ooo`030000003oool0oooo0080moOg0P3^k^h20>KViP030=gMg@3EeMD0eMGE0080
eMGE0P3<c<`40<C4a0<0^k^k1@2c/k<A0:ZZZPH0/k>c0`2k^k/30<C4a080c<c<0`3EeMD20=gMg@80
i^KV0P3^k^h20?Ogmg80oooo00<000000?ooo`3oool0O`3oool01@000000oooo0?ooo`3oool0moOg
0080k^k^0P3Vi^H00`3MgMd0eMGE0=GEe@020<c<c0<0a<C40`2k^k/30;>c/`@0ZZZZ1@2RXZ8909VI
V@H0XZ:R102ZZZX20;>c/`<0^k^k0P34a<@20<c<c080eMGE0P3MgMd20>KViP80k^k^00<0moOg0?oo
o`3oool0LP3oool00`000000oooo0?ooo`180?ooo`00B@3oool010000000oooo0?ooo`3oool20>k^
kP80i^KV0P3MgMd20=GEe@80c<c<0P34a<@20;^k^`<0/k>c102ZZZX40::RXQD0VIVI102RXZ830:ZZ
ZP<0/k>c0`2k^k/20<C4a080c<c<0P3EeMD20=gMg@80i^KV0P3^k^h20?Ogmf`0oooo00<000000?oo
o`3oool0O`3oool010000000oooo0?ooo`3gmoL20>k^kP80i^KV0P3MgMd20=GEe@<0c<c<0`34a<@3
0;^k^`D0/k>c502ZZZX50;>c/`<0^k^k0`34a<@20<c<c0<0eMGE0P3MgMd20>KViP80k^k^0P3gmoMb
0?ooo`030000003oool0oooo07l0oooo00@000000?ooo`3oool0oooo0P3^k^h20>KViP030=gMg@3E
eMD0eMGE0080c<c<0`34a<@20;^k^`<0/k>c102ZZZX60::RXP/0VIVI1@2RXZ840:ZZZP<0/k>c0P2k
^k/20<C4a080c<c<0P3EeMD20=gMg@80i^KV0P3^k^h00`3gmoL0oooo0?ooo`1b0?ooo`030000003o
ool0oooo04P0oooo00190?ooo`050000003oool0oooo0?ooo`3^k^h00P3Vi^H20=gMg@80eMGE0P3<
c<`20<C4a0<0^k^k0P2c/k<40:ZZZP<0XZ:R2@2IVIT4096AT@X0VIVI102RXZ830:ZZZP<0/k>c0`2k
^k/20<C4a080c<c<0P3EeMD20=gMg@80i^KV0P3^k^h20?Ogmf`0oooo00<000000?ooo`3oool0O`3o
ool00`000000oooo0?ooo`020>k^kP80i^KV0P3MgMd00`3EeMD0c<c<0<c<c0020<c<c0<0a<C40`2k
^k/40;>c/aL0ZZZZ102c/k<30;^k^`<0a<C40P3<c<`30=GEe@80gMgM0P3Vi^H20>k^kP80moOgLP3o
ool00`000000oooo0?ooo`1o0?ooo`050000003oool0oooo0?ooo`3^k^h00P3Vi^H20=gMg@80eMGE
0P3<c<`20<C4a0<0^k^k0P2c/k<40:ZZZPD0XZ:R3P2IVIT50::RXP<0ZZZZ0`2c/k<20;^k^`80a<C4
0P3<c<`20=GEe@80gMgM0P3Vi^H20>k^kP030?Ogm`3oool0oooo0780oooo00<000000?ooo`3oool0
B03oool004T0oooo00@000000?ooo`3oool0oooo0P3Vi^H20=gMg@80eMGE0P3<c<`20<C4a0<0^k^k
0P2c/k<40:ZZZP80XZ:R1`2IVIT9096AT@T0VIVI102RXZ830:ZZZP<0/k>c0`2k^k/20<C4a080c<c<
0P3EeMD20=gMg@80i^KV0P3^k^h20?Ogmf`0oooo00<000000?ooo`3oool0O`3oool00`000000oooo
0?ooo`030>KViP80gMgM0P3EeMD30<c<c0<0a<C40`2k^k/40;>c/`L0ZZZZ2P2RXZ870:ZZZP@0/k>c
0`2k^k/30<C4a080c<c<0`3EeMD20=gMg@80i^KV0P3^k^h20?Ogmg80oooo00<000000?ooo`3oool0
O`3oool010000000oooo0?ooo`3oool20>KViP80gMgM0P3EeMD20<c<c080a<C40`2k^k/20;>c/`@0
ZZZZ102RXZ8@09VIV@D0XZ:R0`2ZZZX30;>c/`80^k^k0P34a<@20<c<c080eMGE0P3MgMd20>KViP80
k^k^00<0moOg0?ooo`3oool0LP3oool00`000000oooo0?ooo`180?ooo`00B@3oool200000080oooo
00<0i^KV0=gMg@3MgMd00P3EeMD20<c<c080a<C40`2k^k/20;>c/`@0ZZZZ0`2RXZ8609VIV@/0TI6A
202IVIT40::RXP<0ZZZZ0`2c/k<20;^k^`<0a<C40P3<c<`20=GEe@80gMgM00<0i^KV0>k^kP3^k^h0
0P3gmoM/0?ooo`800000P@3oool00`000000oooo0?ooo`020>KViP80gMgM0P3EeMD30<c<c0<0a<C4
0`2k^k/40;>c/`H0ZZZZ3@2RXZ860:ZZZP@0/k>c0`2k^k/30<C4a080c<c<0`3EeMD20=gMg@80i^KV
0P3^k^h20?Ogmg40oooo0P0000210?ooo`8000000P3oool00`3Vi^H0gMgM0=gMg@020=GEe@80c<c<
0P34a<@30;^k^`80/k>c102ZZZX30::RXQ<0VIVI102RXZ830:ZZZP<0/k>c0P2k^k/20<C4a080c<c<
0P3EeMD20=gMg@80i^KV0P3^k^h00`3gmoL0oooo0?ooo`1a0?ooo`800000BP3oool004T0oooo00@0
00000?ooo`3oool0oooo0P3MgMd30=GEe@80c<c<00@0a<C40;^k^`2k^k/0^k^k0`2c/k<30:ZZZP<0
XZ:R1P2IVIT<096AT@P0VIVI102RXZ820:ZZZP<0/k>c0`2k^k/20<C4a080c<c<0P3EeMD20=gMg@80
i^KV0P3^k^h20?Ogmfd0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`030=gMg@80
eMGE0P3<c<`40<C4a0<0^k^k102c/k<40:ZZZQ00XZ:R1`2ZZZX30;>c/`<0^k^k0`34a<@20<c<c0<0
eMGE0P3MgMd20>KViP80k^k^0P3gmoMb0?ooo`030000003oool0oooo07l0oooo00@000000?ooo`3o
ool0oooo0P3MgMd30=GEe@80c<c<00@0a<C40;^k^`2k^k/0^k^k0`2c/k<30:ZZZP<0XZ:R502IVIT5
0::RXP80ZZZZ0`2c/k<20;^k^`80a<C40P3<c<`20=GEe@80gMgM0P3Vi^H20>k^kP030?Ogm`3oool0
oooo0780oooo00<000000?ooo`3oool0B03oool004T0oooo00D000000?ooo`3oool0oooo0=gMg@03
0=GEe@80c<c<00@0a<C40;^k^`2k^k/0^k^k0`2c/k<30:ZZZP<0XZ:R1P2IVIT>096AT@L0VIVI0`2R
XZ830:ZZZP<0/k>c0`2k^k/20<C4a080c<c<0P3EeMD20=gMg@030>KViP3^k^h0k^k^0080moOgKP3o
ool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0080gMgM0`3EeMD20<c<c0<0a<C40`2k
^k/40;>c/`@0ZZZZ4P2RXZ860:ZZZP<0/k>c0`2k^k/30<C4a080c<c<0`3EeMD20=gMg@80i^KV0P3^
k^h20?Ogmg80oooo00<000000?ooo`3oool0O`3oool01@000000oooo0?ooo`3oool0gMgM00<0eMGE
0P3<c<`01034a<@0^k^k0;^k^`2k^k/30;>c/`<0ZZZZ0`2RXZ8709VIV@H0TI6A2@2IVIT40::RXP80
ZZZZ0`2c/k<20;^k^`80a<C40P3<c<`20=GEe@80gMgM0P3Vi^H20>k^kP030?Ogm`3oool0oooo0780
oooo00<000000?ooo`3oool0B03oool004T0oooo00@000000?ooo`3oool0oooo0`3EeMD20<c<c080
a<C40P2k^k/30;>c/`<0ZZZZ0`2RXZ8609VIVA00TI6A1P2IVIT30::RXP<0ZZZZ0`2c/k<20;^k^`<0
a<C40P3<c<`20=GEe@80gMgM00<0i^KV0>k^kP3^k^h00P3gmoM^0?ooo`030000003oool0oooo07l0
oooo00<000000?ooo`3oool0103EeMD20<c<c0<0a<C40`2k^k/30;>c/`@0ZZZZ5@2RXZ850:ZZZP<0
/k>c0`2k^k/30<C4a080c<c<0`3EeMD20=gMg@80i^KV0P3^k^h20?Ogmg80oooo00<000000?ooo`3o
ool0O`3oool010000000oooo0?ooo`3oool30=GEe@80c<c<0P34a<@20;^k^`<0/k>c0P2ZZZX40::R
XPH0VIVI2`2ATI4609VIV@@0XZ:R0P2ZZZX30;>c/`80^k^k0P34a<@20<c<c080eMGE0P3MgMd20>KV
iP80k^k^00<0moOg0?ooo`3oool0LP3oool00`000000oooo0?ooo`180?ooo`00B@3oool010000000
oooo0?ooo`3oool20=GEe@80c<c<0P34a<@20;^k^`<0/k>c0`2ZZZX30::RXPD0VIVI4P2ATI4509VI
V@<0XZ:R0`2ZZZX30;>c/`80^k^k0`34a<@20<c<c080eMGE0P3MgMd00`3Vi^H0k^k^0>k^kP020?Og
mfl0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`030=GEe@80c<c<0P34a<@30;^k
^`@0/k>c0`2ZZZX90::RXPH0VIVI202RXZ850:ZZZP<0/k>c0`2k^k/30<C4a080c<c<0P3EeMD20=gM
g@80i^KV0P3^k^h20?Ogmg<0oooo00<000000?ooo`3oool0O`3oool010000000oooo0?ooo`3oool2
0=GEe@80c<c<0P34a<@20;^k^`<0/k>c0`2ZZZX20::RXPH0VIVI3P2ATI4509VIV@@0XZ:R0P2ZZZX3
0;>c/`80^k^k0P34a<@20<c<c080eMGE0P3MgMd0103Vi^H0k^k^0>k^kP3gmoMe0?ooo`030000003o
ool0oooo04P0oooo00190?ooo`050000003oool0oooo0?ooo`3EeMD00`3<c<`20<C4a0030;^k^`2c
/k<0/k>c0080/k>c0`2ZZZX30::RXP@0VIVI4`2ATI4509VIV@<0XZ:R0`2ZZZX30;>c/`80^k^k0`34
a<@20<c<c080eMGE0P3MgMd00`3Vi^H0k^k^0>k^kP020?Ogmfl0oooo00<000000?ooo`3oool0O`3o
ool00`000000oooo0?ooo`020=GEe@80c<c<0`34a<@20;^k^`D0/k>c0`2ZZZX70::RXPT0VIVI1`2R
XZ850:ZZZP<0/k>c0`2k^k/30<C4a080c<c<0P3EeMD20=gMg@80i^KV0P3^k^h20?Ogmg<0oooo00<0
00000?ooo`3oool0O`3oool01@000000oooo0?ooo`3oool0eMGE00<0c<c<0P34a<@00`2k^k/0/k>c
0;>c/`020;>c/`<0ZZZZ0P2RXZ8509VIV@l0TI6A1@2IVIT40::RXP80ZZZZ0`2c/k<20;^k^`80a<C4
0P3<c<`20=GEe@80gMgM00@0i^KV0>k^kP3^k^h0moOgM@3oool00`000000oooo0?ooo`180?ooo`00
B@3oool200000080oooo0`3<c<`20<C4a080^k^k0`2c/k<30:ZZZP<0XZ:R1@2IVITB096AT@D0VIVI
0`2RXZ840:ZZZP80/k>c0P2k^k/30<C4a080c<c<0P3EeMD20=gMg@80i^KV00<0k^k^0?Ogm`3gmoL0
K`3oool200000840oooo00<000000?ooo`3oool00`3<c<`30<C4a0030;^k^`2c/k<0/k>c00@0/k>c
0`2ZZZX60::RXP/0VIVI1`2RXZ850:ZZZP<0/k>c0`2k^k/30<C4a080c<c<0P3EeMD20=gMg@80i^KV
0P3^k^h20?Ogmg80oooo0P0000210?ooo`8000000P3oool30<c<c080a<C40P2k^k/30;>c/`<0ZZZZ
0P2RXZ8609VIV@l0TI6A1@2IVIT40::RXP80ZZZZ0P2c/k<30;^k^`80a<C40P3<c<`20=GEe@80gMgM
00@0i^KV0>k^kP3^k^h0moOgM03oool2000004X0oooo00190?ooo`040000003oool0oooo0?ooo`80
c<c<0P34a<@20;^k^`<0/k>c0`2ZZZX40::RXP@0VIVI4`2ATI4409VIV@@0XZ:R0`2ZZZX30;>c/`80
^k^k0`34a<@20<c<c080eMGE0P3MgMd00`3Vi^H0k^k^0>k^kP020?Ogmg00oooo00<000000?ooo`3o
ool0O`3oool00`000000oooo0?ooo`020<c<c0<0a<C40P2k^k/50;>c/`<0ZZZZ1P2RXZ8<09VIV@L0
XZ:R1@2ZZZX30;>c/`<0^k^k0P34a<@30<c<c080eMGE0P3MgMd20>KViP80k^k^00<0moOg0?ooo`3o
ool0LP3oool00`000000oooo0?ooo`1o0?ooo`040000003oool0oooo0?ooo`80c<c<0P34a<@20;^k
^`<0/k>c0`2ZZZX30::RXPD0VIVI402ATI4509VIV@@0XZ:R0P2ZZZX20;>c/`<0^k^k0P34a<@20<c<
c0050=GEe@3MgMd0gMgM0=gMg@3Vi^H00P3^k^h00`3gmoL0oooo0?ooo`1c0?ooo`030000003oool0
oooo04P0oooo00190?ooo`050000003oool0oooo0?ooo`3<c<`00`34a<@20;^k^`80/k>c102ZZZX3
0::RXPD0VIVI4P2ATI4409VIV@@0XZ:R102ZZZX20;>c/`80^k^k0`34a<@20<c<c080eMGE0P3MgMd2
0>KViP030>k^kP3gmoL0moOg0740oooo00<000000?ooo`3oool0O`3oool010000000oooo0?ooo`3<
c<`40<C4a080^k^k102c/k<30:ZZZPH0XZ:R3@2IVIT70::RXP@0ZZZZ0`2c/k<30;^k^`<0a<C40P3<
c<`20=GEe@80gMgM0P3Vi^H20>k^kP80moOgM03oool00`000000oooo0?ooo`1o0?ooo`050000003o
ool0oooo0?ooo`3<c<`00`34a<@20;^k^`80/k>c0`2ZZZX30::RXPD0VIVI4@2ATI4509VIV@<0XZ:R
0`2ZZZX20;>c/`80^k^k0P34a<@20<c<c080eMGE0P3MgMd00`3Vi^H0k^k^0>k^kP020?OgmgD0oooo
00<000000?ooo`3oool0B03oool004T0oooo00@000000?ooo`3oool0oooo0`34a<@20;^k^`80/k>c
102ZZZX30::RXPD0VIVI4`2ATI4409VIV@@0XZ:R0`2ZZZX30;>c/`80^k^k0P34a<@30<c<c080eMGE
00<0gMgM0>KViP3Vi^H00P3^k^h20?Ogmg40oooo00<000000?ooo`3oool0O`3oool00`000000oooo
0?ooo`040<C4a080^k^k102c/k<30:ZZZPH0XZ:R3P2IVIT70::RXP@0ZZZZ0`2c/k<30;^k^`80a<C4
0`3<c<`20=GEe@80gMgM0P3Vi^H20>k^kP80moOgM03oool00`000000oooo0?ooo`1o0?ooo`040000
003oool0oooo0?ooo`<0a<C40P2k^k/20;>c/`<0ZZZZ102RXZ8409VIVA80TI6A1@2IVIT30::RXP<0
ZZZZ0P2c/k<20;^k^`80a<C40P3<c<`01@3EeMD0gMgM0=gMg@3MgMd0i^KV0080k^k^0P3gmoMe0?oo
o`030000003oool0oooo04P0oooo00190?ooo`040000003oool0oooo0?ooo`80a<C40`2k^k/20;>c
/`<0ZZZZ102RXZ8509VIVA80TI6A1@2IVIT30::RXP<0ZZZZ0`2c/k<20;^k^`80a<C40`3<c<`20=GE
e@030=gMg@3Vi^H0i^KV0080k^k^0P3gmoMb0?ooo`030000003oool0oooo07l0oooo00<000000?oo
o`3oool00`34a<@30;^k^`<0/k>c0`2ZZZX60::RXPl0VIVI1`2RXZ840:ZZZP<0/k>c0`2k^k/20<C4
a0<0c<c<0P3EeMD20=gMg@80i^KV0P3^k^h00`3gmoL0oooo0?ooo`1c0?ooo`030000003oool0oooo
07l0oooo00@000000?ooo`3oool0oooo0P34a<@30;^k^`80/k>c0P2ZZZX40::RXP@0VIVI4`2ATI45
09VIV@<0XZ:R0`2ZZZX20;>c/`80^k^k0P34a<@20<c<c0050=GEe@3MgMd0gMgM0=gMg@3Vi^H00P3^
k^h00`3gmoL0oooo0?ooo`1d0?ooo`030000003oool0oooo04P0oooo00190?ooo`050000003oool0
oooo0?ooo`34a<@00`2k^k/20;>c/`<0ZZZZ102RXZ8509VIVA80TI6A1@2IVIT30::RXP<0ZZZZ0`2c
/k<20;^k^`80a<C40`3<c<`20=GEe@030=gMg@3Vi^H0i^KV0080k^k^0P3gmoMc0?ooo`030000003o
ool0oooo07l0oooo00<000000?ooo`3oool00P34a<@30;^k^`<0/k>c0`2ZZZX60::RXQ00VIVI1P2R
XZ840:ZZZP<0/k>c0`2k^k/20<C4a0<0c<c<0P3EeMD20=gMg@80i^KV0P3^k^h20?OgmgD0oooo00<0
00000?ooo`3oool0O`3oool01@000000oooo0?ooo`3oool0a<C400<0^k^k0P2c/k<20:ZZZP@0XZ:R
102IVITC096AT@D0VIVI0`2RXZ830:ZZZP80/k>c0P2k^k/20<C4a080c<c<0P3EeMD20=gMg@040>KV
iP3^k^h0k^k^0?OgmgL0oooo00<000000?ooo`3oool0B03oool004T0oooo0P0000020?ooo`@0^k^k
0P2c/k<30:ZZZP@0XZ:R1P2IVIT?096AT@H0VIVI0`2RXZ840:ZZZP80/k>c0`2k^k/20<C4a0<0c<c<
0P3EeMD00`3MgMd0i^KV0>KViP020>k^kP80moOgLP3oool200000840oooo00<000000?ooo`3oool0
1@2k^k/20;>c/`@0ZZZZ1P2RXZ8@09VIV@H0XZ:R102ZZZX30;>c/`<0^k^k0P34a<@30<c<c080eMGE
0P3MgMd20>KViP80k^k^0P3gmoMd0?ooo`800000P@3oool200000080oooo102k^k/20;>c/`80ZZZZ
102RXZ8409VIVA<0TI6A1@2IVIT20::RXP@0ZZZZ0P2c/k<20;^k^`80a<C40P3<c<`20=GEe@80gMgM
00@0i^KV0>k^kP3^k^h0moOgMP3oool2000004X0oooo00190?ooo`040000003oool0oooo0?ooo`<0
^k^k0`2c/k<30:ZZZP@0XZ:R1P2IVIT>096AT@H0VIVI0`2RXZ840:ZZZP80/k>c0`2k^k/20<C4a0<0
c<c<0P3EeMD00`3MgMd0i^KV0>KViP020>k^kP80moOgM03oool00`000000oooo0?ooo`1o0?ooo`03
0000003oool0oooo00@0^k^k0`2c/k<40:ZZZPH0XZ:R3`2IVIT60::RXP@0ZZZZ0`2c/k<30;^k^`<0
a<C40P3<c<`20=GEe@80gMgM0P3Vi^H20>k^kP80moOgMP3oool00`000000oooo0?ooo`1o0?ooo`04
0000003oool0oooo0?ooo`<0^k^k0`2c/k<20:ZZZP@0XZ:R102IVITB096AT@D0VIVI0`2RXZ830:ZZ
ZP80/k>c0P2k^k/20<C4a080c<c<0P3EeMD20=gMg@030>KViP3^k^h0k^k^0080moOgM`3oool00`00
0000oooo0?ooo`180?ooo`00B@3oool010000000oooo0?ooo`3oool30;^k^`<0/k>c0P2ZZZX50::R
XPL0VIVI2`2ATI4709VIV@<0XZ:R102ZZZX20;>c/`@0^k^k00@0a<C40<c<c03<c<`0c<c<0P3EeMD2
0=gMg@030>KViP3^k^h0k^k^0080moOgM@3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0
oooo00<0^k^k0`2c/k<50:ZZZPH0XZ:R3P2IVIT70::RXP<0ZZZZ102c/k<20;^k^`<0a<C40P3<c<`3
0=GEe@80gMgM0P3Vi^H20>k^kP80moOgMP3oool00`000000oooo0?ooo`1o0?ooo`040000003oool0
oooo0?ooo`<0^k^k0`2c/k<20:ZZZP<0XZ:R1@2IVITA096AT@D0VIVI0`2RXZ830:ZZZP<0/k>c0P2k
^k/20<C4a080c<c<0P3EeMD00`3MgMd0i^KV0>KViP020>k^kP030?Ogm`3oool0oooo07H0oooo00<0
00000?ooo`3oool0B03oool00480oooo100000030?ooo`040000003oool0oooo0?ooo`80^k^k102c
/k<20:ZZZP@0XZ:R202IVIT:096AT@L0VIVI0`2RXZ840:ZZZP80/k>c102k^k/20<C4a080c<c<0P3E
eMD20=gMg@80i^KV0P3^k^h00`3gmoL0oooo0?ooo`1d0?ooo`030000003oool0oooo07L0oooo1000
00040?ooo`030000003oool0oooo00<0^k^k0`2c/k<40:ZZZPL0XZ:R3@2IVIT70::RXP@0ZZZZ0`2c
/k<30;^k^`<0a<C40P3<c<`20=GEe@80gMgM0P3Vi^H20>k^kP80moOgM`3oool00`000000oooo0?oo
o`1h0?ooo`@000000`3oool010000000oooo0?ooo`3oool20;^k^`<0/k>c0P2ZZZX40::RXPD0VIVI
402ATI4609VIV@<0XZ:R0`2ZZZX20;>c/`80^k^k0P34a<@20<c<c080eMGE0P3MgMd00`3Vi^H0k^k^
0>k^kP020?OgmgP0oooo00<000000?ooo`3oool0B03oool00480oooo00<000000?ooo`3oool0103o
ool010000000oooo0?ooo`3oool20;^k^`@0/k>c0P2ZZZX40::RXPT0VIVI1`2ATI4709VIV@@0XZ:R
102ZZZX20;>c/`@0^k^k0P34a<@20<c<c080eMGE0P3MgMd20>KViP80k^k^00<0moOg0?ooo`3oool0
M@3oool00`000000oooo0?ooo`1g0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0
0P2k^k/30;>c/`D0ZZZZ1`2RXZ8<09VIV@L0XZ:R102ZZZX30;>c/`<0^k^k0`34a<@20<c<c0<0eMGE
0P3MgMd0103Vi^H0k^k^0>k^kP3^k^h20?OgmgL0oooo00<000000?ooo`3oool0N03oool00`000000
oooo0?ooo`040?ooo`040000003oool0oooo0?ooo`80^k^k0`2c/k<20:ZZZP<0XZ:R1P2IVIT?096A
T@H0VIVI0`2RXZ830:ZZZP<0/k>c0P2k^k/20<C4a080c<c<0P3EeMD00`3MgMd0i^KV0>KViP020>k^
kP030?Ogm`3oool0oooo07L0oooo00<000000?ooo`3oool0B03oool004<0oooo00<000000?ooo`3o
ool00`3oool200000080oooo00<0^k^k0;>c/`2c/k<00`2c/k<00`2ZZZX0XZ:R0::RXP030::RXQH0
VIVI102RXZ840:ZZZP80/k>c102k^k/20<C4a080c<c<0P3EeMD20=gMg@80i^KV0P3^k^h00`3gmoL0
oooo0?ooo`1e0?ooo`800000NP3oool00`000000oooo0?ooo`040?ooo`80000000<0oooo0;^k^`2c
/k<00`2c/k<50:ZZZPL0XZ:R2`2IVIT70::RXP@0ZZZZ0`2c/k<30;^k^`<0a<C40P3<c<`30=GEe@80
gMgM0P3Vi^H20>k^kP80moOgM`3oool2000007/0oooo00<000000?ooo`3oool00`3oool200000080
oooo00<0^k^k0;>c/`2c/k<00P2c/k<20:ZZZP<0XZ:R1P2IVIT>096AT@H0VIVI102RXZ820:ZZZP<0
/k>c0P2k^k/20<C4a080c<c<0P3EeMD20=gMg@030>KViP3^k^h0k^k^0080moOgM`3oool3000004X0
oooo00140?ooo`030000003oool0oooo0080oooo00@000000?ooo`3oool0oooo1@2c/k<20:ZZZP@0
XZ:R5@2IVIT50::RXP@0ZZZZ0P2c/k<30;^k^`<0a<C40P3<c<`20=GEe@80gMgM0P3Vi^H20>k^kP03
0?Ogm`3oool0oooo07L0oooo00<000000?ooo`3oool0N@3oool00`000000oooo0?ooo`030?ooo`03
0000003oool0oooo00@0/k>c1@2ZZZX70::RXPX0VIVI202RXZ840:ZZZP<0/k>c0`2k^k/30<C4a080
c<c<0`3EeMD20=gMg@80i^KV0P3^k^h20?OgmgT0oooo00<000000?ooo`3oool0NP3oool00`000000
oooo0?ooo`020?ooo`040000003oool0oooo0?ooo`@0/k>c0P2ZZZX30::RXPL0VIVI3@2ATI4609VI
V@@0XZ:R0`2ZZZX20;>c/`80^k^k0`34a<@00`3<c<`0eMGE0=GEe@020=gMg@80i^KV00<0k^k^0?Og
m`3gmoL0NP3oool00`000000oooo0?ooo`180?ooo`00A@3oool01@000000oooo0?ooo`3oool00000
00<0oooo1@2c/k<20:ZZZPD0XZ:R4`2IVIT40::RXPD0ZZZZ0P2c/k<30;^k^`<0a<C40P3<c<`20=GE
e@80gMgM0P3Vi^H20>k^kP80moOgN@3oool00`000000oooo0?ooo`1j0?ooo`030000003oool0oooo
0080oooo00<000000?ooo`3oool01@2c/k<50:ZZZPT0XZ:R1@2IVIT90::RXP@0ZZZZ0`2c/k<40;^k
^`<0a<C40P3<c<`20=GEe@<0gMgM0P3Vi^H0103^k^h0moOg0?Ogm`3gmoMi0?ooo`030000003oool0
oooo07/0oooo00D000000?ooo`3oool0oooo000000030?ooo`@0/k>c0`2ZZZX30::RXPP0VIVI2P2A
TI4609VIV@@0XZ:R0`2ZZZX20;>c/`<0^k^k0`34a<@00`3<c<`0eMGE0=GEe@020=gMg@80i^KV00<0
k^k^0?Ogm`3gmoL0NP3oool00`000000oooo0?ooo`180?ooo`00@P3oool010000000oooo0?ooo`00
00030?ooo`040000003oool0oooo0?ooo`D0/k>c0P2ZZZX60::RXQ40VIVI102RXZ840:ZZZP<0/k>c
0`2k^k/30<C4a080c<c<0P3EeMD20=gMg@80i^KV0P3^k^h20?OgmgX0oooo00<000000?ooo`3oool0
M`3oool010000000oooo0?ooo`0000040?ooo`030000003oool0oooo00D0/k>c1P2ZZZXE0::RXP@0
ZZZZ0`2c/k<40;^k^`<0a<C40P3<c<`20=GEe@<0gMgM0P3Vi^H20>k^kP80moOgNP3oool00`000000
oooo0?ooo`1h0?ooo`040000003oool0oooo000000<0oooo00@000000?ooo`3oool0oooo102c/k<3
0:ZZZP@0XZ:R2@2IVIT5096AT@P0VIVI102RXZ830:ZZZP80/k>c0`2k^k/30<C4a0030<c<c03EeMD0
eMGE0080gMgM0P3Vi^H00`3^k^h0moOg0?Ogm`1k0?ooo`030000003oool0oooo04P0oooo00130?oo
o`800000103oool010000000oooo0?ooo`3oool50;>c/`80ZZZZ1`2RXZ8>09VIV@D0XZ:R102ZZZX3
0;>c/`80^k^k0`34a<@30<c<c080eMGE0P3MgMd20>KViP80k^k^0P3gmoMk0?ooo`030000003oool0
oooo07P0oooo0P0000050?ooo`030000003oool0oooo00D0/k>c1`2ZZZXC0::RXP@0ZZZZ0`2c/k<4
0;^k^`<0a<C40P3<c<`20=GEe@<0gMgM0P3Vi^H20>k^kP80moOgN`3oool00`000000oooo0?ooo`1i
0?ooo`800000103oool010000000oooo0?ooo`3oool40;>c/`<0ZZZZ1@2RXZ8D09VIV@@0XZ:R0`2Z
ZZX20;>c/`<0^k^k0`34a<@20<c<c0030=GEe@3MgMd0gMgM0080i^KV0P3^k^h00`3gmoL0oooo0?oo
o`1j0?ooo`030000003oool0oooo04P0oooo00190?ooo`040000003oool0oooo0?ooo`D0/k>c0`2Z
ZZXG0::RXP@0ZZZZ0`2c/k<30;^k^`<0a<C40`3<c<`20=GEe@80gMgM0P3Vi^H20>k^kP80moOgO03o
ool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo00D0/k>c202ZZZX@0::RXPD0ZZZZ0`2c
/k<40;^k^`<0a<C40P3<c<`20=GEe@<0gMgM0P3Vi^H20>k^kP80moOgO03oool00`000000oooo0?oo
o`1o0?ooo`040000003oool0oooo0?ooo`@0/k>c0`2ZZZX60::RXQ80VIVI102RXZ830:ZZZP80/k>c
0`2k^k/30<C4a080c<c<00@0eMGE0=gMg@3MgMd0gMgM0P3Vi^H00`3^k^h0moOg0?ooo`1l0?ooo`03
0000003oool0oooo04P0oooo00190?ooo`8000000P3oool50;>c/`@0ZZZZ5@2RXZ840:ZZZP<0/k>c
0`2k^k/20<C4a0@0c<c<0P3EeMD20=gMg@80i^KV0P3^k^h20?Ogmg`0oooo0P0000210?ooo`030000
003oool0oooo00D0/k>c2@2ZZZX<0::RXPH0ZZZZ102c/k<40;^k^`<0a<C40P3<c<`20=GEe@<0gMgM
0P3Vi^H20>k^kP80moOgO03oool200000840oooo0P0000020?ooo`@0/k>c0`2ZZZX70::RXQ00VIVI
102RXZ830:ZZZP80/k>c0`2k^k/30<C4a080c<c<0P3EeMD20=gMg@80i^KV0P3^k^h00`3gmoL0oooo
0?ooo`1j0?ooo`800000BP3oool004T0oooo00@000000?ooo`3oool0oooo1@2c/k<50:ZZZQ80XZ:R
102ZZZX30;>c/`@0^k^k0P34a<@40<c<c080eMGE0P3MgMd20>KViP80k^k^0P3gmoMn0?ooo`030000
003oool0oooo07l0oooo00<000000?ooo`3oool01@2c/k<:0:ZZZPL0XZ:R2@2ZZZX40;>c/`@0^k^k
0`34a<@20<c<c080eMGE0`3MgMd20>KViP80k^k^0P3gmoMn0?ooo`030000003oool0oooo07l0oooo
00@000000?ooo`3oool0oooo102c/k<30:ZZZPL0XZ:R3P2IVIT40::RXP<0ZZZZ0`2c/k<30;^k^`<0
a<C40P3<c<`20=GEe@80gMgM0P3Vi^H20>k^kP030?Ogm`3oool0oooo07`0oooo00<000000?ooo`3o
ool0B03oool004T0oooo00@000000?ooo`3oool0oooo102c/k<60:ZZZPd0XZ:R1`2ZZZX40;>c/`<0
^k^k0`34a<@30<c<c080eMGE0P3MgMd30>KViP030>k^kP3gmoL0moOg0800oooo00<000000?ooo`3o
ool0O`3oool00`000000oooo0?ooo`050;>c/aP0ZZZZ102c/k<40;^k^`<0a<C40`3<c<`20=GEe@<0
gMgM0P3Vi^H20>k^kP80moOgO`3oool00`000000oooo0?ooo`1o0?ooo`040000003oool0oooo0?oo
o`<0/k>c102ZZZX90::RXPH0VIVI202RXZ840:ZZZP<0/k>c0`2k^k/30<C4a080c<c<0P3EeMD20=gM
g@80i^KV0P3^k^h00`3gmoL0oooo0?ooo`1m0?ooo`030000003oool0oooo04P0oooo00190?ooo`04
0000003oool0oooo0?ooo`D0/k>c2@2ZZZX70::RXPL0ZZZZ102c/k<30;^k^`@0a<C40P3<c<`30=GE
e@80gMgM0P3Vi^H30>k^kP030?Ogm`3oool0oooo07l0oooo00<000000?ooo`3oool0O`3oool00`00
0000oooo0?ooo`060;>c/a@0ZZZZ1P2c/k<40;^k^`<0a<C40`3<c<`20=GEe@<0gMgM0P3Vi^H20>k^
kP80moOgP03oool00`000000oooo0?ooo`1o0?ooo`040000003oool0oooo0?ooo`@0/k>c1@2ZZZXC
0::RXPD0ZZZZ0`2c/k<30;^k^`80a<C40`3<c<`20=GEe@80gMgM0P3Vi^H20>k^kP030?Ogm`3oool0
oooo07h0oooo00<000000?ooo`3oool0B03oool004T0oooo00@000000?ooo`3oool0oooo1P2c/k<C
0:ZZZPD0/k>c102k^k/30<C4a0<0c<c<0P3EeMD30=gMg@80i^KV0`3^k^h00`3gmoL0oooo0?ooo`20
0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool01`2c/k<A0:ZZZPL0/k>c102k^k/3
0<C4a0<0c<c<0P3EeMD30=gMg@80i^KV0P3^k^h20?Ogmh40oooo00<000000?ooo`3oool0O`3oool0
10000000oooo0?ooo`3oool50;>c/`H0ZZZZ3`2RXZ850:ZZZP@0/k>c0`2k^k/20<C4a0<0c<c<0P3E
eMD20=gMg@80i^KV0P3^k^h00`3gmoL0oooo0?ooo`1o0?ooo`030000003oool0oooo04P0oooo0019
0?ooo`040000003oool0oooo0?ooo`80^k^k1@2c/k<>0:ZZZPL0/k>c102k^k/30<C4a0<0c<c<0`3E
eMD30=gMg@030>KViP3^k^h0k^k^0080k^k^00<0moOg0?ooo`3oool0P@3oool00`000000oooo0?oo
o`1o0?ooo`030000003oool0oooo0080^k^k202c/k<<0:ZZZPL0/k>c102k^k/30<C4a0<0c<c<0`3E
eMD30=gMg@80i^KV0P3^k^h20?Ogmh80oooo00<000000?ooo`3oool0O`3oool01@000000oooo0?oo
o`3oool0^k^k00D0/k>c1`2ZZZX;0::RXPH0ZZZZ102c/k<30;^k^`80a<C40`3<c<`20=GEe@80gMgM
0P3Vi^H20>k^kP030?Ogm`3oool0oooo0800oooo00<000000?ooo`3oool0B03oool004T0oooo0P00
00020?ooo`<0^k^k202c/k<70:ZZZPP0/k>c102k^k/40<C4a0<0c<c<0`3EeMD20=gMg@80i^KV0`3^
k^h20?Ogmh<0oooo0P0000210?ooo`030000003oool0oooo00@0^k^k2@2c/k<60:ZZZPP0/k>c102k
^k/40<C4a0<0c<c<0`3EeMD20=gMg@<0i^KV0P3^k^h20?Ogmh80oooo0P0000210?ooo`8000000P3o
ool20;^k^`D0/k>c1`2ZZZX70::RXPL0ZZZZ102c/k<30;^k^`<0a<C40`3<c<`20=GEe@80gMgM0P3V
i^H20>k^kP030?Ogm`3oool0oooo0800oooo0P00001:0?ooo`00B@3oool010000000oooo0?ooo`3o
ool50;^k^a<0/k>c102k^k/40<C4a0<0c<c<0`3EeMD30=gMg@030>KViP3^k^h0k^k^0080k^k^00<0
moOg0?ooo`3oool0Q03oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo00H0^k^k4`2c
/k<40;^k^`@0a<C40`3<c<`30=GEe@<0gMgM0`3Vi^H20>k^kP80moOgQ03oool00`000000oooo0?oo
o`1o0?ooo`040000003oool0oooo0?ooo`<0^k^k102c/k<B0:ZZZPD0/k>c0`2k^k/40<C4a080c<c<
0`3EeMD20=gMg@80i^KV0P3^k^h00`3gmoL0oooo0?ooo`220?ooo`030000003oool0oooo04P0oooo
00190?ooo`040000003oool0oooo0?ooo`H0^k^k3`2c/k<50;^k^`@0a<C40`3<c<`40=GEe@80gMgM
0P3Vi^H30>k^kP80moOgQ`3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo00L0^k^k
3`2c/k<40;^k^`D0a<C40`3<c<`40=GEe@<0gMgM0P3Vi^H30>k^kP80moOgQ@3oool00`000000oooo
0?ooo`1o0?ooo`040000003oool0oooo0?ooo`@0^k^k1`2c/k<:0:ZZZPL0/k>c0`2k^k/40<C4a0<0
c<c<0`3EeMD0103MgMd0i^KV0>KViP3Vi^H20>k^kP80moOgQ03oool00`000000oooo0?ooo`180?oo
o`00B@3oool010000000oooo0?ooo`3oool70;^k^`L0/k>c2@2k^k/50<C4a0<0c<c<103EeMD20=gM
g@<0i^KV0P3^k^h20?OgmhT0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`0G0;^k
^`H0a<C40`3<c<`40=GEe@<0gMgM0P3Vi^H30>k^kP80moOgQ`3oool00`000000oooo0?ooo`1o0?oo
o`040000003oool0oooo0?ooo`D0^k^k4`2c/k<50;^k^`@0a<C40`3<c<`30=GEe@80gMgM0P3Vi^H3
0>k^kP80moOgQ@3oool00`000000oooo0?ooo`180?ooo`00B@3oool010000000oooo0?ooo`3ooolE
0;^k^`@0a<C40`3<c<`40=GEe@<0gMgM103Vi^H20>k^kP030?Ogm`3oool0oooo08T0oooo00<00000
0?ooo`3oool0O`3oool00`000000oooo0?ooo`0F0;^k^`@0a<C41@3<c<`40=GEe@<0gMgM0P3Vi^H3
0>k^kP80moOgR03oool00`000000oooo0?ooo`1o0?ooo`040000003oool0oooo0?ooo`L0^k^k3P2c
/k<70;^k^`@0a<C40`3<c<`30=GEe@80gMgM0P3Vi^H30>k^kP80moOgQP3oool00`000000oooo0?oo
o`180?ooo`00B@3oool200000080oooo1034a<@:0;^k^`L0a<C41@3<c<`40=GEe@@0gMgM0`3Vi^H2
0>k^kP80moOgR`3oool200000840oooo00<000000?ooo`3oool01034a<@;0;^k^`T0a<C41@3<c<`4
0=GEe@<0gMgM0`3Vi^H30>k^kP030?Ogm`3oool0oooo08L0oooo0P0000210?ooo`8000000P3oool3
0<C4a1H0^k^k1@34a<@30<c<c0@0eMGE00@0gMgM0>KViP3Vi^H0i^KV0`3^k^h00`3gmoL0oooo0?oo
o`250?ooo`800000BP3oool004T0oooo00@000000?ooo`3oool0oooo4P34a<@60<c<c0@0eMGE103M
gMd30>KViP80k^k^0P3gmoN>0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool05P34
a<@50<c<c0@0eMGE0`3MgMd40>KViP80k^k^0P3gmoN;0?ooo`030000003oool0oooo07l0oooo00@0
00000?ooo`3oool0oooo1@34a<@@0;^k^`L0a<C40`3<c<`40=GEe@80gMgM0`3Vi^H20>k^kP80moOg
R@3oool00`000000oooo0?ooo`180?ooo`00B@3oool010000000oooo0?ooo`3oool>0<C4a0L0c<c<
1@3EeMD40=gMg@<0i^KV0P3^k^h20?Ogmi00oooo00<000000?ooo`3oool0O`3oool00`000000oooo
0?ooo`0?0<C4a0X0c<c<103EeMD30=gMg@@0i^KV0P3^k^h30?Ogmh`0oooo00<000000?ooo`3oool0
O`3oool010000000oooo0?ooo`3oool70<C4a0L0^k^k2`34a<@30<c<c0D0eMGE0P3MgMd30>KViP<0
k^k^00<0moOg0?ooo`3oool0R@3oool00`000000oooo0?ooo`180?ooo`00B@3oool010000000oooo
0?ooo`3oool70<C4a0/0c<c<1P3EeMD40=gMg@<0i^KV0P3^k^h20?Ogmi80oooo00<000000?ooo`3o
ool0O`3oool00`000000oooo0?ooo`070<C4a0l0c<c<103EeMD30=gMg@D0i^KV0P3^k^h30?Ogmhh0
oooo00<000000?ooo`3oool0O`3oool010000000oooo0?ooo`3ooolE0<C4a0D0c<c<1@3EeMD20=gM
g@@0i^KV0P3^k^h20?Ogmh`0oooo00<000000?ooo`3oool0B03oool004T0oooo00@000000?ooo`3o
ool0oooo3P3<c<`70=GEe@@0gMgM0`3Vi^H30>k^kP<0moOgT`3oool00`000000oooo0?ooo`1o0?oo
o`030000003oool0oooo00l0c<c<1`3EeMD40=gMg@H0i^KV0P3^k^h40?Ogmhl0oooo00<000000?oo
o`3oool0O`3oool010000000oooo0?ooo`3oool70<c<c0L0a<C42P3<c<`40=GEe@<0gMgM103Vi^H2
0>k^kP<0moOgS@3oool00`000000oooo0?ooo`180?ooo`00B@3oool010000000oooo0?ooo`3oool7
0<c<c0T0eMGE1@3MgMd40>KViP@0k^k^0`3gmoNE0?ooo`030000003oool0oooo07l0oooo00<00000
0?ooo`3oool01`3<c<`;0=GEe@D0gMgM1P3Vi^H20>k^kPD0moOgT@3oool00`000000oooo0?ooo`1o
0?ooo`040000003oool0oooo0?oooaD0c<c<103EeMD40=gMg@<0i^KV0`3^k^h30?Ogmhl0oooo00<0
00000?ooo`3oool0B03oool004T0oooo0P0000020?ooo`h0eMGE103MgMd50>KViP<0k^k^103gmoNF
0?ooo`800000P@3oool00`000000oooo0?ooo`0?0=GEe@L0gMgM0`3Vi^H40>k^kP@0moOgT`3oool2
00000840oooo0P0000020?ooo`L0eMGE1`3<c<`70=GEe@D0gMgM103Vi^H30>k^kP@0moOgS`3oool2
000004X0oooo00190?ooo`040000003oool0oooo0?ooo`L0eMGE1`3MgMd70>KViP<0k^k^103gmoNI
0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool01`3EeMD<0=gMg@<0i^KV1@3^k^h4
0?OgmiH0oooo00<000000?ooo`3oool0O`3oool010000000oooo0?ooo`3oool>0=GEe@X0gMgM103V
i^H30>k^kP@0moOgTP3oool00`000000oooo0?ooo`180?ooo`00B@3oool010000000oooo0?ooo`3o
ool70=gMg@/0i^KV0`3^k^h40?Ogmi`0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?oo
o`0?0=gMg@@0i^KV1P3^k^h40?OgmiP0oooo00<000000?ooo`3oool0O`3oool010000000oooo0?oo
o`3ooolE0=gMg@@0i^KV0`3^k^h50?Ogmi@0oooo00<000000?ooo`3oool0B03oool004T0oooo00@0
00000?ooo`3oool0oooo3P3Vi^H40>k^kP<0moOgX03oool00`000000oooo0?ooo`1o0?ooo`030000
003oool0oooo00L0gMgM203Vi^H70>k^kP@0moOgV`3oool00`000000oooo0?ooo`1o0?ooo`040000
003oool0oooo0?ooo`h0gMgM1`3Vi^H50>k^kPD0moOgUP3oool00`000000oooo0?ooo`180?ooo`00
=P3oool4000000<0oooo00<000000?ooo`3oool00P3oool3000000@0oooo00@000000?ooo`3oool0
oooo1`3Vi^H70>k^kPD0moOgXP3oool00`000000oooo0?ooo`1[0?ooo`@000000`3oool00`000000
oooo0?ooo`020?ooo`<000001@3oool00`000000oooo0?ooo`070>KViP`0k^k^0`3gmoNO0?ooo`03
0000003oool0oooo06`0oooo100000030?ooo`030000003oool0oooo0080oooo0`0000040?ooo`04
0000003oool0oooo0?oooa80i^KV1P3^k^h40?OgmiT0oooo00<000000?ooo`3oool0B03oool003H0
oooo00<000000?ooo`3oool0303oool01@000000oooo0?ooo`3oool0000000<0oooo2`3^k^h60?Og
mj@0oooo00<000000?ooo`3oool0J`3oool00`000000oooo0?ooo`0<0?ooo`030000003oool0oooo
0080oooo00<000000?ooo`3oool03`3^k^h40?Ogmj80oooo00<000000?ooo`3oool0K03oool00`00
0000oooo0?ooo`0<0?ooo`050000003oool0oooo0?ooo`0000000`3oool>0>KViPL0k^k^103gmoNL
0?ooo`030000003oool0oooo04P0oooo000g0?ooo`030000003oool0oooo00/0oooo00@000000?oo
o`3oool0oooo0P0000020?ooo`L0k^k^1`3gmoNV0?ooo`800000KP3oool00`000000oooo0?ooo`0;
0?ooo`030000003oool0oooo0080oooo0P0000000`3oool0k^k^0>k^kP050>k^kPP0moOgY@3oool2
000006l0oooo00<000000?ooo`3oool02`3oool010000000oooo0?ooo`3oool200000080oooo3P3^
k^h70?Ogmih0oooo0`00001:0?ooo`00>03oool00`000000oooo0?ooo`070?ooo`<00000103oool0
10000000oooo0?ooo`3oool70?Ogmjh0oooo00<000000?ooo`3oool0K@3oool00`000000oooo0?oo
o`070?ooo`<000001@3oool00`000000oooo0?ooo`070?Ogmjh0oooo00<000000?ooo`3oool0KP3o
ool00`000000oooo0?ooo`070?ooo`<00000103oool010000000oooo0?ooo`3oool>0?OgmjL0oooo
00<000000?ooo`3oool0B03oool003T0oooo00<000000?ooo`3oool01P3oool00`000000oooo0?oo
o`040?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0KP3oool00`000000oooo0?oo
o`060?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool0]@3oool00`000000oooo0?oo
o`1_0?ooo`030000003oool0oooo00H0oooo00<000000?ooo`3oool0103oool010000000oooo0?oo
o`3oool70?Ogmjh0oooo00<000000?ooo`3oool0B03oool003H0oooo00@000000?ooo`3oool00000
203oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0
J`3oool010000000oooo0?ooo`0000080?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3o
ool0]@3oool00`000000oooo0?ooo`1/0?ooo`040000003oool0oooo000000P0oooo00<000000?oo
o`3oool0103oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo000g0?ooo`80
00002@3oool4000000<0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`1/0?ooo`80
00002@3oool4000000@0oooo00<000000?ooo`3oool0]@3oool00`000000oooo0?ooo`1]0?ooo`80
00002@3oool4000000<0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`180?ooo`00
B@3oool200000;H0oooo0P0000210?ooo`030000003oool0oooo0;@0oooo0P0000210?ooo`800000
]P3oool2000004X0oooo00190?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0O`3o
ool00`000000oooo0?ooo`2e0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]P3o
ool00`000000oooo0?ooo`180?ooo`00B@3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0
oooo07l0oooo00<000000?ooo`3oool0]@3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0
oooo0;H0oooo00<000000?ooo`3oool0B03oool004T0oooo00<000000?ooo`3oool0]P3oool00`00
0000oooo0?ooo`1o0?ooo`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0O`3oool00`00
0000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo00190?ooo`030000003oool0oooo0;H0
oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2e0?ooo`030000003oool0oooo07l0
oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`180?ooo`00B@3oool00`000000oooo
0?ooo`2f0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]@3oool00`000000oooo
0?ooo`1o0?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0B03oool004T0oooo0P00
002f0?ooo`800000P@3oool00`000000oooo0?ooo`2d0?ooo`800000P@3oool200000;H0oooo0P00
001:0?ooo`00B@3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo07l0oooo00<00000
0?ooo`3oool0]@3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;H0oooo00<00000
0?ooo`3oool0B03oool004T0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`1o0?oo
o`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2f0?oo
o`030000003oool0oooo04P0oooo00190?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3o
ool0O`3oool00`000000oooo0?ooo`2e0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3o
ool0]P3oool00`000000oooo0?ooo`180?ooo`00B@3oool00`000000oooo0?ooo`2f0?ooo`030000
003oool0oooo07l0oooo00<000000?ooo`3oool0]@3oool00`000000oooo0?ooo`1o0?ooo`030000
003oool0oooo0;H0oooo00<000000?ooo`3oool0B03oool004T0oooo00<000000?ooo`3oool0]P3o
ool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0O`3o
ool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo00190?ooo`800000]P3oool2
00000840oooo00<000000?ooo`3oool0]03oool200000840oooo0P00002f0?ooo`800000BP3oool0
04T0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo
0;D0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo
04P0oooo00190?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0O`3oool00`000000
oooo0?ooo`2e0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]P3oool00`000000
oooo0?ooo`180?ooo`00B@3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo07l0oooo
00<000000?ooo`3oool0]@3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;H0oooo
00<000000?ooo`3oool0B03oool004T0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?oo
o`1o0?ooo`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?oo
o`2f0?ooo`030000003oool0oooo04P0oooo00190?ooo`800000]P3oool200000840oooo00<00000
0?ooo`3oool0]03oool200000840oooo0P00002f0?ooo`800000BP3oool004T0oooo00<000000?oo
o`3oool0]P3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;D0oooo00<000000?oo
o`3oool0O`3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo00190?ooo`03
0000003oool0oooo0;H0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2e0?ooo`03
0000003oool0oooo07l0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`180?ooo`00
B@3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0
]@3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0
B03oool004<0oooo0P0000040?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0N03o
ool2000000D0oooo00<000000?ooo`3oool0]@3oool00`000000oooo0?ooo`1i0?ooo`800000103o
ool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo00120?ooo`040000003oool0
oooo000000<0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`1g0?ooo`040000003o
ool0oooo000000@0oooo00<000000?ooo`3oool0]@3oool00`000000oooo0?ooo`1h0?ooo`040000
003oool0oooo000000<0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`180?ooo`00
A@3oool010000000oooo0?ooo`3oool200000;H0oooo0P00001l0?ooo`030000003oool0oooo0080
oooo0P00002e0?ooo`800000O@3oool010000000oooo0?ooo`3oool200000;D0oooo0`00001:0?oo
o`00@`3oool2000000@0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`1h0?ooo`80
00001@3oool00`000000oooo0?ooo`2e0?ooo`030000003oool0oooo07T0oooo0P0000040?ooo`03
0000003oool0oooo0;H0oooo00<000000?ooo`3oool0B03oool004D0oooo00D000000?ooo`3oool0
oooo0000002h0?ooo`030000003oool0oooo07X0oooo00<000000?ooo`3oool00P3oool00`000000
oooo0?ooo`2e0?ooo`030000003oool0oooo07/0oooo00D000000?ooo`3oool0oooo0000002h0?oo
o`030000003oool0oooo04P0oooo00120?ooo`040000003oool0oooo000000<0oooo00<000000?oo
o`3oool0]P3oool00`000000oooo0?ooo`1g0?ooo`040000003oool0oooo000000@0oooo00<00000
0?ooo`3oool0]@3oool00`000000oooo0?ooo`1h0?ooo`040000003oool0oooo000000<0oooo00<0
00000?ooo`3oool0]P3oool00`000000oooo0?ooo`180?ooo`00@`3oool2000000@0oooo00<00000
0?ooo`3oool0]P3oool00`000000oooo0?ooo`1h0?ooo`8000001@3oool00`000000oooo0?ooo`2e
0?ooo`030000003oool0oooo07T0oooo0P0000040?ooo`030000003oool0oooo0;H0oooo00<00000
0?ooo`3oool0B03oool004T0oooo0P00002f0?ooo`800000P@3oool00`000000oooo0?ooo`2d0?oo
o`800000P@3oool200000;H0oooo0P00001:0?ooo`00B@3oool00`000000oooo0?ooo`2f0?ooo`03
0000003oool0oooo07l0oooo00<000000?ooo`3oool0]@3oool00`000000oooo0?ooo`1o0?ooo`03
0000003oool0oooo0;H0oooo00<000000?ooo`3oool0B03oool004T0oooo00<000000?ooo`3oool0
]P3oool00`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;D0oooo00<000000?ooo`3oool0
O`3oool00`000000oooo0?ooo`2f0?ooo`030000003oool0oooo04P0oooo00190?ooo`030000003o
ool0oooo0;H0oooo00<000000?ooo`3oool0O`3oool00`000000oooo0?ooo`2e0?ooo`030000003o
ool0oooo07l0oooo00<000000?ooo`3oool0]P3oool00`000000oooo0?ooo`180?ooo`00B@3oool0
0`000000oooo0?ooo`2f0?ooo`030000003oool0oooo07l0oooo00<000000?ooo`3oool0]@3oool0
0`000000oooo0?ooo`1o0?ooo`030000003oool0oooo0;H0oooo00<000000?ooo`3oool0B03oool0
04T0oooo00D000000?ooo`3oool0oooo0000000K0?ooo`030000003oool0oooo01T0oooo00<00000
0?ooo`3oool06P3oool00`000000oooo0?ooo`0I0?ooo`030000003oool0oooo01T0oooo00<00000
0?ooo`3oool06@3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo07l0oooo00@00000
0?ooo`3oool00000703oool00`000000oooo0?ooo`0I0?ooo`030000003oool0oooo01T0oooo00<0
00000?ooo`3oool06@3oool00`000000oooo0?ooo`0I0?ooo`030000003oool0oooo01X0oooo00<0
00000?ooo`3oool0203oool00`000000oooo0?ooo`1o0?ooo`050000003oool0oooo0?ooo`000000
6`3oool00`000000oooo0?ooo`0I0?ooo`030000003oool0oooo01T0oooo00<000000?ooo`3oool0
6P3oool00`000000oooo0?ooo`0I0?ooo`030000003oool0oooo01T0oooo00<000000?ooo`3oool0
2@3oool00`000000oooo0?ooo`180?ooo`00B@3ooonj00000840oooo^@0000210?oookX00000BP3o
ool00?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0
ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`009P3oool0
0`000000oooo0?ooo`0=0?ooo`800000o`3oool_0?ooo`@000001`3oool4000000<0oooo1000000:
0?ooo`030000003oool0oooo00H0oooo100000030?ooo`@000000`3oool2000000<0oooo1000000:
0?ooo`030000003oool0oooo00L0oooo100000070?ooo`@000000`3oool4000000<0oooo0P000003
0?ooo`@000005@3oool2000000<0oooo1000000;0?ooo`030000003oool0oooo00d0oooo0P000029
0?ooo`@000001`3oool4000000<0oooo1000000:0?ooo`030000003oool0oooo00H0oooo10000003
0?ooo`@000000`3oool2000000<0oooo1000000:0?ooo`030000003oool0oooo00L0oooo10000007
0?ooo`@000000`3oool4000000<0oooo0P0000030?ooo`@000005@3oool2000000<0oooo1000000;
0?ooo`030000003oool0oooo00d0oooo0P00001a0?ooo`00903oool2000000<0oooo100000080?oo
o`040000003oool0oooo00000?l0oooo;P3oool00`000000oooo0?ooo`090?ooo`040000003oool0
oooo00000080oooo00<000000?ooo`3oool02`3oool00`000000oooo0?ooo`070?ooo`040000003o
ool0oooo00000080oooo00<000000?ooo`3oool00`3oool010000000oooo0?ooo`0000040?ooo`03
0000003oool0oooo00T0oooo00<000000?ooo`3oool01`3oool00`000000oooo0?ooo`090?ooo`04
0000003oool0oooo00000080oooo00<000000?ooo`3oool00`3oool010000000oooo0?ooo`000002
0?ooo`030000003oool0oooo01D0oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?oo
o`0:0?ooo`8000000`3oool4000000P0oooo00@000000?ooo`3oool00000R03oool00`000000oooo
0?ooo`090?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool02`3oool00`000000
oooo0?ooo`070?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool00`3oool01000
0000oooo0?ooo`0000040?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool01`3oool0
0`000000oooo0?ooo`090?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool00`3o
ool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo01D0oooo00@000000?ooo`3oool0
00000P3oool00`000000oooo0?ooo`0:0?ooo`8000000`3oool4000000P0oooo00@000000?ooo`3o
ool00000L03oool002<0oooo00<000000?ooo`3oool03`3oool010000000oooo0?ooo`00003o0?oo
obl0oooo00<000000?ooo`3oool0203oool010000000oooo0?ooo`0000030?ooo`030000003oool0
oooo00P0oooo100000080?ooo`040000003oool0oooo000000<0oooo00<000000?ooo`3oool00P3o
ool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00L0oooo100000090?ooo`030000003o
ool0oooo00P0oooo00@000000?ooo`3oool000000`3oool00`000000oooo0?ooo`020?ooo`030000
003oool0oooo00@0oooo00<000000?ooo`3oool0203oool4000000P0oooo00<000000?ooo`3oool0
103oool00`000000oooo0?ooo`080?ooo`030000003oool0oooo00l0oooo00@000000?ooo`3oool0
0000R@3oool00`000000oooo0?ooo`080?ooo`040000003oool0oooo000000<0oooo00<000000?oo
o`3oool0203oool4000000P0oooo00@000000?ooo`3oool000000`3oool00`000000oooo0?ooo`02
0?ooo`030000003oool0oooo00D0oooo00<000000?ooo`3oool01`3oool4000000T0oooo00<00000
0?ooo`3oool0203oool010000000oooo0?ooo`0000030?ooo`030000003oool0oooo0080oooo00<0
00000?ooo`3oool0103oool00`000000oooo0?ooo`080?ooo`@00000203oool00`000000oooo0?oo
o`040?ooo`030000003oool0oooo00P0oooo00<000000?ooo`3oool03`3oool010000000oooo0?oo
o`00001`0?ooo`00903oool2000000<0oooo100000080?ooo`040000003oool0oooo00000?l0oooo
<03oool00`000000oooo0?ooo`070?ooo`040000003oool0oooo000000@0oooo00<000000?ooo`3o
ool02@3oool00`000000oooo0?ooo`070?ooo`040000003oool0oooo000000@0oooo00D000000?oo
o`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool02@3oool0
0`000000oooo0?ooo`090?ooo`030000003oool0oooo00L0oooo00@000000?ooo`3oool00000103o
ool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool00`000000oooo
0?ooo`0C0?ooo`040000003oool0oooo000000@0oooo00<000000?ooo`3oool0203oool2000000<0
oooo100000080?ooo`040000003oool0oooo000008X0oooo00<000000?ooo`3oool01`3oool01000
0000oooo0?ooo`0000040?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool01`3oool0
10000000oooo0?ooo`0000040?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo
0?ooo`020?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool02@3oool00`000000oooo
0?ooo`070?ooo`040000003oool0oooo000000@0oooo00D000000?ooo`3oool0oooo000000020?oo
o`030000003oool0oooo0080oooo00<000000?ooo`3oool04`3oool010000000oooo0?ooo`000004
0?ooo`030000003oool0oooo00P0oooo0P0000030?ooo`@00000203oool010000000oooo0?ooo`00
001`0?ooo`009P3oool00`000000oooo0?ooo`0<0?ooo`040000003oool0oooo00000?l0oooo<@3o
ool00`000000oooo0?ooo`060?ooo`<000001P3oool00`000000oooo0?ooo`0B0?ooo`<000001P3o
ool010000000oooo0?ooo`3oool2000000D0oooo00<000000?ooo`3oool05P3oool00`000000oooo
0?ooo`060?ooo`<000001P3oool010000000oooo0?ooo`3oool2000000H0oooo00<000000?ooo`3o
ool04`3oool2000000H0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0<0?ooo`04
0000003oool0oooo000008/0oooo00<000000?ooo`3oool01P3oool3000000H0oooo00<000000?oo
o`3oool04P3oool3000000H0oooo00@000000?ooo`3oool0oooo0P0000050?ooo`030000003oool0
oooo01H0oooo00<000000?ooo`3oool01P3oool3000000H0oooo00@000000?ooo`3oool0oooo0P00
00060?ooo`030000003oool0oooo01<0oooo0P0000060?ooo`030000003oool0oooo00T0oooo00<0
00000?ooo`3oool0303oool010000000oooo0?ooo`00001`0?ooo`00=@3oool010000000oooo0?oo
o`00003o0?ooobh0oooo00@000000?ooo`3oool00000203oool00`000000oooo0?ooo`030?ooo`04
0000003oool0oooo000001@0oooo00<000000?ooo`3oool00`3oool010000000oooo0?ooo`000008
0?ooo`<000005@3oool010000000oooo0?ooo`0000080?ooo`030000003oool0oooo00<0oooo00@0
00000?ooo`3oool00000203oool010000000oooo0?ooo`00000J0?ooo`040000003oool0oooo0000
01X0oooo00@000000?ooo`3oool00000R03oool010000000oooo0?ooo`0000080?ooo`030000003o
ool0oooo00<0oooo00@000000?ooo`3oool00000503oool00`000000oooo0?ooo`030?ooo`040000
003oool0oooo000000P0oooo0`00000E0?ooo`040000003oool0oooo000000P0oooo00<000000?oo
o`3oool00`3oool010000000oooo0?ooo`0000080?ooo`040000003oool0oooo000001X0oooo00@0
00000?ooo`3oool000006P3oool010000000oooo0?ooo`00001`0?ooo`00=P3oool200000?l0oooo
<03oool2000000P0oooo0P0000060?ooo`800000503oool2000000H0oooo0P00000;0?ooo`030000
003oool0oooo01@0oooo0P0000080?ooo`8000001P3oool2000000X0oooo0P00000L0?ooo`800000
703oool2000008X0oooo0P0000080?ooo`8000001P3oool2000001@0oooo0P0000060?ooo`800000
2`3oool00`000000oooo0?ooo`0D0?ooo`800000203oool2000000H0oooo0P00000:0?ooo`800000
703oool2000001`0oooo0P00001a0?ooo`00o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo
0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0ooooa@3oool00?l0oooo
o`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0ooooa@3oool0
0?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0oooo
a@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3oooll0?oo
o`030000003oool0oooo0?l0ooooo`3ooon60?ooo`00903oool2000000030?ooo`000000oooo00@0
00000`3oool2000000<0oooo1000000:0?ooo`030000003oool0oooo00P0oooo0P0000000`3oool0
00000?ooo`04000000<0oooo0P0000030?ooo`@000004`3oool4000000<0oooo1000000:0?ooo`03
0000003oool0oooo00L0oooo100000070?ooo`@000000`3oool4000000<0oooo0P0000030?ooo`@0
0000503oool4000000L0oooo100000030?ooo`@000002P3oool00`000000oooo0?ooo`070?ooo`@0
00001`3oool4000000<0oooo100000030?ooo`8000000`3oool4000001D0oooo0P0000030?ooo`@0
00001@3oool00`000000oooo0?ooo`0Z0?ooo`80000000<0oooo0000003oool0100000000`3oool0
000000000002000000<0oooo100000030?ooo`8000000`3oool4000001D0oooo0P0000000`3oool0
00000?ooo`04000000<0oooo0P0000030?ooo`@000002P3oool00`000000oooo0?ooo`080?ooo`80
000000<0oooo0000003oool0100000030?ooo`8000000`3oool4000001<0oooo100000030?ooo`@0
00004`3oool4000000<0oooo100000030?ooo`8000000`3oool4000000X0oooo00<000000?ooo`3o
ool01`3oool4000000L0oooo100000030?ooo`@000000`3oool2000000<0oooo100000170?ooo`80
000000<0oooo0000003oool0100000000`3oool0000000000002000000<0oooo100000030?ooo`80
00000`3oool4000001D0oooo0P0000000`3oool000000?ooo`04000000<0oooo0P0000030?ooo`@0
00002P3oool00`000000oooo0?ooo`080?ooo`80000000<0oooo0000003oool0100000030?ooo`80
00000`3oool4000001<0oooo100000030?ooo`@000004`3oool4000000<0oooo100000030?ooo`80
00000`3oool4000000X0oooo00<000000?ooo`3oool01`3oool4000000L0oooo100000030?ooo`@0
00000`3oool2000000<0oooo1000000^0?ooo`008`3oool010000000oooo0?ooo`0000020?ooo`03
0000003oool0oooo00<0oooo00@000000?ooo`3oool00000103oool00`000000oooo0?ooo`090?oo
o`030000003oool0oooo00L0oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`03
0?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool05@3oool010000000oooo0?oo
o`0000040?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool01`3oool00`000000oooo
0?ooo`090?ooo`040000003oool0oooo000000@0oooo00D000000?ooo`3oool0oooo000000020?oo
o`040000003oool0oooo000001L0oooo00<000000?ooo`3oool02@3oool010000000oooo0?ooo`00
00020?ooo`030000003oool0oooo00/0oooo00<000000?ooo`3oool01`3oool00`000000oooo0?oo
o`090?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool00`3oool010000000oooo
0?ooo`0000020?ooo`030000003oool0oooo01D0oooo00@000000?ooo`3oool000000P3oool00`00
0000oooo0?ooo`060?ooo`030000003oool0oooo02T0oooo00@000000?ooo`3oool000000P3oool0
0`000000oooo0?ooo`030?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool00`3o
ool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo01D0oooo00@000000?ooo`3oool0
00000P3oool00`000000oooo0?ooo`030?ooo`040000003oool0oooo000000@0oooo00<000000?oo
o`3oool02@3oool00`000000oooo0?ooo`070?ooo`040000003oool0oooo00000080oooo00<00000
0?ooo`3oool00`3oool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo01D0oooo00@0
00000?ooo`3oool00000103oool00`000000oooo0?ooo`0C0?ooo`040000003oool0oooo000000@0
oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool02@3oool00`000000oooo0?ooo`070?ooo`030000003oool0oooo00T0oooo00@000000?oo
o`3oool00000103oool01@000000oooo0?ooo`3oool000000080oooo00@000000?ooo`3oool00000
B@3oool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3o
ool000000P3oool00`000000oooo0?ooo`030?ooo`040000003oool0oooo00000080oooo00<00000
0?ooo`3oool05@3oool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo00<0oooo00@0
00000?ooo`3oool00000103oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo00L0oooo
00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`030?ooo`040000003oool0oooo0000
0080oooo00<000000?ooo`3oool05@3oool010000000oooo0?ooo`0000040?ooo`030000003oool0
oooo01<0oooo00@000000?ooo`3oool00000103oool01@000000oooo0?ooo`3oool000000080oooo
00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo00L0oooo
00<000000?ooo`3oool02@3oool010000000oooo0?ooo`0000040?ooo`050000003oool0oooo0?oo
o`0000000P3oool010000000oooo0?ooo`00000a0?ooo`00903oool3000000<0oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`050?ooo`030000003oool0oooo00L0oooo100000090?oo
o`<000000`3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00@0oooo00<000000?oo
o`3oool0203oool4000000P0oooo00@000000?ooo`3oool00000103oool00`000000oooo0?ooo`07
0?ooo`@000002@3oool00`000000oooo0?ooo`080?ooo`040000003oool0oooo000000@0oooo00D0
00000?ooo`3oool0oooo000000060?ooo`030000003oool0oooo00P0oooo100000090?ooo`030000
003oool0oooo00P0oooo00@000000?ooo`3oool000000`3oool00`000000oooo0?ooo`080?ooo`@0
00002@3oool00`000000oooo0?ooo`080?ooo`040000003oool0oooo000000<0oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo00P0oooo100000080?oo
o`030000003oool0oooo00@0oooo00<000000?ooo`3oool0103oool00`000000oooo0?ooo`0[0?oo
o`<000000`3oool00`000000oooo0?ooo`020?ooo`040000003oool0oooo000000<0oooo00<00000
0?ooo`3oool00P3oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo00P0oooo10000009
0?ooo`<000000`3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00D0oooo00<00000
0?ooo`3oool01`3oool4000000T0oooo0`0000030?ooo`030000003oool0oooo0080oooo00<00000
0?ooo`3oool0103oool00`000000oooo0?ooo`080?ooo`@00000203oool010000000oooo0?ooo`00
00040?ooo`030000003oool0oooo00L0oooo100000080?ooo`040000003oool0oooo000000@0oooo
00D000000?ooo`3oool0oooo000000070?ooo`030000003oool0oooo00L0oooo100000090?ooo`03
0000003oool0oooo00P0oooo00@000000?ooo`3oool00000103oool01@000000oooo0?ooo`3oool0
000000H0oooo00<000000?ooo`3oool0203oool4000003/0oooo0`0000030?ooo`030000003oool0
oooo0080oooo00@000000?ooo`3oool000000`3oool00`000000oooo0?ooo`020?ooo`030000003o
ool0oooo00@0oooo00<000000?ooo`3oool0203oool4000000T0oooo0`0000030?ooo`030000003o
ool0oooo0080oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`070?ooo`@000002@3o
ool3000000<0oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`040?ooo`030000003o
ool0oooo00P0oooo100000080?ooo`040000003oool0oooo000000@0oooo00<000000?ooo`3oool0
1`3oool4000000P0oooo00@000000?ooo`3oool00000103oool01@000000oooo0?ooo`3oool00000
00L0oooo00<000000?ooo`3oool01`3oool4000000T0oooo00<000000?ooo`3oool0203oool01000
0000oooo0?ooo`0000040?ooo`050000003oool0oooo0?ooo`0000001P3oool00`000000oooo0?oo
o`080?ooo`@000008P3oool002H0oooo00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3o
ool000000080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`090?ooo`030000003o
ool0oooo00X0oooo00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool000000080oooo
00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0C0?ooo`040000003oool0oooo000000@0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo00L0
oooo00@000000?ooo`3oool00000103oool01@000000oooo0?ooo`3oool000000080oooo00<00000
0?ooo`3oool00P3oool00`000000oooo0?ooo`0E0?ooo`030000003oool0oooo00L0oooo00@00000
0?ooo`3oool00000103oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo00T0oooo00<0
00000?ooo`3oool01`3oool010000000oooo0?ooo`0000040?ooo`050000003oool0oooo0?ooo`00
00000P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo01<0oooo00@000000?ooo`3o
ool00000103oool00`000000oooo0?ooo`030?ooo`030000003oool0oooo02d0oooo00<000000?oo
o`3oool00P3oool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool0
1@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?oo
o`0F0?ooo`030000003oool0oooo0080oooo00D000000?ooo`3oool0oooo000000020?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000
003oool0oooo0080oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080
oooo00<000000?ooo`3oool04`3oool010000000oooo0?ooo`0000040?ooo`030000003oool0oooo
01<0oooo00@000000?ooo`3oool00000103oool01@000000oooo0?ooo`3oool000000080oooo00<0
00000?ooo`3oool00P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo00T0oooo00<0
00000?ooo`3oool01`3oool010000000oooo0?ooo`0000040?ooo`050000003oool0oooo0?ooo`00
00000P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo04P0oooo00<000000?ooo`3o
ool00P3oool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool01@00
0000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0F
0?ooo`030000003oool0oooo0080oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003o
ool0oooo0080oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000003o
ool0oooo0080oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo
00<000000?ooo`3oool04`3oool010000000oooo0?ooo`0000040?ooo`030000003oool0oooo01<0
oooo00@000000?ooo`3oool00000103oool01@000000oooo0?ooo`3oool000000080oooo00<00000
0?ooo`3oool00P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo00T0oooo00<00000
0?ooo`3oool01`3oool010000000oooo0?ooo`0000040?ooo`050000003oool0oooo0?ooo`000000
0P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo02d0oooo000T0?ooo`8000001P3o
ool010000000oooo0?ooo`3oool2000000D0oooo00<000000?ooo`3oool0503oool2000000H0oooo
00@000000?ooo`3oool0oooo0P0000060?ooo`030000003oool0oooo0180oooo0`0000050?ooo`03
0000003oool0oooo01H0oooo00<000000?ooo`3oool01P3oool3000000D0oooo00<000000?ooo`3o
ool00P3oool2000000H0oooo00<000000?ooo`3oool05@3oool00`000000oooo0?ooo`060?ooo`<0
00001P3oool00`000000oooo0?ooo`0E0?ooo`030000003oool0oooo00H0oooo0`0000060?ooo`04
0000003oool0oooo0?ooo`8000001P3oool00`000000oooo0?ooo`0C0?ooo`8000001P3oool01@00
0000oooo0?ooo`3oool0000002h0oooo0P0000060?ooo`030000003oool0oooo00<000001P3oool0
10000000oooo0?ooo`3oool2000000H0oooo00<000000?ooo`3oool04`3oool2000000H0oooo00@0
00000?ooo`3oool0oooo0P0000050?ooo`030000003oool0oooo01@0oooo0P0000060?ooo`040000
003oool0oooo0?ooo`8000001P3oool00`000000oooo0?ooo`0B0?ooo`<000001@3oool00`000000
oooo0?ooo`0C0?ooo`<000001@3oool00`000000oooo0?ooo`020?ooo`8000001@3oool00`000000
oooo0?ooo`0F0?ooo`030000003oool0oooo00H0oooo0`0000050?ooo`030000003oool0oooo0080
oooo0P0000060?ooo`030000003oool0oooo04D0oooo0P0000060?ooo`030000003oool0oooo00<0
00001P3oool010000000oooo0?ooo`3oool2000000H0oooo00<000000?ooo`3oool04`3oool20000
00H0oooo00@000000?ooo`3oool0oooo0P0000050?ooo`030000003oool0oooo01@0oooo0P000006
0?ooo`040000003oool0oooo0?ooo`8000001P3oool00`000000oooo0?ooo`0B0?ooo`<000001@3o
ool00`000000oooo0?ooo`0C0?ooo`<000001@3oool00`000000oooo0?ooo`020?ooo`8000001@3o
ool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo00H0oooo0`0000050?ooo`030000003o
ool0oooo0080oooo0P0000060?ooo`030000003oool0oooo02`0oooo000Y0?ooo`040000003oool0
oooo000000P0oooo0`00000K0?ooo`040000003oool0oooo000000P0oooo00@000000?ooo`3oool0
0000503oool00`000000oooo0?ooo`030?ooo`<000005@3oool010000000oooo0?ooo`0000080?oo
o`030000003oool0oooo00<0oooo0`0000090?ooo`040000003oool0oooo000001@0oooo00@00000
0?ooo`3oool00000203oool00`000000oooo0?ooo`030?ooo`040000003oool0oooo000001@0oooo
00@000000?ooo`3oool00000203oool00`000000oooo0?ooo`030?ooo`040000003oool0oooo0000
00P0oooo00@000000?ooo`3oool000006P3oool010000000oooo0?ooo`0000030?ooo`030000003o
ool0oooo0340oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`030?ooo`040000
003oool0oooo000000P0oooo00@000000?ooo`3oool000006P3oool010000000oooo0?ooo`000008
0?ooo`<000006`3oool010000000oooo0?ooo`0000080?ooo`040000003oool0oooo000001@0oooo
00<000000?ooo`3oool00`3oool3000001D0oooo00<000000?ooo`3oool00`3oool3000000T0oooo
0`00000E0?ooo`040000003oool0oooo000000P0oooo00<000000?ooo`3oool00`3oool3000000T0
oooo00@000000?ooo`3oool00000C03oool010000000oooo0?ooo`0000020?ooo`030000003oool0
oooo00<0oooo00@000000?ooo`3oool00000203oool010000000oooo0?ooo`00000J0?ooo`040000
003oool0oooo000000P0oooo0`00000K0?ooo`040000003oool0oooo000000P0oooo00@000000?oo
o`3oool00000503oool00`000000oooo0?ooo`030?ooo`<000005@3oool00`000000oooo0?ooo`03
0?ooo`<000002@3oool3000001D0oooo00@000000?ooo`3oool00000203oool00`000000oooo0?oo
o`030?ooo`<000002@3oool010000000oooo0?ooo`00000^0?ooo`00:P3oool2000000/0oooo00<0
00000?ooo`3oool06P3oool2000000X0oooo0P00000D0?ooo`8000001`3oool00`000000oooo0?oo
o`0D0?ooo`800000203oool2000000L0oooo00<000000?ooo`3oool0203oool2000001H0oooo0P00
00080?ooo`8000001P3oool2000001H0oooo0P0000080?ooo`8000001P3oool2000000X0oooo0P00
000L0?ooo`8000000`3oool00`000000oooo0?ooo`0c0?ooo`8000000P3oool2000000H0oooo0P00
000:0?ooo`800000703oool2000000/0oooo00<000000?ooo`3oool06P3oool2000000X0oooo0P00
000D0?ooo`8000001`3oool00`000000oooo0?ooo`0B0?ooo`8000001`3oool00`000000oooo0?oo
o`090?ooo`030000003oool0oooo01@0oooo0P0000080?ooo`8000001`3oool00`000000oooo0?oo
o`080?ooo`800000CP3oool200000080oooo0P0000060?ooo`8000002P3oool2000001`0oooo0P00
000;0?ooo`030000003oool0oooo01X0oooo0P00000:0?ooo`800000503oool2000000L0oooo00<0
00000?ooo`3oool04P3oool2000000L0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?oo
o`0D0?ooo`800000203oool2000000L0oooo00<000000?ooo`3oool0203oool2000002l0oooo003o
0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0
oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo
0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0ooooa@3oool00?l0oooo
o`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0ooooa@3oool0
0?l0ooooo`3ooooo0?ooolD0oooo000T0?ooo`80000000<0oooo0000003oool0100000000`3oool0
000000000002000000<0oooo100000030?ooo`8000000`3oool4000001D0oooo0P00000:0?ooo`80
000000<0oooo0000003oool0100000000`3oool0000000000002000000<0oooo100000030?ooo`80
00000`3oool4000001D0oooo0P0000000`3oool000000?ooo`04000000030?ooo`00000000000080
00000`3oool4000000X0oooo00<000000?ooo`3oool0203oool2000000X0oooo0P0000000`3oool0
00000?ooo`04000000030?ooo`0000000000008000000`3oool4000000<0oooo0P0000030?ooo`@0
00005@3oool2000000030?ooo`000000oooo00@0000000<0oooo0000000000000P0000030?ooo`@0
00000`3oool2000000<0oooo1000000m0?ooo`@000002@3oool2000000030?ooo`000000oooo00@0
000000<0oooo0000000000000P0000030?ooo`@000000`3oool2000000<0oooo1000000E0?ooo`80
00002P3oool2000000030?ooo`000000oooo00@0000000<0oooo0000000000000P0000030?ooo`@0
00000`3oool2000000<0oooo1000000E0?ooo`80000000<0oooo0000003oool0100000000`3oool0
000000000002000000<0oooo1000000:0?ooo`030000003oool0oooo00L0oooo100000090?ooo`80
000000<0oooo0000003oool0100000000`3oool0000000000002000000<0oooo100000030?ooo`80
00000`3oool4000005h0oooo100000090?ooo`80000000<0oooo0000003oool0100000000`3oool0
000000000002000000<0oooo100000030?ooo`8000000`3oool4000001D0oooo0P00000:0?ooo`80
000000<0oooo0000003oool0100000000`3oool0000000000002000000<0oooo100000030?ooo`80
00000`3oool4000001D0oooo0P0000000`3oool000000?ooo`04000000030?ooo`00000000000080
00000`3oool4000000X0oooo00<000000?ooo`3oool01`3oool4000000T0oooo0P0000000`3oool0
00000?ooo`04000000030?ooo`0000000000008000000`3oool4000000<0oooo0P0000030?ooo`@0
0000AP3oool002<0oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`030?ooo`04
0000003oool0oooo000000@0oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003oool0
oooo0080oooo00<000000?ooo`3oool04`3oool010000000oooo0?ooo`0000080?ooo`040000003o
ool0oooo00000080oooo00<000000?ooo`3oool00`3oool010000000oooo0?ooo`0000040?ooo`05
0000003oool0oooo0?ooo`0000000P3oool010000000oooo0?ooo`00000G0?ooo`040000003oool0
oooo00000080oooo00<000000?ooo`3oool00`3oool010000000oooo0?ooo`0000020?ooo`030000
003oool0oooo00/0oooo00<000000?ooo`3oool01`3oool010000000oooo0?ooo`0000080?ooo`04
0000003oool0oooo00000080oooo00<000000?ooo`3oool00`3oool010000000oooo0?ooo`000002
0?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3oool00000103oool00`000000oooo0?oo
o`0C0?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool00`3oool010000000oooo
0?ooo`0000020?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3oool000000P3oool00`00
0000oooo0?ooo`0n0?ooo`030000003oool0oooo00T0oooo00@000000?ooo`3oool000000P3oool0
0`000000oooo0?ooo`030?ooo`040000003oool0oooo000000@0oooo00D000000?ooo`3oool0oooo
000000020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool04`3oool010000000oooo
0?ooo`0000080?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool00`3oool01000
0000oooo0?ooo`0000040?ooo`050000003oool0oooo0?ooo`0000000P3oool010000000oooo0?oo
o`00000G0?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool00`3oool010000000
oooo0?ooo`0000020?ooo`030000003oool0oooo00/0oooo00<000000?ooo`3oool01`3oool00`00
0000oooo0?ooo`090?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool00`3oool0
10000000oooo0?ooo`0000020?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3oool00000
103oool00`000000oooo0?ooo`1M0?ooo`030000003oool0oooo00T0oooo00@000000?ooo`3oool0
00000P3oool00`000000oooo0?ooo`030?ooo`040000003oool0oooo000000@0oooo00D000000?oo
o`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool04`3oool0
10000000oooo0?ooo`0000080?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool0
0`3oool010000000oooo0?ooo`0000040?ooo`050000003oool0oooo0?ooo`0000000P3oool01000
0000oooo0?ooo`00000G0?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool00`3o
ool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo00/0oooo00<000000?ooo`3oool0
1`3oool00`000000oooo0?ooo`090?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3o
ool00`3oool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo00<0oooo00@000000?oo
o`3oool00000103oool00`000000oooo0?ooo`150?ooo`00903oool3000000<0oooo00<000000?oo
o`3oool00P3oool010000000oooo0?ooo`0000040?ooo`050000003oool0oooo0?ooo`0000001`3o
ool00`000000oooo0?ooo`070?ooo`@000002`3oool00`000000oooo0?ooo`070?ooo`<000000`3o
ool00`000000oooo0?ooo`020?ooo`040000003oool0oooo000000@0oooo00D000000?ooo`3oool0
oooo000000060?ooo`030000003oool0oooo00P0oooo100000090?ooo`<000000`3oool00`000000
oooo0?ooo`020?ooo`040000003oool0oooo000000<0oooo00<000000?ooo`3oool0203oool40000
00/0oooo00<000000?ooo`3oool01`3oool3000000<0oooo00<000000?ooo`3oool00P3oool01000
0000oooo0?ooo`0000030?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool01@3oool0
0`000000oooo0?ooo`070?ooo`@000002@3oool3000000<0oooo00<000000?ooo`3oool00P3oool0
10000000oooo0?ooo`0000030?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool0103o
ool00`000000oooo0?ooo`080?ooo`@00000<P3oool00`000000oooo0?ooo`090?ooo`<000000`3o
ool00`000000oooo0?ooo`020?ooo`040000003oool0oooo000000@0oooo00D000000?ooo`3oool0
oooo000000070?ooo`030000003oool0oooo00L0oooo1000000;0?ooo`030000003oool0oooo00L0
oooo0`0000030?ooo`030000003oool0oooo0080oooo00@000000?ooo`3oool00000103oool01@00
0000oooo0?ooo`3oool0000000H0oooo00<000000?ooo`3oool0203oool4000000T0oooo0`000003
0?ooo`030000003oool0oooo0080oooo00@000000?ooo`3oool000000`3oool00`000000oooo0?oo
o`080?ooo`@000002@3oool00`000000oooo0?ooo`090?ooo`<000000`3oool00`000000oooo0?oo
o`020?ooo`040000003oool0oooo000000<0oooo00<000000?ooo`3oool00P3oool00`000000oooo
0?ooo`050?ooo`030000003oool0oooo00L0oooo1000001C0?ooo`030000003oool0oooo00T0oooo
0`0000030?ooo`030000003oool0oooo0080oooo00@000000?ooo`3oool00000103oool01@000000
oooo0?ooo`3oool0000000L0oooo00<000000?ooo`3oool01`3oool4000000/0oooo00<000000?oo
o`3oool01`3oool3000000<0oooo00<000000?ooo`3oool00P3oool010000000oooo0?ooo`000004
0?ooo`050000003oool0oooo0?ooo`0000001P3oool00`000000oooo0?ooo`080?ooo`@000002@3o
ool3000000<0oooo00<000000?ooo`3oool00P3oool010000000oooo0?ooo`0000030?ooo`030000
003oool0oooo00P0oooo100000090?ooo`030000003oool0oooo00T0oooo0`0000030?ooo`030000
003oool0oooo0080oooo00@000000?ooo`3oool000000`3oool00`000000oooo0?ooo`020?ooo`03
0000003oool0oooo00D0oooo00<000000?ooo`3oool01`3oool4000003X0oooo000V0?ooo`030000
003oool0oooo0080oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080
oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo00<000000?oo
o`3oool0503oool2000000`0oooo00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool0
00000080oooo00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool000000080oooo00<0
00000?ooo`3oool00P3oool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo0080oooo00D0
00000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool0
2@3oool00`000000oooo0?ooo`080?ooo`800000303oool00`000000oooo0?ooo`020?ooo`050000
003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`050000003oool0oooo0?oo
o`0000000P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo01H0oooo00<000000?oo
o`3oool00P3oool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool0
1@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?oo
o`0n0?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool00P3oool01@000000oooo0?oo
o`3oool000000080oooo00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool000000080
oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0D0?ooo`800000303oool00`000000
oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?oo
o`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`030000003oool0
oooo01H0oooo00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool000000080oooo00<0
00000?ooo`3oool00P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo00T0oooo00<0
00000?ooo`3oool02P3oool00`000000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`000000
0P3oool00`000000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000
oooo0?ooo`020?ooo`030000003oool0oooo05l0oooo00<000000?ooo`3oool02P3oool00`000000
oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?oo
o`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`030000003oool0
oooo01@0oooo0P00000<0?ooo`030000003oool0oooo0080oooo00D000000?ooo`3oool0oooo0000
00020?ooo`030000003oool0oooo0080oooo00D000000?ooo`3oool0oooo000000020?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`020?ooo`050000
003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00T0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo0080
oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo00D000000?oo
o`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool0A@3oool0
02@0oooo0P0000060?ooo`030000003oool0oooo00<000001@3oool00`000000oooo0?ooo`020?oo
o`8000001@3oool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo00L0oooo0P0000060?oo
o`030000003oool0oooo00<000001@3oool00`000000oooo0?ooo`020?ooo`8000001P3oool00`00
0000oooo0?ooo`0C0?ooo`8000001P3oool00`000000oooo0?ooo`03000000H0oooo00<000000?oo
o`3oool05@3oool00`000000oooo0?ooo`070?ooo`8000001P3oool00`000000oooo0?ooo`030000
00H0oooo00@000000?ooo`3oool0oooo0P0000050?ooo`030000003oool0oooo01@0oooo0P000006
0?ooo`030000003oool0oooo00<000001P3oool010000000oooo0?ooo`3oool2000000H0oooo00<0
00000?ooo`3oool0?P3oool00`000000oooo0?ooo`070?ooo`8000001P3oool00`000000oooo0?oo
o`03000000D0oooo00<000000?ooo`3oool00P3oool2000000D0oooo00<000000?ooo`3oool05P3o
ool00`000000oooo0?ooo`070?ooo`8000001P3oool00`000000oooo0?ooo`03000000D0oooo00<0
00000?ooo`3oool00P3oool2000000H0oooo00<000000?ooo`3oool04`3oool2000000H0oooo00<0
00000?ooo`3oool00`0000060?ooo`030000003oool0oooo01D0oooo00<000000?ooo`3oool01`3o
ool2000000H0oooo00<000000?ooo`3oool00`0000060?ooo`040000003oool0oooo0?ooo`800000
1@3oool00`000000oooo0?ooo`1P0?ooo`030000003oool0oooo00L0oooo0P0000060?ooo`030000
003oool0oooo00<000001@3oool00`000000oooo0?ooo`020?ooo`8000001@3oool00`000000oooo
0?ooo`0F0?ooo`030000003oool0oooo00L0oooo0P0000060?ooo`030000003oool0oooo00<00000
1@3oool00`000000oooo0?ooo`020?ooo`8000001P3oool00`000000oooo0?ooo`0C0?ooo`800000
1P3oool00`000000oooo0?ooo`03000000H0oooo00<000000?ooo`3oool05@3oool00`000000oooo
0?ooo`070?ooo`8000001P3oool00`000000oooo0?ooo`03000000H0oooo00@000000?ooo`3oool0
oooo0P0000050?ooo`030000003oool0oooo04D0oooo000Y0?ooo`040000003oool0oooo00000080
oooo00<000000?ooo`3oool00`3oool3000000T0oooo0`00000E0?ooo`040000003oool0oooo0000
00h0oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`030?ooo`<000002@3oool0
10000000oooo0?ooo`00000J0?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool0
0`3oool010000000oooo0?ooo`00000D0?ooo`040000003oool0oooo000000h0oooo00@000000?oo
o`3oool000000P3oool00`000000oooo0?ooo`030?ooo`040000003oool0oooo000000P0oooo0`00
000K0?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool00`3oool010000000oooo
0?ooo`0000080?ooo`040000003oool0oooo000003d0oooo00@000000?ooo`3oool000003P3oool0
10000000oooo0?ooo`0000020?ooo`030000003oool0oooo00<0oooo0`0000090?ooo`<000005@3o
ool010000000oooo0?ooo`00000>0?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3o
ool00`3oool3000000T0oooo00@000000?ooo`3oool000006P3oool010000000oooo0?ooo`000002
0?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3oool00000503oool010000000oooo0?oo
o`00000>0?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3oool00`3oool010000000
oooo0?ooo`0000080?ooo`<00000G`3oool010000000oooo0?ooo`00000>0?ooo`040000003oool0
oooo00000080oooo00<000000?ooo`3oool00`3oool3000000T0oooo0`00000E0?ooo`040000003o
ool0oooo000000h0oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`030?ooo`<0
00002@3oool010000000oooo0?ooo`00000J0?ooo`040000003oool0oooo00000080oooo00<00000
0?ooo`3oool00`3oool010000000oooo0?ooo`00000D0?ooo`040000003oool0oooo000000h0oooo
00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`030?ooo`040000003oool0oooo0000
00P0oooo0`0000170?ooo`00:P3oool200000080oooo0P0000070?ooo`030000003oool0oooo00T0
oooo00<000000?ooo`3oool0503oool200000100oooo0P0000020?ooo`8000001`3oool00`000000
oooo0?ooo`080?ooo`800000703oool200000080oooo0P0000060?ooo`8000005P3oool200000100
oooo0P0000020?ooo`8000001P3oool2000000/0oooo00<000000?ooo`3oool06P3oool200000080
oooo0P0000060?ooo`8000002P3oool2000003l0oooo0P00000@0?ooo`8000000P3oool2000000L0
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0D0?ooo`800000403oool200000080
oooo0P0000070?ooo`030000003oool0oooo00P0oooo0P00000L0?ooo`8000000P3oool2000000H0
oooo0P00000F0?ooo`800000403oool200000080oooo0P0000060?ooo`8000002`3oool00`000000
oooo0?ooo`1N0?ooo`800000403oool200000080oooo0P0000070?ooo`030000003oool0oooo00T0
oooo00<000000?ooo`3oool0503oool200000100oooo0P0000020?ooo`8000001`3oool00`000000
oooo0?ooo`080?ooo`800000703oool200000080oooo0P0000060?ooo`8000005P3oool200000100
oooo0P0000020?ooo`8000001P3oool2000000/0oooo00<000000?ooo`3oool0A@3oool00?l0oooo
o`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0ooooa@3oool0
0?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0oooo
a@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?oo
ool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3o
oooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo000S0?ooo`@000002@3oool20000
00030?ooo`000000oooo00@0000000<0oooo0000000000000P0000030?ooo`@000000`3oool20000
00<0oooo1000000D0?ooo`@000002@3oool2000000030?ooo`000000oooo00@0000000<0oooo0000
000000000P0000030?ooo`@000000`3oool2000000<0oooo1000000:0?ooo`030000003oool0oooo
00P0oooo0P0000000`3oool000000?ooo`04000000<0oooo0P0000030?ooo`@000002P3oool00`00
0000oooo0?ooo`080?ooo`80000000<0oooo0000003oool0100000030?ooo`8000000`3oool40000
00X0oooo00<000000?ooo`3oool0203oool2000000030?ooo`000000oooo00@0000000<0oooo0000
000000000P0000030?ooo`@000002P3oool00`000000oooo0?ooo`180?ooo`@000002@3oool20000
00030?ooo`000000oooo00@0000000<0oooo0000000000000P0000030?ooo`@000000`3oool20000
00<0oooo1000000D0?ooo`@000002@3oool2000000030?ooo`000000oooo00@0000000<0oooo0000
000000000P0000030?ooo`@000000`3oool2000000<0oooo1000000:0?ooo`030000003oool0oooo
00P0oooo0P0000000`3oool000000?ooo`04000000<0oooo0P0000030?ooo`@000002P3oool00`00
0000oooo0?ooo`080?ooo`80000000<0oooo0000003oool0100000030?ooo`8000000`3oool40000
00X0oooo00<000000?ooo`3oool0203oool2000000030?ooo`000000oooo00@0000000<0oooo0000
000000000P0000030?ooo`@000002P3oool00`000000oooo0?ooo`0o0?ooo`@000002@3oool20000
00030?ooo`000000oooo00@0000000<0oooo0000000000000P0000030?ooo`@000000`3oool20000
00<0oooo1000000E0?ooo`8000002P3oool2000000030?ooo`000000oooo00@0000000<0oooo0000
000000000P0000030?ooo`@000000`3oool2000000<0oooo1000000:0?ooo`030000003oool0oooo
00P0oooo0P0000000`3oool000000?ooo`04000000<0oooo0P0000030?ooo`@000002P3oool00`00
0000oooo0?ooo`080?ooo`80000000<0oooo0000003oool0100000030?ooo`8000000`3oool40000
00X0oooo00<000000?ooo`3oool0203oool2000000030?ooo`000000oooo00@0000000<0oooo0000
000000000P0000030?ooo`@000002P3oool00`000000oooo0?ooo`0W0?ooo`008`3oool00`000000
oooo0?ooo`090?ooo`040000003oool0oooo000000@0oooo00D000000?ooo`3oool0oooo00000002
0?ooo`040000003oool0oooo000000D0oooo00@000000?ooo`3oool00000103oool00`000000oooo
0?ooo`0C0?ooo`030000003oool0oooo00T0oooo00@000000?ooo`3oool00000103oool01@000000
oooo0?ooo`3oool000000080oooo00@000000?ooo`3oool000001@3oool010000000oooo0?ooo`00
00020?ooo`030000003oool0oooo00/0oooo00<000000?ooo`3oool01`3oool010000000oooo0?oo
o`0000040?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`03
0000003oool0oooo00T0oooo00<000000?ooo`3oool01`3oool010000000oooo0?ooo`0000040?oo
o`050000003oool0oooo0?ooo`0000000P3oool010000000oooo0?ooo`00000=0?ooo`030000003o
ool0oooo00L0oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`030?ooo`040000
003oool0oooo000000@0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`180?ooo`03
0000003oool0oooo00T0oooo00@000000?ooo`3oool00000103oool01@000000oooo0?ooo`3oool0
00000080oooo00@000000?ooo`3oool000001@3oool010000000oooo0?ooo`0000040?ooo`030000
003oool0oooo01<0oooo00<000000?ooo`3oool02@3oool010000000oooo0?ooo`0000040?ooo`05
0000003oool0oooo0?ooo`0000000P3oool010000000oooo0?ooo`0000050?ooo`040000003oool0
oooo00000080oooo00<000000?ooo`3oool02`3oool00`000000oooo0?ooo`070?ooo`040000003o
ool0oooo000000@0oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080
oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`070?ooo`040000003oool0oooo0000
00@0oooo00D000000?ooo`3oool0oooo000000020?ooo`040000003oool0oooo000000d0oooo00<0
00000?ooo`3oool01`3oool010000000oooo0?ooo`0000020?ooo`030000003oool0oooo00<0oooo
00@000000?ooo`3oool00000103oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo03l0
oooo00<000000?ooo`3oool02@3oool010000000oooo0?ooo`0000040?ooo`050000003oool0oooo
0?ooo`0000000P3oool010000000oooo0?ooo`0000050?ooo`040000003oool0oooo000000@0oooo
00<000000?ooo`3oool04`3oool010000000oooo0?ooo`0000080?ooo`040000003oool0oooo0000
00@0oooo00D000000?ooo`3oool0oooo000000020?ooo`040000003oool0oooo000000D0oooo00@0
00000?ooo`3oool000000P3oool00`000000oooo0?ooo`0;0?ooo`030000003oool0oooo00L0oooo
00@000000?ooo`3oool00000103oool01@000000oooo0?ooo`3oool000000080oooo00<000000?oo
o`3oool00P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo00L0oooo00@000000?oo
o`3oool00000103oool01@000000oooo0?ooo`3oool000000080oooo00@000000?ooo`3oool00000
3@3oool00`000000oooo0?ooo`070?ooo`040000003oool0oooo00000080oooo00<000000?ooo`3o
ool00`3oool010000000oooo0?ooo`0000040?ooo`030000003oool0oooo00T0oooo00<000000?oo
o`3oool09`3oool002@0oooo00<000000?ooo`3oool02@3oool3000000@0oooo00D000000?ooo`3o
ool0oooo000000020?ooo`050000003oool0oooo0?ooo`000000103oool00`000000oooo0?ooo`05
0?ooo`030000003oool0oooo00L0oooo100000090?ooo`030000003oool0oooo00T0oooo0`000004
0?ooo`050000003oool0oooo0?ooo`0000000P3oool01@000000oooo0?ooo`3oool0000000@0oooo
00<000000?ooo`3oool0103oool00`000000oooo0?ooo`080?ooo`@000002@3oool3000000@0oooo
00D000000?ooo`3oool0oooo000000070?ooo`030000003oool0oooo00L0oooo100000090?ooo`<0
0000103oool01@000000oooo0?ooo`3oool0000000H0oooo00<000000?ooo`3oool0203oool40000
00T0oooo0`0000030?ooo`030000003oool0oooo0080oooo00@000000?ooo`3oool00000103oool0
0`000000oooo0?ooo`070?ooo`@00000BP3oool00`000000oooo0?ooo`090?ooo`<00000103oool0
1@000000oooo0?ooo`3oool000000080oooo00D000000?ooo`3oool0oooo000000040?ooo`030000
003oool0oooo00D0oooo00<000000?ooo`3oool01`3oool4000000T0oooo00<000000?ooo`3oool0
2@3oool3000000@0oooo00D000000?ooo`3oool0oooo000000020?ooo`050000003oool0oooo0?oo
o`000000103oool00`000000oooo0?ooo`040?ooo`030000003oool0oooo00P0oooo100000090?oo
o`<00000103oool01@000000oooo0?ooo`3oool0000000L0oooo00<000000?ooo`3oool01`3oool4
000000T0oooo0`0000040?ooo`050000003oool0oooo0?ooo`0000001P3oool00`000000oooo0?oo
o`080?ooo`@000002@3oool3000000<0oooo00<000000?ooo`3oool00P3oool010000000oooo0?oo
o`0000040?ooo`030000003oool0oooo00L0oooo100000110?ooo`030000003oool0oooo00T0oooo
0`0000040?ooo`050000003oool0oooo0?ooo`0000000P3oool01@000000oooo0?ooo`3oool00000
00@0oooo00<000000?ooo`3oool01@3oool00`000000oooo0?ooo`070?ooo`@000002`3oool00`00
0000oooo0?ooo`070?ooo`<00000103oool01@000000oooo0?ooo`3oool000000080oooo00D00000
0?ooo`3oool0oooo000000040?ooo`030000003oool0oooo00@0oooo00<000000?ooo`3oool0203o
ool4000000T0oooo0`0000040?ooo`050000003oool0oooo0?ooo`0000001`3oool00`000000oooo
0?ooo`070?ooo`@000002@3oool3000000@0oooo00D000000?ooo`3oool0oooo000000060?ooo`03
0000003oool0oooo00P0oooo100000090?ooo`<000000`3oool00`000000oooo0?ooo`020?ooo`04
0000003oool0oooo000000@0oooo00<000000?ooo`3oool01`3oool4000002P0oooo000U0?ooo`03
0000003oool0oooo00X0oooo00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool00000
0080oooo00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool000000080oooo00<00000
0?ooo`3oool00P3oool00`000000oooo0?ooo`0E0?ooo`030000003oool0oooo00X0oooo00<00000
0?ooo`3oool00P3oool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3o
ool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool00`000000oooo
0?ooo`090?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool00P3oool01@000000oooo
0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`090?ooo`03
0000003oool0oooo00X0oooo00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool00000
0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo
00X0oooo00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool000000080oooo00<00000
0?ooo`3oool00P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo04X0oooo00<00000
0?ooo`3oool02P3oool00`000000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`0000000P3o
ool00`000000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo
0?ooo`020?ooo`030000003oool0oooo01D0oooo00<000000?ooo`3oool02P3oool00`000000oooo
0?ooo`020?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`05
0000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo
00T0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`020?ooo`050000003oool0oooo
0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00T0oooo00<00000
0?ooo`3oool02P3oool00`000000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`0000000P3o
ool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool02P3o
ool00`000000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo
0?ooo`020?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool0@@3oool00`000000oooo
0?ooo`0:0?ooo`030000003oool0oooo0080oooo00D000000?ooo`3oool0oooo000000020?ooo`03
0000003oool0oooo0080oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo
0080oooo00<000000?ooo`3oool0503oool2000000`0oooo00<000000?ooo`3oool00P3oool01@00
0000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3o
ool000000080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`090?ooo`030000003o
ool0oooo00X0oooo00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool000000080oooo
00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo00X0oooo
00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3o
ool00P3oool00`000000oooo0?ooo`090?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3o
ool00P3oool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool00`00
0000oooo0?ooo`090?ooo`030000003oool0oooo02L0oooo000V0?ooo`030000003oool0oooo00L0
oooo0P0000050?ooo`040000003oool0oooo0?ooo`<000001P3oool010000000oooo0?ooo`3oool2
000000D0oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`070?ooo`8000001@3oool0
10000000oooo0?ooo`3oool3000000H0oooo00@000000?ooo`3oool0oooo0P0000060?ooo`030000
003oool0oooo01<0oooo0P0000050?ooo`030000003oool0oooo0080oooo0P0000050?ooo`030000
003oool0oooo01@0oooo0P0000050?ooo`030000003oool0oooo0080oooo0P0000060?ooo`030000
003oool0oooo01<0oooo0P0000060?ooo`030000003oool0oooo00<000001@3oool00`000000oooo
0?ooo`1G0?ooo`030000003oool0oooo00L0oooo0P0000050?ooo`040000003oool0oooo0?ooo`<0
00001P3oool010000000oooo0?ooo`3oool2000000D0oooo00<000000?ooo`3oool05P3oool00`00
0000oooo0?ooo`070?ooo`8000001@3oool010000000oooo0?ooo`3oool3000000H0oooo00@00000
0?ooo`3oool0oooo0P0000060?ooo`030000003oool0oooo01<0oooo0P0000050?ooo`030000003o
ool0oooo0080oooo0P0000050?ooo`030000003oool0oooo01@0oooo0P0000050?ooo`030000003o
ool0oooo0080oooo0P0000060?ooo`030000003oool0oooo01<0oooo0P0000060?ooo`030000003o
ool0oooo00<000001@3oool00`000000oooo0?ooo`1>0?ooo`030000003oool0oooo00L0oooo0P00
00050?ooo`040000003oool0oooo0?ooo`<000001P3oool010000000oooo0?ooo`3oool2000000D0
oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`070?ooo`8000001@3oool010000000
oooo0?ooo`3oool3000000H0oooo00@000000?ooo`3oool0oooo0P0000060?ooo`030000003oool0
oooo01<0oooo0P0000050?ooo`030000003oool0oooo0080oooo0P0000050?ooo`030000003oool0
oooo01@0oooo0P0000050?ooo`030000003oool0oooo0080oooo0P0000060?ooo`030000003oool0
oooo01<0oooo0P0000060?ooo`030000003oool0oooo00<000001@3oool00`000000oooo0?ooo`0c
0?ooo`008`3oool010000000oooo0?ooo`00000>0?ooo`<000000`3oool00`000000oooo0?ooo`03
0?ooo`040000003oool0oooo000000P0oooo0`00000E0?ooo`040000003oool0oooo000000h0oooo
0`0000030?ooo`030000003oool0oooo00<0oooo00@000000?ooo`3oool00000203oool010000000
oooo0?ooo`00000J0?ooo`<000002@3oool3000001/0oooo0`0000090?ooo`040000003oool0oooo
000001X0oooo00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`030?ooo`<00000EP3o
ool010000000oooo0?ooo`00000>0?ooo`<000000`3oool00`000000oooo0?ooo`030?ooo`040000
003oool0oooo000000P0oooo0`00000E0?ooo`040000003oool0oooo000000h0oooo0`0000030?oo
o`030000003oool0oooo00<0oooo00@000000?ooo`3oool00000203oool010000000oooo0?ooo`00
000J0?ooo`<000002@3oool3000001/0oooo0`0000090?ooo`040000003oool0oooo000001X0oooo
00@000000?ooo`3oool000000P3oool00`000000oooo0?ooo`030?ooo`<00000C@3oool010000000
oooo0?ooo`00000>0?ooo`<000000`3oool00`000000oooo0?ooo`030?ooo`040000003oool0oooo
000000P0oooo0`00000E0?ooo`040000003oool0oooo000000h0oooo0`0000030?ooo`030000003o
ool0oooo00<0oooo00@000000?ooo`3oool00000203oool010000000oooo0?ooo`00000J0?ooo`<0
00002@3oool3000001/0oooo0`0000090?ooo`040000003oool0oooo000001X0oooo00@000000?oo
o`3oool000000P3oool00`000000oooo0?ooo`030?ooo`<00000=@3oool002@0oooo0P00000A0?oo
o`030000003oool0oooo008000001P3oool2000000/0oooo00<000000?ooo`3oool0503oool20000
0140oooo00<000000?ooo`3oool00P0000060?ooo`8000002P3oool2000001d0oooo00<000000?oo
o`3oool02@3oool00`000000oooo0?ooo`0K0?ooo`030000003oool0oooo00P0oooo0P00000L0?oo
o`8000000P3oool2000000L0oooo00<000000?ooo`3oool0E@3oool200000140oooo00<000000?oo
o`3oool00P0000060?ooo`8000002`3oool00`000000oooo0?ooo`0D0?ooo`8000004@3oool00`00
0000oooo0?ooo`02000000H0oooo0P00000:0?ooo`8000007@3oool00`000000oooo0?ooo`090?oo
o`030000003oool0oooo01/0oooo00<000000?ooo`3oool0203oool2000001`0oooo0P0000020?oo
o`8000001`3oool00`000000oooo0?ooo`1<0?ooo`8000004@3oool00`000000oooo0?ooo`020000
00H0oooo0P00000;0?ooo`030000003oool0oooo01@0oooo0P00000A0?ooo`030000003oool0oooo
008000001P3oool2000000X0oooo0P00000M0?ooo`030000003oool0oooo00T0oooo00<000000?oo
o`3oool06`3oool00`000000oooo0?ooo`080?ooo`800000703oool200000080oooo0P0000070?oo
o`030000003oool0oooo03<0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0oooo
a@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?oo
ool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3o
oooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?oo
o`00o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo000H0?ooo`80000000<0
oooo0000003oool01000000:0?ooo`030000003oool0oooo00P0oooo0P0000000`3oool000000?oo
o`04000000030?ooo`0000000000008000000`3oool4000001@0oooo100000090?ooo`80000000<0
oooo0000003oool0100000000`3oool0000000000002000000<0oooo100000030?ooo`8000000`3o
ool4000001@0oooo100000090?ooo`80000000<0oooo0000003oool0100000000`3oool000000000
0002000000<0oooo100000030?ooo`8000000`3oool4000000X0oooo00<000000?ooo`3oool0203o
ool2000000X0oooo0P0000000`3oool000000?ooo`04000000030?ooo`0000000000008000000`3o
ool4000005H0oooo0P0000000`3oool000000?ooo`04000000X0oooo00<000000?ooo`3oool0203o
ool2000000030?ooo`000000oooo00@0000000<0oooo0000000000000P0000030?ooo`@00000503o
ool4000000T0oooo0P0000000`3oool000000?ooo`04000000030?ooo`0000000000008000000`3o
ool4000000<0oooo0P0000030?ooo`@00000503oool4000000T0oooo0P0000000`3oool000000?oo
o`04000000030?ooo`0000000000008000000`3oool4000000<0oooo0P0000030?ooo`@000002P3o
ool00`000000oooo0?ooo`080?ooo`8000002P3oool2000000030?ooo`000000oooo00@0000000<0
oooo0000000000000P0000030?ooo`@00000C@3oool2000000030?ooo`000000oooo00@000002P3o
ool00`000000oooo0?ooo`080?ooo`80000000<0oooo0000003oool0100000000`3oool000000000
0002000000<0oooo1000000D0?ooo`@000002@3oool2000000030?ooo`000000oooo00@0000000<0
oooo0000000000000P0000030?ooo`@000000`3oool2000000<0oooo1000000E0?ooo`80000000<0
oooo0000003oool0100000000`3oool0000000000002000000<0oooo100000030?ooo`8000000`3o
ool4000000X0oooo00<000000?ooo`3oool0203oool2000000X0oooo0P0000000`3oool000000?oo
o`04000000030?ooo`0000000000008000000`3oool4000004`0oooo000G0?ooo`040000003oool0
oooo000000@0oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`070?ooo`040000003o
ool0oooo000000@0oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080
oooo00<000000?ooo`3oool04`3oool00`000000oooo0?ooo`090?ooo`040000003oool0oooo0000
00@0oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo00D00000
0?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool04`3o
ool00`000000oooo0?ooo`090?ooo`040000003oool0oooo000000@0oooo00D000000?ooo`3oool0
oooo000000020?ooo`030000003oool0oooo0080oooo00D000000?ooo`3oool0oooo000000020?oo
o`040000003oool0oooo000000d0oooo00<000000?ooo`3oool01`3oool010000000oooo0?ooo`00
00080?ooo`040000003oool0oooo000000@0oooo00D000000?ooo`3oool0oooo000000020?ooo`04
0000003oool0oooo000005P0oooo00@000000?ooo`3oool00000103oool00`000000oooo0?ooo`09
0?ooo`030000003oool0oooo00L0oooo00@000000?ooo`3oool00000103oool01@000000oooo0?oo
o`3oool000000080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0C0?ooo`030000
003oool0oooo00T0oooo00@000000?ooo`3oool00000103oool01@000000oooo0?ooo`3oool00000
0080oooo00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool000000080oooo00<00000
0?ooo`3oool00P3oool00`000000oooo0?ooo`0C0?ooo`030000003oool0oooo00T0oooo00@00000
0?ooo`3oool00000103oool01@000000oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool0
0P3oool01@000000oooo0?ooo`3oool000000080oooo00@000000?ooo`3oool000003@3oool00`00
0000oooo0?ooo`070?ooo`040000003oool0oooo000000P0oooo00@000000?ooo`3oool00000103o
ool01@000000oooo0?ooo`3oool000000080oooo00@000000?ooo`3oool00000C`3oool010000000
oooo0?ooo`0000040?ooo`030000003oool0oooo00T0oooo00<000000?ooo`3oool01`3oool01000
0000oooo0?ooo`0000040?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?oo
o`020?ooo`030000003oool0oooo01<0oooo00<000000?ooo`3oool02@3oool010000000oooo0?oo
o`0000040?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`05
0000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo
01<0oooo00@000000?ooo`3oool00000103oool01@000000oooo0?ooo`3oool000000080oooo00<0
00000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool000000080oooo00@000000?ooo`3oool0
00003@3oool00`000000oooo0?ooo`070?ooo`040000003oool0oooo000000P0oooo00@000000?oo
o`3oool00000103oool01@000000oooo0?ooo`3oool000000080oooo00@000000?ooo`3oool00000
C`3oool00140oooo100000030?ooo`<00000103oool00`000000oooo0?ooo`070?ooo`@000002@3o
ool3000000@0oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo
00<000000?ooo`3oool01`3oool4000000T0oooo00<000000?ooo`3oool02@3oool3000000@0oooo
00D000000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo00D000000?ooo`3o
ool0oooo000000070?ooo`030000003oool0oooo00L0oooo100000090?ooo`030000003oool0oooo
00T0oooo0`0000040?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`02
0?ooo`050000003oool0oooo0?ooo`0000001P3oool00`000000oooo0?ooo`080?ooo`@000002`3o
ool00`000000oooo0?ooo`070?ooo`<00000103oool01@000000oooo0?ooo`3oool000000080oooo
00D000000?ooo`3oool0oooo0000000:0?ooo`@00000@`3oool4000000<0oooo0`0000040?ooo`03
0000003oool0oooo00L0oooo100000090?ooo`<00000103oool01@000000oooo0?ooo`3oool00000
0080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`070?ooo`@000002@3oool00`00
0000oooo0?ooo`090?ooo`<00000103oool01@000000oooo0?ooo`3oool000000080oooo00<00000
0?ooo`3oool00P3oool01@000000oooo0?ooo`3oool0000000L0oooo00<000000?ooo`3oool01`3o
ool4000000T0oooo00<000000?ooo`3oool02@3oool3000000@0oooo00D000000?ooo`3oool0oooo
000000020?ooo`030000003oool0oooo0080oooo00D000000?ooo`3oool0oooo000000060?ooo`03
0000003oool0oooo00P0oooo1000000;0?ooo`030000003oool0oooo00L0oooo0`0000040?ooo`05
0000003oool0oooo0?ooo`0000000P3oool01@000000oooo0?ooo`3oool0000000X0oooo1000000j
0?ooo`@000000`3oool3000000@0oooo00<000000?ooo`3oool01`3oool4000000T0oooo0`000004
0?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`030000003o
ool0oooo00L0oooo100000090?ooo`030000003oool0oooo00T0oooo0`0000040?ooo`050000003o
ool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`00
00001`3oool00`000000oooo0?ooo`070?ooo`@000002@3oool3000000@0oooo00D000000?ooo`3o
ool0oooo000000020?ooo`030000003oool0oooo0080oooo00D000000?ooo`3oool0oooo00000006
0?ooo`030000003oool0oooo00P0oooo1000000;0?ooo`030000003oool0oooo00L0oooo0`000004
0?ooo`050000003oool0oooo0?ooo`0000000P3oool01@000000oooo0?ooo`3oool0000000X0oooo
100000100?ooo`006P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00T0oooo00<0
00000?ooo`3oool02P3oool00`000000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`000000
0P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo01D0oooo00<000000?ooo`3oool0
2P3oool00`000000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000
oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?oo
o`030000003oool0oooo01D0oooo00<000000?ooo`3oool02P3oool00`000000oooo0?ooo`020?oo
o`050000003oool0oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`050000003oool0
oooo0?ooo`0000000P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo00T0oooo00<0
00000?ooo`3oool0203oool2000000`0oooo00<000000?ooo`3oool00P3oool01@000000oooo0?oo
o`3oool000000080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`1G0?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`0:0?ooo`030000
003oool0oooo0080oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080
oooo00<000000?ooo`3oool05@3oool00`000000oooo0?ooo`0:0?ooo`030000003oool0oooo0080
oooo00D000000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo00D000000?oo
o`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool05@3oool0
0`000000oooo0?ooo`0:0?ooo`030000003oool0oooo0080oooo00D000000?ooo`3oool0oooo0000
00020?ooo`030000003oool0oooo0080oooo00D000000?ooo`3oool0oooo000000020?ooo`030000
003oool0oooo0080oooo00<000000?ooo`3oool02@3oool00`000000oooo0?ooo`080?ooo`800000
303oool00`000000oooo0?ooo`020?ooo`050000003oool0oooo0?ooo`0000000P3oool00`000000
oooo0?ooo`020?ooo`030000003oool0oooo04h0oooo00<000000?ooo`3oool00P3oool00`000000
oooo0?ooo`090?ooo`030000003oool0oooo00X0oooo00<000000?ooo`3oool00P3oool01@000000
oooo0?ooo`3oool000000080oooo00<000000?ooo`3oool00P3oool00`000000oooo0?ooo`0E0?oo
o`030000003oool0oooo00X0oooo00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool0
00000080oooo00<000000?ooo`3oool00P3oool01@000000oooo0?ooo`3oool000000080oooo00<0
00000?ooo`3oool00P3oool00`000000oooo0?ooo`0F0?ooo`030000003oool0oooo0080oooo00D0
00000?ooo`3oool0oooo000000020?ooo`030000003oool0oooo0080oooo00D000000?ooo`3oool0
oooo000000020?ooo`030000003oool0oooo0080oooo00<000000?ooo`3oool02@3oool00`000000
oooo0?ooo`080?ooo`800000303oool00`000000oooo0?ooo`020?ooo`050000003oool0oooo0?oo
o`0000000P3oool00`000000oooo0?ooo`020?ooo`030000003oool0oooo04/0oooo000H0?ooo`80
00001@3oool00`000000oooo0?ooo`0D0?ooo`8000001@3oool010000000oooo0?ooo`3oool30000
00D0oooo00<000000?ooo`3oool05P3oool00`000000oooo0?ooo`070?ooo`8000001@3oool01000
0000oooo0?ooo`3oool3000000D0oooo00<000000?ooo`3oool00P3oool2000000D0oooo00<00000
0?ooo`3oool05P3oool00`000000oooo0?ooo`070?ooo`8000001@3oool010000000oooo0?ooo`3o
ool3000000D0oooo00<000000?ooo`3oool00P3oool2000000H0oooo00<000000?ooo`3oool05@3o
ool00`000000oooo0?ooo`070?ooo`8000001@3oool010000000oooo0?ooo`3oool3000000H0oooo
00<000000?ooo`3oool0E03oool2000000D0oooo00<000000?ooo`3oool0503oool2000000D0oooo
00@000000?ooo`3oool0oooo0`0000050?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3o
ool01`3oool2000000D0oooo00@000000?ooo`3oool0oooo0`0000050?ooo`030000003oool0oooo
0080oooo0P0000050?ooo`030000003oool0oooo01H0oooo00<000000?ooo`3oool01`3oool20000
00D0oooo00@000000?ooo`3oool0oooo0`0000050?ooo`030000003oool0oooo0080oooo0P000006
0?ooo`030000003oool0oooo01D0oooo00<000000?ooo`3oool01`3oool2000000D0oooo00@00000
0?ooo`3oool0oooo0`0000060?ooo`030000003oool0oooo04/0oooo0P0000050?ooo`030000003o
ool0oooo01@0oooo0P0000050?ooo`040000003oool0oooo0?ooo`<000001@3oool00`000000oooo
0?ooo`0F0?ooo`030000003oool0oooo00L0oooo0P0000050?ooo`040000003oool0oooo0?ooo`<0
00001@3oool00`000000oooo0?ooo`020?ooo`8000001@3oool00`000000oooo0?ooo`0D0?ooo`80
00001@3oool010000000oooo0?ooo`3oool3000000D0oooo00<000000?ooo`3oool00P3oool20000
00H0oooo00<000000?ooo`3oool05@3oool00`000000oooo0?ooo`070?ooo`8000001@3oool01000
0000oooo0?ooo`3oool3000000H0oooo00<000000?ooo`3oool0BP3oool001d0oooo0`00000K0?oo
o`<000000`3oool00`000000oooo0?ooo`030?ooo`<000005@3oool010000000oooo0?ooo`00000>
0?ooo`<000000`3oool00`000000oooo0?ooo`030?ooo`<000002@3oool3000001D0oooo00@00000
0?ooo`3oool000003P3oool3000000<0oooo00<000000?ooo`3oool00`3oool3000000T0oooo00@0
00000?ooo`3oool00000503oool010000000oooo0?ooo`00000>0?ooo`<000000`3oool00`000000
oooo0?ooo`030?ooo`040000003oool0oooo000005/0oooo0`00000K0?ooo`<000000`3oool00`00
0000oooo0?ooo`030?ooo`<000005@3oool010000000oooo0?ooo`00000>0?ooo`<000000`3oool0
0`000000oooo0?ooo`030?ooo`<000002@3oool3000001D0oooo00@000000?ooo`3oool000003P3o
ool3000000<0oooo00<000000?ooo`3oool00`3oool3000000T0oooo00@000000?ooo`3oool00000
503oool010000000oooo0?ooo`00000>0?ooo`<000000`3oool00`000000oooo0?ooo`030?ooo`04
0000003oool0oooo00000580oooo0`00000K0?ooo`<000000`3oool00`000000oooo0?ooo`030?oo
o`<000005@3oool010000000oooo0?ooo`00000>0?ooo`<000000`3oool00`000000oooo0?ooo`03
0?ooo`<000002@3oool3000001/0oooo0`0000030?ooo`030000003oool0oooo00<0oooo0`000009
0?ooo`040000003oool0oooo000001@0oooo00@000000?ooo`3oool000003P3oool3000000<0oooo
00<000000?ooo`3oool00`3oool010000000oooo0?ooo`00001<0?ooo`007`3oool00`000000oooo
0?ooo`0K0?ooo`030000003oool0oooo008000001`3oool00`000000oooo0?ooo`0D0?ooo`800000
4@3oool00`000000oooo0?ooo`02000000L0oooo00<000000?ooo`3oool02@3oool00`000000oooo
0?ooo`0D0?ooo`8000004@3oool00`000000oooo0?ooo`02000000L0oooo00<000000?ooo`3oool0
203oool2000001H0oooo0P00000A0?ooo`030000003oool0oooo008000001P3oool2000005h0oooo
00<000000?ooo`3oool06`3oool00`000000oooo0?ooo`02000000L0oooo00<000000?ooo`3oool0
503oool200000140oooo00<000000?ooo`3oool00P0000070?ooo`030000003oool0oooo00T0oooo
00<000000?ooo`3oool0503oool200000140oooo00<000000?ooo`3oool00P0000070?ooo`030000
003oool0oooo00P0oooo0P00000F0?ooo`8000004@3oool00`000000oooo0?ooo`02000000H0oooo
0P00001E0?ooo`030000003oool0oooo01/0oooo00<000000?ooo`3oool00P0000070?ooo`030000
003oool0oooo01@0oooo0P00000A0?ooo`030000003oool0oooo008000001`3oool00`000000oooo
0?ooo`090?ooo`030000003oool0oooo01/0oooo00<000000?ooo`3oool00P0000070?ooo`030000
003oool0oooo00P0oooo0P00000F0?ooo`8000004@3oool00`000000oooo0?ooo`02000000H0oooo
0P00001=0?ooo`00o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo003o0?oo
ool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?ooolD0oooo
003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3ooooo0?oo
olD0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0ooooa@3oool00?l0ooooo`3o
oooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`00o`3ooooo0?ooool0ooooa@3oool00?l0
ooooo`3ooooo0?ooolD0oooo003o0?ooool0ooooo`3oooo50?ooo`00\
\>"],
  ImageRangeCache->{{{0, 961}, {630.312, 0}} -> {-0.0758747, -0.0492291, \
0.00327966, 0.00327966}, {{23.125, 308.938}, {615.25, 329.438}} -> {-1.37118, \
-0.530063, 0.0177194, 0.0177194}, {{337.562, 623.375}, {615.25, 329.438}} -> \
{-6.94284, -0.530063, 0.0177194, 0.0177194}, {{652, 937.812}, {615.25, \
329.438}} -> {-12.5145, -0.530063, 0.0177194, 0.0177194}, {{23.125, 308.938}, \
{300.812, 15}} -> {-1.37118, -6.10172, 0.0177194, 0.0177194}, {{337.562, \
623.375}, {300.812, 15}} -> {-6.94284, -6.10172, 0.0177194, 0.0177194}, \
{{652, 937.812}, {300.812, 15}} -> {-12.5145, -6.10172, 0.0177194, 0.0177194}}
  ],

Cell[BoxData[
    TagBox[
      TagBox[\(\[SkeletonIndicator]  GraphicsArray  \[SkeletonIndicator]\),
        False,
        Editable->False],
      (TableForm[ #]&)]], "Output"]
}, Open  ]]
}, Open  ]],

Cell["\<\
Example to CddIF-Package,Author:Stefan Filipp,May 2001
  \
\>", "Text"]
},
FrontEndVersion->"4.0 for X",
ScreenRectangle->{{0, 1600}, {0, 1200}},
CellGrouping->Manual,
WindowSize->{1123, 983},
WindowMargins->{{185, Automatic}, {Automatic, 47}},
StyleDefinitions -> "Default.nb"
]


(***********************************************************************
Cached data follows.  If you edit this Notebook file directly, not using
Mathematica, you must remove the line containing CacheID at the top of 
the file.  The cache data will then be recreated when you save this file 
from within Mathematica.
***********************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{

Cell[CellGroupData[{
Cell[1739, 51, 98, 3, 43, "Subsubsection"],
Cell[1840, 56, 60, 1, 29, "Input"]
}, Open  ]],
Cell[1915, 60, 68, 3, 154, "Title"],

Cell[CellGroupData[{
Cell[2008, 67, 142, 2, 45, "Subsubsection",
  Evaluatable->False],
Cell[2153, 71, 198, 3, 125, "Input"]
}, Open  ]],

Cell[CellGroupData[{
Cell[2388, 79, 59, 0, 43, "Subsubsection"],

Cell[CellGroupData[{
Cell[2472, 83, 49, 1, 29, "Input"],
Cell[2524, 86, 11548, 200, 1320, "Output"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{
Cell[14121, 292, 166, 2, 45, "Subsubsection",
  Evaluatable->False],

Cell[CellGroupData[{
Cell[14312, 298, 141, 3, 33, "Text"],
Cell[14456, 303, 56, 1, 29, "Input"]
}, Open  ]],

Cell[CellGroupData[{
Cell[14549, 309, 616, 11, 71, "Text"],

Cell[CellGroupData[{
Cell[15190, 324, 62, 1, 29, "Input"],
Cell[15255, 327, 43, 1, 29, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[15359, 335, 280, 4, 77, "Subsubsection"],

Cell[CellGroupData[{
Cell[15664, 343, 170, 3, 29, "Input"],
Cell[15837, 348, 301, 4, 44, "Print"],
Cell[16141, 354, 301, 4, 44, "Print"],
Cell[16445, 360, 301, 4, 44, "Print"],
Cell[16749, 366, 292, 4, 44, "Print"],
Cell[17044, 372, 289, 4, 44, "Print"],
Cell[17336, 378, 302, 4, 44, "Print"],
Cell[17641, 384, 302, 4, 44, "Print"],
Cell[17946, 390, 289, 4, 44, "Print"],
Cell[18238, 396, 298, 4, 44, "Print"],
Cell[18539, 402, 289, 4, 44, "Print"],
Cell[18831, 408, 298, 4, 44, "Print"],
Cell[19132, 414, 292, 4, 44, "Print"],
Cell[19427, 420, 289, 4, 44, "Print"],
Cell[19719, 426, 298, 4, 44, "Print"],
Cell[20020, 432, 292, 4, 44, "Print"],
Cell[20315, 438, 292, 4, 44, "Print"],
Cell[20610, 444, 298, 4, 44, "Print"],
Cell[20911, 450, 265, 4, 44, "Print"],
Cell[21179, 456, 277, 4, 44, "Print"],
Cell[21459, 462, 272, 4, 44, "Print"],
Cell[21734, 468, 277, 4, 44, "Print"],
Cell[22014, 474, 284, 4, 44, "Print"],
Cell[22301, 480, 265, 4, 44, "Print"],
Cell[22569, 486, 261, 4, 44, "Print"],
Cell[22833, 492, 320, 5, 44, "Print"],
Cell[23156, 499, 297, 4, 44, "Print"],
Cell[23456, 505, 313, 4, 44, "Print"],
Cell[23772, 511, 284, 4, 44, "Print"],
Cell[24059, 517, 297, 4, 44, "Print"],
Cell[24359, 523, 273, 4, 44, "Print"],
Cell[24635, 529, 266, 4, 44, "Print"],
Cell[24904, 535, 266, 4, 44, "Print"],
Cell[25173, 541, 301, 4, 44, "Print"],
Cell[25477, 547, 282, 4, 44, "Print"],
Cell[25762, 553, 301, 4, 44, "Print"],
Cell[26066, 559, 267, 4, 44, "Print"],
Cell[26336, 565, 286, 4, 44, "Print"],
Cell[26625, 571, 284, 4, 44, "Print"],
Cell[26912, 577, 286, 4, 44, "Print"],
Cell[27201, 583, 306, 4, 44, "Print"],
Cell[27510, 589, 286, 4, 44, "Print"],
Cell[27799, 595, 267, 4, 44, "Print"],
Cell[28069, 601, 320, 5, 44, "Print"],
Cell[28392, 608, 277, 4, 44, "Print"],
Cell[28672, 614, 297, 4, 44, "Print"],
Cell[28972, 620, 298, 4, 44, "Print"],
Cell[29273, 626, 277, 4, 44, "Print"],
Cell[29553, 632, 289, 4, 44, "Print"],
Cell[29845, 638, 306, 4, 44, "Print"],
Cell[30154, 644, 284, 4, 44, "Print"],
Cell[30441, 650, 268, 4, 44, "Print"],
Cell[30712, 656, 282, 4, 44, "Print"],
Cell[30997, 662, 306, 4, 44, "Print"],
Cell[31306, 668, 306, 4, 44, "Print"],
Cell[31615, 674, 270, 4, 44, "Print"],
Cell[31888, 680, 274, 4, 44, "Print"],
Cell[32165, 686, 262, 4, 44, "Print"],
Cell[32430, 692, 273, 4, 44, "Print"],
Cell[32706, 698, 320, 5, 44, "Print"],
Cell[33029, 705, 301, 4, 44, "Print"],
Cell[33333, 711, 298, 4, 44, "Print"],
Cell[33634, 717, 297, 4, 44, "Print"],
Cell[33934, 723, 289, 4, 44, "Print"],
Cell[34226, 729, 282, 4, 44, "Print"],
Cell[34511, 735, 303, 4, 44, "Print"],
Cell[34817, 741, 298, 4, 44, "Print"],
Cell[35118, 747, 302, 4, 44, "Print"],
Cell[35423, 753, 302, 4, 44, "Print"],
Cell[35728, 759, 303, 4, 44, "Print"],
Cell[36034, 765, 282, 4, 44, "Print"],
Cell[36319, 771, 320, 5, 44, "Print"],
Cell[36642, 778, 301, 4, 44, "Print"],
Cell[36946, 784, 320, 5, 44, "Print"],
Cell[37269, 791, 326, 5, 44, "Print"],
Cell[37598, 798, 326, 5, 44, "Print"],
Cell[37927, 805, 298, 4, 44, "Print"],
Cell[38228, 811, 306, 4, 44, "Print"],
Cell[38537, 817, 301, 4, 44, "Print"],
Cell[38841, 823, 284, 4, 44, "Print"],
Cell[39128, 829, 298, 4, 44, "Print"],
Cell[39429, 835, 306, 4, 44, "Print"],
Cell[39738, 841, 284, 4, 44, "Print"],
Cell[40025, 847, 277, 4, 44, "Print"],
Cell[40305, 853, 297, 4, 44, "Print"],
Cell[40605, 859, 301, 4, 44, "Print"],
Cell[40909, 865, 303, 4, 44, "Print"],
Cell[41215, 871, 302, 4, 44, "Print"],
Cell[41520, 877, 302, 4, 44, "Print"],
Cell[41825, 883, 292, 4, 44, "Print"],
Cell[42120, 889, 277, 4, 44, "Print"],
Cell[42400, 895, 297, 4, 44, "Print"],
Cell[42700, 901, 326, 5, 44, "Print"],
Cell[43029, 908, 292, 4, 44, "Print"],
Cell[43324, 914, 227, 3, 44, "Print"],
Cell[43554, 919, 292, 4, 44, "Print"],
Cell[43849, 925, 292, 4, 44, "Print"],
Cell[44144, 931, 292, 4, 44, "Print"],
Cell[44439, 937, 26807, 390, 3696, "Output"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{
Cell[71295, 1333, 363, 5, 83, "Subsubsection",
  Evaluatable->False],

Cell[CellGroupData[{
Cell[71683, 1342, 148, 3, 29, "Input"],
Cell[71834, 1347, 83115, 2776, 186, 31587, 2135, "GraphicsData", \
"PostScript", "Graphics"],
Cell[154952, 4125, 130, 3, 29, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[155131, 4134, 114, 3, 43, "Subsubsection"],

Cell[CellGroupData[{
Cell[155270, 4141, 215, 3, 48, "Input"],
Cell[155488, 4146, 13452, 374, 371, "Output"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{
Cell[168989, 4526, 100, 3, 43, "Subsubsection"],

Cell[CellGroupData[{
Cell[169114, 4533, 115, 2, 29, "Input"],
Cell[169232, 4537, 397395, 11199, 640, 138588, 7999, "GraphicsData", \
"PostScript", "Graphics"],
Cell[566630, 15738, 178, 5, 29, "Output"]
}, Open  ]]
}, Open  ]],
Cell[566835, 15747, 81, 3, 52, "Text"]
}
]
*)




(***********************************************************************
End of Mathematica Notebook file.
***********************************************************************)



==> CDDIF.NB <==
(***********************************************************************

                    Mathematica-Compatible Notebook

This notebook can be used on any computer system with Mathematica 4.0,
MathReader 4.0, or any compatible application. The data for the notebook 
starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do one of 
the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing the 
word CacheID, otherwise Mathematica-compatible applications may try to 
use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
***********************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[     37629,        708]*)
(*NotebookOutlinePosition[     38644,        740]*)
(*  CellTagsIndexPosition[     38600,        736]*)
(*WindowFrame->Normal*)



Notebook[{
Cell[BoxData[{
    \(BeginPackage["\<CddIF`\>", "\<DiscreteMath`Combinatorica`\>", \
"\<Graphics`MultipleListPlot`\>"]\), "\n", 
    \(CddIF::usage = "\<These package acts as an Interface to the \
cdd-programm\n(Copyright (C) 1996, Komei Fukuda, fukuda@ifor.math.ethz.ch) \
written by Stefan Filipp, e9725660@stud3.tuwien.ac.at, May 2001.\nAvailable \
Functions are:\n
CddFormat
ToCddExtFile
TruthTable
RunCdd
ShowVRep
ConvToHRep
ReadInHRep
GetInequFromHRep
InequToRead
GetViolInequalities
PlotInequalities
ContPlotInequalities
Cdd\>"\), "\[IndentingNewLine]", 
    \(SetCddCmd::usage = "\<SetCddCmd[cmd_String] - sets commandname for \
cdd\>"\), "\n", 
    \(CddFormat::usage = "\<CddFormat[vertices_List,options_List] - ouputs \
vertices and Options in an V-presentation format for use in cdd\>"\), "\n", 
    \(ToCddExtFile::usage = \
"\<ToCddExtFile[file_String,vertices_List,options_List] or \n \
ToCddExtFile[file_String,particles_Integer,measurements_Integer,options_List] \
- \nmakes a file in V-presentation format for use in cdd with extension \
\".ext\".\>"\), "\n", 
    \(TruthTable::usage = \
"\<TruthTable[particles_Integer,measurements_Integer] - \ncreates a \
truthtable corresponding to the appropriate correlation polytope.\>"\), "\n", \

    \(RunCdd::usage = "\<RunCdd[file_String] - \nruns cdd with (.ext)-file as \
parameter and returns H-representation to use in other functions\>"\), "\n", 
    \(ShowVRep::usage = "\<ShowVRep[particles_Integer, measurements_Integer] \
- \nreturns V-representation of given configuration\>"\), "\n", 
    \(ConvToHRep::usage = \
"\<ConvToHRep[particles_Integer,measurements_Integer,file___String,options___]\
 or \nConvToHRep[vertices_List,file___String,options___] - \nconverts given \
configuration or vertices-List to H-Representation\>"\), "\n", 
    \(ReadInHRep::usage = "\<ReadInHRep[file_String] - \nreads \
H-Representation from (.ine)-file for use in other functions\>"\), "\n", 
    \(GetInequFromHRep::usage = "\<GetInequFromHRep[hrep_List] - \nyields a \
list of inequalities from a given H-Representation\>"\), "\n", 
    \(InequToRead::usage = "\<InequToRead[inequalities_List] - \nyields a \
list of inequalities in readable form obtained from a list format returned by \
GetInequFromHRep[...]\>"\), "\n", 
    \(GetViolInequalities::usage = \
\[IndentingNewLine]\*"\"\<GetViolInequalities[hrep_List, angles_List, \
functions_,NrOfInequ_List,violation_Real] or \
\\nGetViolInequalities[file_String,angles_List, functions_, \
NrOfInequ_List,violation_Real] - \\ncalculates the QM-discrepancy by applying \
functions_ to the H-Representation with given angles of measurement. \
\\nAngles is for example {{0,\[Pi]/2},{\[Pi]/2,\[Pi]}}, where the first \
detector for the first particle is at 0degrees, the 2nd detector for the 1st \
particle at \[Pi]/2, the 1st detector for the 2nd particle at \[Pi]/2.... \
Functions must take lists as input (e.g. \
Prob[{x_,y_}]:=Sin[x-y\!\(\(]\^2\)\)/2).\\nNrOfInequ_List is either \\\"All\\\
\" or a range specification of the form {min,max}.\\n Violation indicates, \
that only inequalities violated more than this value are taken into \
consideration.\\n If there are many inequalities, a (.ine)-file should be \
handed over instead of a H-Representation, it utilizes less memory and with \
option PrintOut-> True you see the violated ones printed out \
immediately.\>\""\), "\n", 
    \(PlotInequalities::usage = \
\*"\"\<PlotInequalities[hrep_List,range_List,angles_List,functions_,opts___ \
or \\nPlotInequalities[file_String, range_List, angles_List, \
functions_,NrOfInequ_List,violation_Real,opts___] - \\n plots inequalities \
p(x) <= b as functions f(x)= p(x) - b, positive values indicating violation \
of classical conditions of experience.\\nAngles is for example \
{{0,x},{x,\[Pi]}}, where the detector for the first particle can be set to 0 \
degrees and x, the detector for the 2nd particle to \[Pi] and x respectively, \
where x is a variable iterated as specified in \\\"range\\\".\\nThe parameter \
\\\"functions\\\" must take lists as input (e.g. \
Prob[{x_,y_}]:=Sin[x-y\!\(\(]\^2\)\)/2).\\nNrOfInequ_List is either \\\"All\\\
\" or a range specification of the form {min,max}.\\n Violation indicates, \
that only inequalities violated more than this value are taken into \
consideration.\\n\>\""\), "\n", 
    \(ContPlotInequalities::usage = \
\*"\"\<ContPlotInequalities[hrep_List,range_List,range_List,angles_List,\
functions_,NrOfInequ_List,violation_Real,opts___] or \
\\nContPlotInequalities[file_String,range_List,range_List,angles_List,\
functions_,NrOfInequ,violation_Real,opts___] - \\n yields contourplots of \
inequalities p(x,y) <= b specified by NrOfInequ (either \\\"All\\\" or range \
of form {min,max}) as functions f(x,y) = p(x,y) - b that are violated more \
than given by parameter \\\"violation\\\".\\nThe parameter \\\"functions\\\" \
must take lists as input (e.g. Prob[{x_,y_}]:=Sin[x-y\!\(\(]\^2\)\)/2), \
\\\"angles\\\" has to be a list containing the possible detection angles for \
each particle.\>\""\), "\n", 
    \(Cdd::usage = "\<Cdd[input_List,cmd_String] - General Interface to \"Cdd\
\"\ninput_List has to be a list of strings each element representing a line \
for cdd.\ncmd can be an alternate command like cddr or cddf\>"\
\[IndentingNewLine]\), "\n", 
    \(Begin["\<`Private`\>"]\), "\n", 
    \(Off[General::spell1]\), "\n", 
    \(Off[Graphics`MultipleListPlot`Star::shdw]\), "\[IndentingNewLine]", 
    \(Options[CddIF] := {CddCmd \[Rule] "\<cdd\>"}\), "\n", 
    \(Options[CddFormat] := {}\), "\n", 
    \(Options[TruthTable] := {IncludeVars \[Rule] True}\), "\n", 
    \(Options[PlotList] := {PlotPoints \[Rule] 25}\), "\n", 
    \(Options[PlotInequalities] := {PlotJoined \[Rule] True, 
        Graphics`MultipleListPlot`SymbolShape \[Rule] None, 
        PlotStyle \[Rule] {Dashing[{}]}}\), "\n", 
    \(Options[GetViolInequalities] := {PrintOut \[Rule] False}\), "\n", 
    \(Options[ContPlotList] := {PrintOut \[Rule] False, 
        PlotPoints \[Rule] 25}\), "\n", 
    \(Options[ContPlot] := {PlotRange \[Rule] {\(-0. \), 1}, 
        ColorFunction \[Rule] \((GrayLevel[1 - #] &)\), Contours \[Rule] 30, 
        ContourLines \[Rule] False}\n\), "\n", 
    \(SetCddCmd[cmd_String] := \ SetOptions[CddIF, CddCmd \[Rule] cmd]\n (*\ 
      Looks, \ if\ there\ is\ any\ "\<1\>" - value\ in\ list, \ 
      then\ value\ is\ taken\ as\ true\ *) \), "\n", 
    \(LogAnd[prop_List] := Times @@ prop\n\[IndentingNewLine] (*\ 
      Gives\ any\ possible\ combination\ of\ 1  \.b4s\ and\ 0  \.b4s\ of\ \
length\ 2^n\ *) \), "\n", 
    \(CreateTrueVal[
        elements_Integer] := \[IndentingNewLine]Reverse\  /@ \((Map[\
\[IndentingNewLine]PadLeft[#, elements] &, \[IndentingNewLine]IntegerDigits[
              Range[0, Power[2, elements] - 1], 
              2]\[IndentingNewLine]])\)\n\[IndentingNewLine] (*\ 
      Gives\ a\ list, \ 
      where\ all\ joint\ events\ are\ taken\ into\ consideration\ *) \), "\n\
", 
    \(EventList[
        SingleEvents_List] \
:= \[IndentingNewLine]Flatten[\[IndentingNewLine]\(Flatten[\[IndentingNewLine]\
Apply[Outer, \[IndentingNewLine]\(Insert[#, List, 
                      1] &\) /@ \ \
\[IndentingNewLine]DiscreteMath`Combinatorica`KSubsets[
                    SingleEvents, #], \[IndentingNewLine]{1}], \
\[IndentingNewLine]#] &\) /@ \ 
          Range[Length[
              SingleEvents]], \[IndentingNewLine]1]\[IndentingNewLine]\
\[IndentingNewLine] (*\ 
      yields\ the\ truthtable\ for\ the\ events\ "\<x-particles are measured \
in y-angles\>"\ *) \), "\n", 
    \(TruthT[part_Integer, 
        angles_Integer] \
:= \[IndentingNewLine]Module[\[IndentingNewLine]{events = 
            Table[Unique[], {part}, {angles}]}, \[IndentingNewLine]Map[
          LogAnd, \[IndentingNewLine]\(\((EventList[
                    events] /. #)\) &\) /@ \[IndentingNewLine]\((\
\[IndentingNewLine]\(Inner[Rule, Flatten[events], #, 
                    List] &\) /@ \ \[IndentingNewLine]CreateTrueVal[
                  Length[Flatten[
                      events]]]\[IndentingNewLine])\), \
\[IndentingNewLine]{2}]]\[IndentingNewLine]\), "\n", 
    \(TruthTable[part_Integer, angles_Integer, 
        opts___] := \[IndentingNewLine]\((Prepend[TruthT[part, angles], 
              MakeVariables[part, angles]] // 
            MatrixForm)\) /; \((\(IncludeVars\ \  /. {opts}\) /. 
            Options[TruthTable])\)\[IndentingNewLine]\), \
"\[IndentingNewLine]", 
    \(TruthTable[part_Integer, angles_Integer, 
        opts___] := \[IndentingNewLine]TruthT[part, 
          angles] /; \[Not] \((\(IncludeVars\  /. {opts}\) /. 
              Options[TruthTable])\)\[IndentingNewLine]\[IndentingNewLine] \
(*\ takes\ a\ list\ of\ vertices\ \((i . e . \ v - 
            representation)\)\ and\ yields\ the\ representation\ ready\ to\ \
use\ with\ cdd\ *) \), "\n", 
    \(CddFormat[vertices_List, 
        opts___List] := \[IndentingNewLine]Append[\[IndentingNewLine]Insert[\
\[IndentingNewLine]Insert[\[IndentingNewLine]Insert[\[IndentingNewLine]\
vertices, 1, Table[{i, 1}, {i, 1, 
                  Length[vertices]}]], \[IndentingNewLine]Append[
              Plus[Dimensions[vertices], {0, 
                  1}], "\<integer\>"], {1}], \
\[IndentingNewLine]"\<V-representation\nbegin\>", {1}], \
\[IndentingNewLine]"\<end\n\>" <> \[IndentingNewLine]\((\(StringJoin[#, "\<\n\
\>"] &\) /@ \[IndentingNewLine]\(ToString\  /@ \ \[IndentingNewLine]Union[
                  opts, Options[
                    CddFormat]]\))\)]\[IndentingNewLine]\[IndentingNewLine] \
(*\ excludes\ comments\ from\ cdd - files\ *) \), "\n", 
    \(TestImportTable[
        strings_List] := \[IndentingNewLine]True\  \
/; \[IndentingNewLine]\((strings[\([1]\)] \[NotEqual] "\<*\>")\) \
&& \[IndentingNewLine]\((\((StringTake[strings[\([1]\)], 
                    1] \[NotEqual] "\<*\>")\) || 
              NumericQ[
                strings[\([1]\)]])\)\[IndentingNewLine]\[IndentingNewLine] \
(*\ writes\ vertices\ into\ file\ including\ options\ for\ cdd\ if\ a\ list\ \
of\ vertices\ is\ given \((more\ general\ form)\)*) \), "\n", 
    \(ToCddExtFile[file_String, vertices_List, 
        opts___List] := \[IndentingNewLine]Export[\[IndentingNewLine]file <> \
"\<.ext\>", \[IndentingNewLine]CddFormat[vertices, 
          opts], \[IndentingNewLine]"\<Table\>"]\[IndentingNewLine]\
\[IndentingNewLine] (*\ 
      writes\ vertices\ into\ file\ including\ options\ for\ cdd\ if\ a\ \
configuration\ \((x - particles, \ 
          y - angles)\)\ is\ given\ \((special\ form\ for\ boole - bell - 
            type\ inequalities)\)\ *) \), "\n", 
    \(ToCddExtFile[file_String, part_Integer, angles_Integer, 
        opts___List] := \[IndentingNewLine]Export[\[IndentingNewLine]file <> \
"\<.ext\>", \[IndentingNewLine]CddFormat[
          TruthT[part, 
            angles]], \[IndentingNewLine]"\<Table\>"]\[IndentingNewLine]\
\[IndentingNewLine] (*\ 
      runs\ cdd\ on\ given\ file\ and\ yields\ result\ as\ h - 
        representation\ \((for\ use\ in\ further\ functions)\)\ *) \), "\n", 
    \(RunCdd[file_String, part_Integer, 
        angles_Integer] \
:= \[IndentingNewLine]Select[\[IndentingNewLine]CompoundExpression[\
\[IndentingNewLine]Run[\((CddCmd /. Options[CddIF])\) <> "\< \>" <> 
              file <> "\<.ext\>"], \[IndentingNewLine]PutAppend[
            OutputForm["\<Konfiguration \>"\  <> 
                ToString[part]\  <> \ "\< \>"\  <> ToString[angles]]\ , 
            StringJoin[file, "\<.ine\>"]], \[IndentingNewLine]Import[
            file <> "\<.ine\>", "\<Table\>"]], \
\[IndentingNewLine]TestImportTable]\n\), "\n", 
    \(RunCdd[
        file_String] \
:= \[IndentingNewLine]Select[\[IndentingNewLine]CompoundExpression[\
\[IndentingNewLine]Run[\((CddCmd /. Options[CddIF])\) <> "\< \>" <> 
              file <> "\<.ext\>"], \[IndentingNewLine]Import[
            file <> "\<.ine\>", "\<Table\>"]], \
\[IndentingNewLine]TestImportTable]\[IndentingNewLine]\[IndentingNewLine]\
\[IndentingNewLine] (*\ shows\ v - representation\ *) \), "\n", 
    \(ShowVRep[part_, angles_] := \[IndentingNewLine]CddFormat[
        TruthT[part, angles]]\[IndentingNewLine]\[IndentingNewLine] (*\ 
      gets\ vertices\ list\ from\ v - representation\ *) \), "\n", 
    \(GetMatrixFromVRep[
        vrep_List] := \[IndentingNewLine]Module[\[IndentingNewLine]{m = 
            vrep[\([Range[3, 
                  Length[vrep] - 1]]\)]}, \[IndentingNewLine]m[\([All, 
            Range[2, 
              Length[m[\([1]\)]]]]\)]]\[IndentingNewLine]\[IndentingNewLine] \
(*\ converts\ particles - angles - configuration\ to\ h - 
        representation\ using\ cdd\ *) \), "\n", 
    \(ConvToHRep[part_, angles_, file_String: "\<tmp\>", 
        opts___] \
:= \[IndentingNewLine]CompoundExpression[\[IndentingNewLine]ToCddExtFile[
          file, TruthT[part, angles], opts], \[IndentingNewLine]RunCdd[file, 
          part, angles]]\[IndentingNewLine]\), "\n", 
    \(ConvToHRep[vertices_List, file_String: "\<tmp\>", 
        opts___] \
:= \[IndentingNewLine]CompoundExpression[\[IndentingNewLine]ToCddExtFile[
          file, vertices, opts], \[IndentingNewLine]RunCdd[
          file]]\[IndentingNewLine]\[IndentingNewLine] (*\ 
      reads\ h - representation\ from\ file . ine\ *) \), "\n", 
    \(ReadInHRep[
        file_String] := \[IndentingNewLine]Select[\[IndentingNewLine]Import[
          file <> "\<.ine\>", "\<Table\>"], \
\[IndentingNewLine]TestImportTable]\[IndentingNewLine]\[IndentingNewLine]\), \
"\n", 
    \(Concatenate[arg__] := Symbol[StringJoin[ToString /@ \ {arg}]]\), "\n", 
    \(Concatenate[arg_List] := 
      Symbol[StringJoin[ToString /@ \ arg]]\), "\n", 
    \(ClearAttributes[Concatenate, 
      Listable]\[IndentingNewLine]\[IndentingNewLine] (*\ 
      makes\ variables\ according\ to\ boole - bell - 
        type\ \(events : \[IndentingNewLine]\(a1\  ... \)\ particle\ a\ in\ \
detector\ 1\); \ \[IndentingNewLine]\(a1b1\  ... \)\ particle\ a\ and\ \
particle\ b\ in\ detector\ 1\ \((joint\ event)\)\[IndentingNewLine]*) \), "\n\
", 
    \(MakeVariables[part_, 
        angles_] := \[IndentingNewLine]Concatenate\  \
/@ \[IndentingNewLine]EventList[\[IndentingNewLine]Outer[\[IndentingNewLine]\
Concatenate, \[IndentingNewLine]FromCharacterCode[
              List\  /@ Range[97, 97 + part - 1]], \[IndentingNewLine]Range[
              angles]]]\[IndentingNewLine]\[IndentingNewLine] (*only\ \
relevant\ data\ \((A . x \[LessEqual] b)\)\ from\ H - 
        Representation\ is\ taken*) \), "\n", 
    \(GetMatrixFromHRep[
        hrep_List] := \ \ \ \[IndentingNewLine]Module[\[IndentingNewLine]{m = 
            hrep[\([Range[4, Length[hrep] - 2]]\)], \[IndentingNewLine]part = 
            hrep[\([\(-1\), 2]\)], \[IndentingNewLine]angles = 
            hrep[\([\(-1\), 
                3]\)]\ }, \
\[IndentingNewLine]List[\[IndentingNewLine]m[\([Range[Length[m]], 
              Range[2, Length[m[\([1]\)]]]]\)], \[IndentingNewLine]m[\([All, 
              1]\)], \[IndentingNewLine]part, \[IndentingNewLine]angles]]\
\[IndentingNewLine]\), "\[IndentingNewLine]", 
    \(GetMatrixFromHRepMod[
        hrep_List] := \[IndentingNewLine]Module[\[IndentingNewLine]{m = 
            hrep[\([Range[4, 
                  Length[hrep] - 
                    2]]\)]}, \
\[IndentingNewLine]List[\[IndentingNewLine]m[\([Range[Length[m]], 
              Range[2, Length[m[\([1]\)]]]]\)], \[IndentingNewLine]m[\([All, 
              1]\)]]]\[IndentingNewLine]\[IndentingNewLine]\[IndentingNewLine]\
 (*\ inequalities\ from\ h - 
        representation\ are\ equipped\ with\ variables\ *) \), "\n", 
    \(GetInequFromHRep[
        hrep_List\  /; \ 
          hrep[\([Length[
                  hrep]]\)] != {"\<end\>"}] := \ \ \[IndentingNewLine]Module[\
\[IndentingNewLine]{rawmatrix = 
            GetMatrixFromHRep[
              hrep]}, \[IndentingNewLine]Module[\[IndentingNewLine]{A = 
              rawmatrix[\([1]\)], \[IndentingNewLine]b = 
              rawmatrix[\([2]\)], \[IndentingNewLine]x = 
              MakeVariables[rawmatrix[\([3]\)], 
                rawmatrix[\([4]\)]]}, \[IndentingNewLine]Inner[
            List, \(-A . x\), b, List]]]\[IndentingNewLine]\), "\n", 
    \(GetInequFromHRep[
        hrep_List] := \[IndentingNewLine]Module[\[IndentingNewLine]{rawmatrix \
= hrep[\([Range[4, 
                  Length[hrep] - 
                    1]]\)]}, \[IndentingNewLine]Module[\[IndentingNewLine]{A \
= rawmatrix[\([All, 
                  Range[2, 
                    Length[rawmatrix[\([1]\)]]]]\)], \[IndentingNewLine]b = 
              rawmatrix[\([All, 1]\)], \[IndentingNewLine]x = 
              Symbol /@ \(FromCharacterCode /@ 
                  Range[97, 
                    97 + Length[rawmatrix[\([1]\)]] - 
                      2]\)}, \[IndentingNewLine]Inner[List, A . x, b, 
            
            List]]]\[IndentingNewLine]\[IndentingNewLine]\[IndentingNewLine] \
(*Inequalities\ from' rawmatrix' - 
        data\ obtained\ by\ GetMatrixFromHRep\ are\ produced\ here\ *) \), "\n\
", 
    \(GetInequFromMatrix[{A_, b_, part_, angles_}] := \[IndentingNewLine]A . 
          MakeVariables[part, angles] \[GreaterEqual] 
        b\[IndentingNewLine]\[IndentingNewLine] (*\ 
      more\ readable\ form\ of\ inequalities\ obtained\ by\ GetInequFromHRep\ \
*) \), "\n", 
    \(InequToRead[
        ineq_List] := \(LessEqual[#[\([1]\)], #[\([2]\)]] &\) /@ ineq // 
        MatrixForm\[IndentingNewLine]\), "\n", 
    \(PartSymbol[
        sym_Symbol] := \(Symbol[StringTake[SymbolName[sym], {#, # + 1}]] &\) /@ 
        Range[1, StringLength[SymbolName[sym]], 
          2]\[IndentingNewLine]\), "\n", 
    \(NotNull[x_Integer] := 
      True\  /; x \[NotEqual] 0\[IndentingNewLine]\[IndentingNewLine] (*\ 
      not\ really\ applicable\  - \ 
        further\ improvement\ of\ this\ function\ in\ future\ versions\ *) \
\), "\n", 
    \(ReduceInequ[
        hrep_List] := \[IndentingNewLine]Module[\[IndentingNewLine]{rawmatrix \
= GetMatrixFromHRep[hrep]}, \[IndentingNewLine]Module[\[IndentingNewLine]{A = 
              rawmatrix[\([1]\)], \[IndentingNewLine]b = 
              rawmatrix[\([2]\)], \[IndentingNewLine]x = 
              MakeVariables[rawmatrix[\([3]\)], 
                rawmatrix[\([4]\)]]}, \[IndentingNewLine]\(\((#1 . 
                    x \[GreaterEqual] #2)\) &\)\[IndentingNewLine]Sequence \
@@ \[IndentingNewLine]\((\(Delete[#, \[IndentingNewLine]Position[A, 
                        x_ /; Length[
                              Cases[x, y_?\((NotNull[#] &)\)]] \[LessEqual] 
                            1, {1}, Heads -> False]\  (*\ 
                        triviale\ weg\ *) \[IndentingNewLine]] &\) \
/@ \[IndentingNewLine]{A, b})\)]]\[IndentingNewLine]\[IndentingNewLine] (*\ 
      functions\ are\ applied\ to\ h - representation, \ 
      angles\ of\ detectors\ must\ be\ given\ and\ functions\ must\ be\ \
predefined\ in\ buffer\ *) \), "\n", 
    \(ApplyFunctions[
        hrep_List\  /; \((StringPosition[\(hrep[\([\(-1\)]\)]\)[\([1]\)], \
"\<Konfiguration\>"] \[NotEqual] {})\)\ , angles_List, 
        func_ /; 
          ValueQ[func[{_}]]] \
:= \[IndentingNewLine]Module[\[IndentingNewLine]{rawmatrix = 
            GetMatrixFromHRep[
              hrep]}, \[IndentingNewLine]Module[\[IndentingNewLine]{A = 
              rawmatrix[\([1]\)], \[IndentingNewLine]b = 
              rawmatrix[\([2]\)], \[IndentingNewLine]x = 
              func /@ EventList[angles], \[IndentingNewLine]vars = 
              MakeVariables[rawmatrix[\([3]\)], 
                rawmatrix[\([4]\)]]}, \[IndentingNewLine]{GetInequFromHRep[
              hrep], \(-A . 
                x\)}]]\[IndentingNewLine]\), "\[IndentingNewLine]", 
    \(ApplyFunctions[hrep_List, angles_List, 
        func_ /; ValueQ[
            func[{_}]]] \
:= \[IndentingNewLine]Module[\[IndentingNewLine]{rawmatrix = 
            GetMatrixFromHRepMod[
              hrep]}, \[IndentingNewLine]Module[\[IndentingNewLine]{A = 
              rawmatrix[\([1]\)], \[IndentingNewLine]b = 
              rawmatrix[\([2]\)], \[IndentingNewLine]x = 
              func /@ EventList[angles], \[IndentingNewLine]vars = 
              Symbol /@ \(FromCharacterCode /@ 
                  Range[97, 
                    97 + Length[rawmatrix[\([1]\)]] - 
                      2]\)}, \[IndentingNewLine]{GetInequFromHRep[
              hrep], \(-A . x\)}]]\[IndentingNewLine]\[IndentingNewLine] (*\ 
      plot\ inequalities\ *) \n\), "\n", 
    \(NotNullAppend[l_List, expr_ /; \[Not] expr === Null] := 
      Flatten[{l, expr}, 1]\), "\n", 
    \(NotNullAppend[l_List, expr_ /; expr === Null] := 
      l\[IndentingNewLine]\n\), "\n", 
    \(PlotList[function_, r : {var_, varmin_, varmax_}, 
        violation_Real] \
:= \[IndentingNewLine]Module[\[IndentingNewLine]{points = 
            N[PlotPoints /. 
                Options[
                  PlotList]]}, \
\[IndentingNewLine]Module[\[IndentingNewLine]{plist = \
\[IndentingNewLine]Table[\[IndentingNewLine]{var, 
                  function}, \[IndentingNewLine]Evaluate[
                  Append[r, \((varmax - varmin)\)/
                      points]]]}, \[IndentingNewLine]{plist} /; 
            Max[plist[\([All, 2]\)]] > 
              violation]]\[IndentingNewLine]\), "\n", 
    \(PlotList[function_, r : {var_, varmin_, varmax_}, violation_Real, 
        opts___] := Null\[IndentingNewLine]\), "\n", 
    \(PlotInequalities[hrep_List, limit_List, angles_List, 
        func_ /; ValueQ[func[{_}]], 
        opts___] := \[IndentingNewLine]Module[\[IndentingNewLine]{data = 
            ApplyFunctions[hrep, angles, 
              func]}, \[IndentingNewLine]Plot[\[IndentingNewLine]Evaluate[
            data[\([2]\)] - \(data[\([1]\)]\)[\([All, 
                  2]\)]], \[IndentingNewLine]limit, 
          opts]]\[IndentingNewLine]\[IndentingNewLine]\), "\n", 
    \(PlotInequalities[file_String, limit_List, angles_List, 
        func_ /; ValueQ[func[{_}]], 
        equnr_ /; \((VectorQ[equnr] || equnr == All)\), violation_Real:  0. , 
        opts___] := \[IndentingNewLine]Module[\[IndentingNewLine]{strFile = 
            OpenRead[file], plotfunctions}, \[IndentingNewLine]Off[
          Read::readn]; \[IndentingNewLine]plotfunctions = \
\[IndentingNewLine]Module[\[IndentingNewLine]{strInput = 
                Read[strFile, Record], \[IndentingNewLine]i = 0, min, 
              max, \[IndentingNewLine]cols, \[IndentingNewLine]result = {}, \
\[IndentingNewLine]readform = Record, \[IndentingNewLine]vars = 
                MakeVariables[
                  Sequence @@ Dimensions[angles]], \[IndentingNewLine]x = 
                func /@ EventList[angles]}, \[IndentingNewLine]If[
              equnr === All, \[IndentingNewLine]min = 0; 
              max = Infinity, \[IndentingNewLine]min = First[equnr]; 
              max = Last[
                  equnr]]; \[IndentingNewLine]\[IndentingNewLine]While[\((\
\[Not] \((strInput === 
                        EndOfFile)\)\  && \[Not] \((strInput === $Failed)\)\  \
&& \((i <= max)\))\), \[IndentingNewLine]result = 
                NotNullAppend[
                  result, \[IndentingNewLine]If[\[IndentingNewLine]strInput == \
"\<begin\>", \[IndentingNewLine]strInput = 
                      Read[strFile, {Number, Number, 
                          String}]; \[IndentingNewLine]cols = 
                      strInput[\([2]\)]; \[IndentingNewLine]readform = 
                      Table[Number, {cols}];, \[IndentingNewLine]Null, \
\(i++\); \[IndentingNewLine]If[\((i >= min)\) && \((i <= 
                            max)\), \[IndentingNewLine]Module[\
\[IndentingNewLine]{inequ = 
                            Times[Drop[strInput, 
                                1], \(-1\)], \[IndentingNewLine]bound = 
                            strInput[\([1]\)]}, \[IndentingNewLine]PlotList[
                          inequ . x - bound, limit, 
                          violation]]]]]; \[IndentingNewLine]strInput = 
                Read[strFile, readform];]; result]; \[IndentingNewLine]On[
          Read::readn]; \[IndentingNewLine]Close[file]; \[IndentingNewLine]If[
          plotfunctions \[NotEqual] {}, \
\[IndentingNewLine]Graphics`MultipleListPlot`MultipleListPlot[
            Sequence @@ plotfunctions, 
            Sequence @@ 
              Join[{opts}, 
                Options[
                  PlotInequalities]]], \[IndentingNewLine]{}]]\
\[IndentingNewLine]\[IndentingNewLine] (*\ 
      violated\ inequalites\ are\ obtained\ *) \ \), "\n", 
    \(GetViolInequalities[hrep_List, angles_List, func_ /; ValueQ[func[{_}]], 
        equnr_ /; \((VectorQ[equnr] || equnr \[Equal] All)\), 
        violation_Real:  
          0. ] := \ \[IndentingNewLine]Module[\[IndentingNewLine]{data = 
            ApplyFunctions[hrep, angles, 
              func], \[IndentingNewLine]datarange = 
            equnr /. \((equnr \[RuleDelayed] 
                  Range[Sequence @@ 
                        equnr]\  /; \ \[Not] \((equnr === 
                          All)\))\)}, \[IndentingNewLine]Module[\
\[IndentingNewLine]{iequ = \(data[\([1]\)]\)[\([datarange, 
                  1]\)], \[IndentingNewLine]limit = \
\(data[\([1]\)]\)[\([datarange, 
                  2]\)], \[IndentingNewLine]qmsolution = \
\(data[\([2]\)]\)[\([datarange]\)]}, \[IndentingNewLine]\(List[
                LessEqual[iequ[\([#]\)], limit[\([#]\)]], 
                qmsolution[\([#]\)]] &\) /@ \[IndentingNewLine]Flatten[\
\[IndentingNewLine]Position[\[IndentingNewLine]Inner[Plus, 
                  qmsolution, \(-limit\), List], \[IndentingNewLine]x_ /; 
                  Greater[x, 
                    violation]]]]]\[IndentingNewLine]\[IndentingNewLine]\), "\
\n", 
    \(GetViolInequalities[file_String, angles_List, 
        func_ /; ValueQ[func[{_}]], 
        equnr_ /; \((VectorQ[equnr] || equnr \[Equal] All)\), 
        violation_Real:  0. , 
        opt___] := \[IndentingNewLine]Module[\[IndentingNewLine]{strFile = 
            OpenRead[file], retval}, \[IndentingNewLine]Off[
          Read::readn]; \[IndentingNewLine]retval = 
          Module[\[IndentingNewLine]{strInput = 
                Read[strFile, Record], \[IndentingNewLine]i = 0, min, 
              max, \[IndentingNewLine]cols, \[IndentingNewLine]result = {}, \
\[IndentingNewLine]readform = Record, \[IndentingNewLine]vars = 
                MakeVariables[
                  Sequence @@ Dimensions[angles]], \[IndentingNewLine]x = 
                func /@ 
                  EventList[
                    angles]}, \[IndentingNewLine]\[IndentingNewLine]If[
              equnr === All, \[IndentingNewLine]min = 0; \ 
              max = Infinity, \[IndentingNewLine]min = First[equnr]; \ 
              max = Last[
                  equnr]]; \[IndentingNewLine]\[IndentingNewLine]While[\((\
\[Not] \((strInput === 
                        EndOfFile)\) && \[Not] \((strInput === $Failed)\) && \
\((i \[LessEqual] max)\))\), \[IndentingNewLine]result = 
                NotNullAppend[result, 
                  If[\[IndentingNewLine]strInput \[Equal] "\<begin\>", \
\[IndentingNewLine]strInput = 
                      Read[strFile, {Number, Number, 
                          String}]; \[IndentingNewLine]cols = 
                      strInput[\([2]\)]; \[IndentingNewLine]readform = 
                      Table[Number, {cols}], \[IndentingNewLine]Null, \
\(i++\); \[IndentingNewLine]If[\((i \[GreaterEqual] 
                            min)\) && \((i \[LessEqual] 
                            max)\), \[IndentingNewLine]Module[\
\[IndentingNewLine]{inequ = 
                            Times[Drop[strInput, 
                                1], \(-1\)], \[IndentingNewLine]limit = 
                            strInput[\([1]\)]}, \
\[IndentingNewLine]If[\((inequ . x - limit)\) > 
                            violation, \[IndentingNewLine]If[\(PrintOut /. \
{opt}\) /. Options[GetViolInequalities], \[IndentingNewLine]Print[{inequ . 
                                    vars \[LessEqual] limit, 
                                inequ . x // 
                                  N}]]; \[IndentingNewLine]{inequ . 
                                vars \[LessEqual] limit, 
                            inequ . x // 
                              N}]]]]]; \[IndentingNewLine]strInput = 
                Read[strFile, readform];\[IndentingNewLine]]; 
            result]; \[IndentingNewLine]On[
          Read::readn]; \[IndentingNewLine]Close[
          file]; \[IndentingNewLine]DeleteCases[retval, 
          x_ /; Length[x] \[NotEqual] 
              2]\[IndentingNewLine]]\[IndentingNewLine]\), "\
\[IndentingNewLine]", 
    \(ContPlotList[function_, r1 : {var1_, var1min_, var1max_}, 
        r2 : {var2_, var2min_, var2max_}, 
        opts___] := \[IndentingNewLine]Module[\[IndentingNewLine]{points = 
            N[\(PlotPoints\  /. {opts}\) /. \ 
                Options[
                  ContPlotList]]}, \
\[IndentingNewLine]List[\[IndentingNewLine]Table[\[IndentingNewLine]function, \
\[IndentingNewLine]Evaluate[
              Append[r1, \((var1max - var1min)\)/
                  points]], \[IndentingNewLine]Evaluate[
              Append[r2, \((var2max - var2min)\)/
                  
                  points]]], \
\[IndentingNewLine]Flatten[\[IndentingNewLine]Prepend[\[IndentingNewLine]\
Options[ContourGraphics], \[IndentingNewLine]{opts, Options[ContPlot], 
                MeshRange \[Rule] {{var1min, var1max}, {var2min, 
                      var2max}}}]]]]\n\[IndentingNewLine] (*\ 
      contour\ plot\ from\ h - 
        representation\ of\ violated\ inequalities\ *) \), "\
\[IndentingNewLine]", 
    \(ContPlotInequalities[hrep_List, range1_, range2_, angles_, 
        func_ /; ValueQ[func[{_}]], 
        equnr_ /; \ VectorQ[equnr]\  || \ equnr \[Equal] All, 
        violation_Real:  0. , 
        opts___] := \[IndentingNewLine]Module[\[IndentingNewLine]{data = 
            ApplyFunctions[hrep, angles, 
              func]}, \[IndentingNewLine]\(ContourGraphics[
              Sequence @@ #] &\) /@ \[IndentingNewLine]Select[\
\[IndentingNewLine]\((\(ContPlotList[#[\([1]\)], range1, range2, opts, 
                    PlotLabel \[Rule] 
                      ToString[#[\([2]\)], 
                        PageWidth \[Rule] 
                          50]] &\) /@ \[IndentingNewLine]Part[\
\[IndentingNewLine]\((Inner[\[IndentingNewLine]List, \[IndentingNewLine]data[\
\([2]\)] - \(data[\([1]\)]\)[\([All, 2]\)], \[IndentingNewLine]LessEqual @@@ 
                        data[\([1]\)], \[IndentingNewLine]List])\), \
\[IndentingNewLine]equnr /. \((equnr \[RuleDelayed] 
                        Range[Sequence @@ 
                              equnr] /; \[Not] \((equnr === 
                                All)\))\)])\), \[IndentingNewLine]Max[#[\([1]\
\)]] > violation &]]\[IndentingNewLine]\), "\[IndentingNewLine]", 
    \(ContPlotInequalities[file_String, range1_List, range2_List, 
        angles_List, func_ /; ValueQ[func[{_}]], 
        equnr_ /; \ VectorQ[equnr] || equnr == All, violation_Real:  0.001, 
        opts___] := \[IndentingNewLine]Module[\[IndentingNewLine]{strFile = 
            OpenRead[file], 
          contplots}, \[IndentingNewLine]\[IndentingNewLine]If[
          strFile === $Failed, Abort[]]; \[IndentingNewLine]Off[
          Read::readn]; \[IndentingNewLine]contplots = 
          Module[\[IndentingNewLine]{strInput = 
                Read[strFile, 
                  Record], \[IndentingNewLine]result = {}, \
\[IndentingNewLine]i = 0, min, 
              max, \[IndentingNewLine]symInput, \[IndentingNewLine]cols, 
              rows, \[IndentingNewLine]contopts = 
                DeleteCases[{opts}, 
                  x_ /; MemberQ[x, PrintOut]], \[IndentingNewLine]readform = 
                Record, \[IndentingNewLine]vars = 
                MakeVariables[
                  Sequence @@ Dimensions[angles]], \[IndentingNewLine]x = 
                func /@ EventList[
                    angles]}, \[IndentingNewLine]\[IndentingNewLine]\
\[IndentingNewLine]\[IndentingNewLine]While[\((strInput \[NotEqual] \
"\<begin\>")\)\  && \ \[Not] \((strInput === 
                      EndOfFile)\)\  && \[Not] \((strInput === $Failed)\), \ \
\[IndentingNewLine]strInput = 
                Read[strFile, 
                  readform]]; \[IndentingNewLine]\[IndentingNewLine]strInput \
= Read[strFile, {Number, Number, String}]; \[IndentingNewLine]cols = 
              strInput[\([2]\)]; \[IndentingNewLine]rows = 
              strInput[\([1]\)]; \[IndentingNewLine]readform = 
              Table[Number, {cols}]; \ \[IndentingNewLine]If[equnr === All, 
              min = 0; \ max = rows, min = First[equnr]; \ 
              max = Last[equnr]]; \ \ \ \[IndentingNewLine]For[i = 0, 
              i < min - 1, \(i++\), 
              Read[strFile, 
                readform]]; \[IndentingNewLine]\[IndentingNewLine]For[
              i = min, 
              i <= max, \(i++\), \[IndentingNewLine]strInput = 
                Read\ [strFile, readform]; \[IndentingNewLine]result = 
                NotNullAppend[
                  result, \[IndentingNewLine]Module[\[IndentingNewLine]{graph \
= ContPlotList[\[IndentingNewLine]Times[Drop[strInput, 1] . x, \(-1\)] - 
                            strInput[\([1]\)], \[IndentingNewLine]range1, \
\[IndentingNewLine]range2, \[IndentingNewLine]Sequence @@ 
                            contopts]}, \[IndentingNewLine]If[
                      Max[graph[\([1]\)]] > 
                        violation, \[IndentingNewLine]If[\(PrintOut /. {opts}\
\) /. Options[ContPlotList], \[IndentingNewLine]Show[
                          ContourGraphics[
                            graph[\([1]\)], \[IndentingNewLine]PlotLabel \
\[Rule] ToString[Times[Drop[strInput, 1] . vars, \(-1\)] <= 
                                  strInput[\([1]\)], 
                                PageWidth \[Rule] 
                                  50], \[IndentingNewLine]graph[\([2]\)]]]]; \
\[IndentingNewLine]ContourGraphics[graph[\([1]\)], 
                        PlotLabel \[Rule] 
                          ToString[
                            Times[Drop[strInput, 1] . vars, \(-1\)] <= 
                              strInput[\([1]\)], PageWidth \[Rule] 50], 
                        graph[\([2]\)]]]\[IndentingNewLine]]]]; 
            result]; \[IndentingNewLine]\[IndentingNewLine]Close[
          strFile]; \[IndentingNewLine]On[
          Read::readn]; \[IndentingNewLine]contplots]\[IndentingNewLine]\
\[IndentingNewLine]\[IndentingNewLine] (*\ 
      general\ interface\ to\ cdd\ *) \), "\n", 
    \(Cdd[input_List, 
        cmd_String: \((CddCmd /. 
              Options[CddIF])\)] := \[IndentingNewLine]Module[\
\[IndentingNewLine]{calculation}, \[IndentingNewLine]If[
          Position[input, 
              x_\  /; ToLowerCase[
                    ToString[
                      x]] \[Equal] "\<v-representation\>"] \[NotEqual] {}, \
\[IndentingNewLine]Export["\<tmp.ext\>", 
            input, "\<Table\>"]; \[IndentingNewLine]Run[
            cmd <> "\< \>" <> \ "\<tmp.ext\>"]; \
\[IndentingNewLine]calculation = 
            Import["\<tmp.ine\>", "\<Table\>"], \[IndentingNewLine]file = 
            Export["\<tmp.ine\>", input, "\<Table\>"]; \[IndentingNewLine]Run[
            cmd\  <> \ "\< tmp.ine\>"]; \[IndentingNewLine]calculation = 
            Import["\<tmp.ext\>", "\<Table\>"]]; \[IndentingNewLine]Return[
          calculation\ ];]\[IndentingNewLine]\), "\n", 
    \(SetDirectory["\<.\>"]\), "\[IndentingNewLine]", 
    \(SetCddCmd["\<cdd\>"]\), "\n", 
    \(End[]\), "\[IndentingNewLine]", 
    \(EndPackage[]\)}], "Input",
  InitializationCell->True],

Cell[BoxData[
    \(\(\( (*CddIF\  - \ Package, \ 
      Author : \ Stefan\ Filipp\ \((e9725660@stud3 . tuwien . ac . at)\), \ 
      May\ 2001*) \)\(\[IndentingNewLine]\)\)\)], "Input"]
},
FrontEndVersion->"4.0 for X",
ScreenRectangle->{{0, 1600}, {0, 1200}},
AutoGeneratedPackage->Automatic,
WindowToolbars->"RulerBar",
CellGrouping->Manual,
WindowSize->{1416, 1043},
WindowMargins->{{Automatic, 44}, {24, Automatic}},
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperSize"->{597.562, 842.375},
"PaperOrientation"->"Portrait",
"PostScriptOutputFile":>FrontEnd`FileName[{$RootDirectory, "home", "stefan", \
"dev", "pra1"}, "3_2.nb.ps", CharacterEncoding -> "ISO8859-1"],
"Magnification"->1}
]


(***********************************************************************
Cached data follows.  If you edit this Notebook file directly, not using
Mathematica, you must remove the line containing CacheID at the top of 
the file.  The cache data will then be recreated when you save this file 
from within Mathematica.
***********************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{
Cell[1717, 49, 35719, 652, 9741, "Input",
  InitializationCell->True],
Cell[37439, 703, 186, 3, 48, "Input"]
}
]
*)




(***********************************************************************
End of Mathematica Notebook file.
***********************************************************************)


